Census L-space knots are braid positive, except for one that is not

We exhibit braid positive presentations for all L-space knots in the SnapPy census except one, which is not braid positive. The normalized HOMFLY polynomial of o9_30634, when suitably normalized is not positive, failing a condition of Ito for braid positive knots. We generalize this knot to a 1-parameter family of hyperbolic L-space knots that might not be braid positive. Nevertheless, as pointed out by Teragaito, this family yields the first examples of hyperbolic L-space knots whose formal semigroups are actual semigroups, answering a question of Wang. Furthermore, the roots of the Alexander polynomials of these knots are all roots of unity, disproving a conjecture of Li-Ni.

==> Verifying_the_braid_words.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In this notebook we verify our braid words for the SnapPy census links and check that we have positive braid words for all L-space census knots.\n",
    "\n",
    "Here is the list of the braid words of the census knots:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1267"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "census_words=[['m004', [1, -2, 1, -2]], ['m015', [-1, 2, 3, 2, 1, 2, 2, -3, 2]], ['m016', [-1, -1, -1, -2, -1, -2, -2, -2, -2, -1, -2, -2]], ['m032', [-1, -2, 3, -2, -4, 1, 3, 2, 3, 4, 3, -2]], ['m053', [-1, 2, 3, 4, -5, 4, 3, -2, 1, 3, -4, 3, 5, 3, -2, 3, -4, 3, 2]], ['m071', [1, 2, 2, 3, 2, 4, 3, 3, 2, 1, 3, 4, 3, 2, 1, 3, 2, 3, 4, 3, 3, 2, 1, 2, 3, 4]], ['m074', [-1, -2, 3, -4, 3, 5, 2, -6, 1, 5, -4, 3, -4, -5, 4, 6, 3, -2, 3, -4, -5, 4, 3, 2]], ['m082', [1, 2, 2, 1, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1]], ['m094', [-1, 2, -3, 4, -5, -6, 5, -7, -6, 5, 4, 3, -2, 1, -3, 4, -5, 4, 6, 3, 7, -2, -3, 4, 4, -5, 4, 6, 3, 2, 4, 5, 4]], ['m103', [-1, -2, -3, -2, -1, -2, -3, -3, -4, -3, -2, -2, -2, -2, -3, -2, -2, -3, -2, -1, -2, -3, -3, -2, -4, -3, -2, -2, -3, -2, -4, -1, -2, -1]], ['m118', [1, 2, 2, 1, 3, 3, 3, 2, 1, 3, 3, 2, 1, 3, 2, 3, 2, 2, 1, 3, 3, 2, 3]], ['m144', [-1, -2, -1, -2, -1, -2, -1, -2, -1, -1, -2, -2, -1, -2, -2, -1, -1, -1, -2, -1, -2, -2, -2, -1]], ['m194', [-1, -2, -2, -2, -3, -2, -4, -2, -3, -2, -3, -2, -1, -2, -3, -2, -3, -4, -3, -2, -1, -3, -2, -4, -1, -2, -2, -3, -2, -3]], ['m198', [1, 2, 3, 2, 3, 4, 3, 2, 4, 1, 2, 3, 2, 4, 1, 4, 2, 2, 2, 2, 3, 2, 4, 2, 4, 1, 3, 2, 4, 3]], ['m199', [1, -2, 3, -2, -3, 2, 2, -1, 2, -3, 2]], ['m201', [1, 2, 3, -2, -4, 3, 3, 2, -1, -3, 2, 3, -2, 4, -3, 2]], ['m211', [-1, -2, -1, -3, -2, -1, -2, -1, -1, -2, -1, -3, -2, -3, -2, -1, -1, -2, -3, -2, -1]], ['m222', [-1, -2, 1, -2, -1, -1, 2, 2]], ['m223', [-1, -2, -1, -2, -2, -2, -1, -2, -1, -2, -1, -2, -1, -1]], ['m224', [-1, 2, -3, -4, 3, -5, 3, 2, -4, 1, -3, -2, -3, 4, 3, 5, -4, -3, 2]], ['m239', [-1, -1, -2, -2, -1, -3, -2, -1, -3, -2, -3, -2, -3, -2, -2, -1, -3, -3, -2, -1, -2, -3, -2, -2, -3]], ['m240', [-1, -2, -1, -1, -2, -3, -2, -1, -1, -2, -1, -1, -1, -2, -2, -3, -2, -1, -1, -2, -1, -3, -2, -2, -2, -1, -1]], ['m270', [-1, -2, -1, -3, -3, -2, -2, -3, -2, -2, -2, -2, -2, -1, -3, -2, -3, -2, -4, -2, -1, -3, -2, -4, -1, -3, -2, -4, -2, -2, -1, -2, -2, -3, -4, -3]], ['m276', [-1, -1, -2, -3, -2, -4, -1, -4, -4, -3, -2, -1, -3, -2, -3, -4, -3, -2, -4, -2, -3, -4, -3, -2, -1, -2, -3, -2, -2, -3, -3, -2, -3, -2, -2, -1, -2, -1, -3, -2]], ['m281', [-1, -1, -2, -2, -1, -1, -2, -1, -1, -2, -1, -2, -2, -1, -2, -1, -2, -3, -2, -3, -3, -2, -1, -2, -2, -3, -3, -2, -1, -2, -1, -3, -2, -3, -3]], ['m289', [-1, -1, 2, -1, 2, -1]], ['m340', [1, -2, -3, -2, -1, -2, 3, -2, -2, -2, -2]], ['m372', [-1, -2, 3, -2, -1, 2, -3, 2, -3]], ['m389', [-1, -1, -1, -2, -2, -1, -2, -1, -2, -2]], ['s016', [1, 2, -3, 4, -5, 6, -5, -7, -4, 8, 3, -2, -4, -1, -5, -6, 7, -6, -5, 4, 3, -2, 4, -5, 4, 6, -3, -5, -7, 4, -8, -5, 6, 7, -6, -5, -4, 3, 2, -3]], ['s023', [-1, -2, 3, -4, 5, -6, 5, 7, 4, 8, -3, -9, 2, 4, 1, -3, 2, 4, 5, 5, -6, 5, -4, 3, 5, 6, -7, 6, -8, -7, 6, 5, -4, 5, -6, 5, 7, 4, 8, -3, 9, -2, 3, -4, 5, -6, 7, -8, -7, 6, 5]], ['s042', [-1, -2, -1, -2, -2, -3, -2, -4, -3, -2, -3, -2, -4, -1, -2, -1, -3, -1, -2, -3, -4, -3, -2, -2, -2, -3, -2, -1, -2, -1, -3, -2, -2, -3, -2, -1, -3, -4, -3, -2, -2, -1, -1, -2, -3, -4]], ['s068', [-1, -2, -3, -4, -3, -2, -1, -3, -4, -4, -4, -3, -2, -2, -1, -2, -2, -3, -2, -4, -1, -3, -1, -2, -1, -1, -2, -3, -3, -3, -4, -3, -2, -1, -3, -3, -4, -3, -2, -3, -2, -1, -2, -2, -3, -2, -4, -3, -2, -2, -3, -3, -2, -4]], ['s086', [-1, -2, -1, -1, -1, -2, -1, -1, -1, -2, -1, -2, -1, -1, -2, -2, -1, -1, -2, -1, -1, -2, -1, -2, -1, -2, -1, -2, -1, -1]], ['s104', [-1, -2, -3, -3, -2, -3, -4, -3, -5, -4, -6, -3, -2, -4, -3, -5, -2, -5, -1, -4, -3, -5, -2, -4, -3, -4, -3, -3, -4, -3, -2, -3, -2, -4, -5, -6, -5, -4, -3, -5, -2, -4, -2, -1, -2, -3, -2, -4, -5, -4, -3, -2, -4, -3, -5, -2, -6, -2]], ['s114', [1, 2, 3, 4, 3, 2, 4, 3, 5, 2, 4, 6, 1, 3, 6, 3, 4, 3, 5, 3, 4, 3, 5, 2, 1, 3, 4, 5, 6, 5, 4, 3, 4, 3, 2, 4, 2, 1, 2, 3, 2, 1, 3, 4, 5, 4, 6, 3, 2, 4, 1, 3, 5, 3, 6, 2, 3, 2, 4, 3, 5, 2, 4, 2, 2, 2, 3, 2]], ['s188', [-1, 2, 3, 4, -3, 5, 4, -6, 3, -5, -2, 4, 1, 3, 2, 3, 3, -4, 3, 5, -2, 4, 6, -3, -5, -3, 4, 3, -4, -4]], ['s194', [-1, 2, 3, -2, 4, 3, 5, 2, 1, -3, 4, -3, 2, 4, 3, -2, -4, -2, -5, -2, -4, 3, 2]], ['s239', [-1, 2, -3, -3, -4, -3, 5, 4, -6, 3, 5, -2, 1, 3, -4, -3, 2, -3, -4, 3, -5, -4, 6, -3, -5, -2, 4, -3]], ['s294', [1, 2, 1, 3, 2, 1, 2, 1, 3, 2, 4, 1, 3, 2, 4, 1, 3, 3, 2, 2, 2, 2, 3, 2, 4, 1, 3, 3, 2, 4, 1, 3, 1, 4, 2, 1, 3, 4]], ['s301', [-1, -2, -3, -3, -4, -3, -3, -3, -4, -3, -3, -2, -1, -3, -2, -4, -3, -4, -3, -2, -3, -2, -4, -3, -3, -2, -3, -2, -2, -1, -2, -3, -2, -1, -3, -1, -2, -3, -3, -3, -4, -3, -2, -3, -2, -4, -2, -3, -2, -4]], ['s308', [-1, -2, -3, -2, -3, -3, -2, -4, -1, -2, -3, -2, -2, -1, -2, -2, -2, -2, -3, -2, -4, -2, -3, -2, -1, -1, -2, -3, -4, -3, -3, -2, -1, -1, -2, -3, -3, -2, -1, -3, -2, -3, -4, -3, -2, -4, -4, -3, -3, -2]], ['s336', [-1, -2, -2, -2, -1, -3, -2, -1, -1, -1, -2, -2, -1, -2, -2, -3, -3, -2, -1, -3, -2, -3, -2, -3, -2, -3, -2, -3, -3, -3, -2, -1, -1, -1, -2, -3, -2]], ['s344', [-1, -2, -1, -3, -2, -4, -1, -3, -1, -3, -2, -3, -3, -2, -1, -2, -1, -3, -3, -4, -3, -5, -4, -4, -3, -3, -2, -1, -3, -4, -3, -2, -3, -3, -2, -4, -1, -3, -5, -2, -1, -2, -3, -2, -4, -2, -1, -2, -1, -3, -2, -4, -1]], ['s346', [-1, -2, -3, -2, -4, -5, -4, -6, -5, -4, -4, -3, -2, -1, -2, -3, -4, -3, -2, -1, -2, -1, -3, -4, -5, -6, -5, -4, -5, -5, -4, -6, -3, -3, -4, -3, -5, -2, -6, -3, -4, -3, -5, -2, -5, -4, -3, -5, -5, -6, -5, -4, -3, -2, -1, -3, -2, -3, -4, -3, -5, -4]], ['s367', [-1, -1, -2, -1, -1, -1, -2, -1, -1, -2, -1, -3, -1, -2, -1, -2, -1, -2, -1, -2, -1, -2, -3, -2, -1, -3, -2, -1, -2, -3, -3, -2, -3, -2, -1, -2, -2, -3, -2, -1, -1, -2, -1, -3, -3, -2, -3]], ['s369', [-1, -2, -1, -3, -1, -3, -2, -2, -3, -3, -4, -3, -2, -1, -3, -4, -5, -4, -3, -3, -2, -4, -1, -3, -2, -4, -4, -5, -4, -3, -2, -3, -2, -3, -4, -3, -2, -1, -1, -2, -2, -1, -3, -2, -3, -3, -3, -3, -4, -5, -4, -3, -4, -3, -3, -2, -3, -3, -2]], ['s384', [-1, -1, -2, -2, -1, -2, -2, -1, -2, -1, -2, -2, -2, -2, -1, -1]], ['s385', [1, 1, 2, -1, 2, 1, -2, -2, -2, -2]], ['s407', [1, 2, 3, 4, 5, 5, 4, 6, 5, 5, 4, 5, 6, 5, 4, 6, 3, 2, 4, 1, 5, 2, 4, 5, 3, 6, 2, 4, 1, 5, 4, 6, 3, 2, 4, 3, 2, 1, 2, 1, 2, 3, 4, 5, 4, 6, 4, 4, 3, 4, 4, 5, 4, 3, 2, 3, 2, 4, 5, 5, 4, 3, 4, 5]], ['s451', [-1, 2, -3, -4, -3, 5, -2, 4, -3, 2, 1, 2, 3, -2, -4, -2, -5, -2, -2, 3, 2, 4, -3]], ['s526', [1, 1, 1, 1, -2, 1, -2, 1]], ['s558', [-1, 2, 3, 2, 1, 2, 2, 2, 2, 2, 2, -3, 2]], ['s560', [-1, -1, -1, -2, -2, -2, -1, -2, -2, -1, -2, -3, -2, -1, -3, -2, -2, -1, -2, -3, -2, -1, -3, -3, -2, -1, -2, -3, -2, -2, -3, -3, -2]], ['s580', [1, 2, 3, -2, 4, 3, 2, -1, 2, 3, -4, 3, 2, 2]], ['s582', [1, 2, 3, 2, 3, 2, 1, 2, 3, 3, 3, 2, 3, 3, 3, 2, 1, 3, 2, 1, 2, 3, 2, 2, 2, 1, 3, 2, 3, 2, 3, 2, 3, 3, 2, 2, 3, 2, 1]], ['s648', [1, 2, -3, 4, -3, -2, -1, -3, 2, -3, -4, 5, -4, -3, -2, -3, 4, -3, -5]], ['s652', [-1, -2, -2, -1, -2, -1, -2, -2, -2, -1, -1, -2, -1, -2, -2, -2, -1, -2, -2, -2]], ['s665', [1, 2, 1, 3, 2, 1, 1, 2, 2, 2, 3, 2, 4, 3, 2, 2, 1, 3, 1, 4, 2, 3, 2, 1, 3, 2, 3, 3, 2, 4, 4, 3, 2, 4, 1, 3, 2, 2, 2, 1, 2, 2, 3, 2, 4, 3, 2, 1, 3, 2, 1, 3, 4, 3, 3, 2, 3, 3, 3, 4]], ['s682', [1, 2, 1, 3, 1, 3, 2, 2, 1, 2, 1, 2, 2, 2, 3, 2, 1, 3, 2, 3, 3]], ['s684', [1, 2, 3, 2, 3, 4, 3, 2, 3, 3, 3, 4, 3, 2, 4, 1, 3, 2, 4, 2, 4, 3, 4, 3, 3, 4, 3, 2, 1, 3, 2, 4, 3, 4, 3, 2, 4, 2, 3, 4, 3, 2, 4, 3]], ['s704', [-1, 2, -3, 2, 3, -4, 3, 2, 1, -3, -3, -2, 3, 4, 3, 2]], ['s726', [-1, 2, 3, 4, 3, -2, 1, 3, -4, 5, -4, -6, 3, 5, 2, -4, -3, -4, -5, -4, 6, 3, -5, -2]], ['s769', [1, 1, 2, 3, 2, 4, 1, 3, 5, 2, 1, 1, 1, 2, 1, 3, 2, 1, 2, 3, 4, 3, 4, 4, 3, 5, 2, 4, 3, 2, 4, 2, 1, 3, 1, 4, 1, 4, 2, 3, 2, 4, 1, 3, 5, 4, 3, 2, 1, 1, 2, 3, 2, 4, 3, 2, 1, 2, 1, 3, 2, 4, 5]], ['s800', [-1, -2, -2, -3, -2, -2, -1, -2, -2, -2, -3, -4, -3, -2, -1, -2, -1, -3, -2, -1, -3, -2, -2, -3, -4, -3, -3, -2, -1, -3, -3, -2, -3, -2, -4, -1, -2, -2, -1, -3, -1, -2, -1, -2, -3, -4, -3, -2, -2, -1, -3, -2, -4, -1, -4, -2]], ['s836', [-1, 2, -3, -4, -5, -4, 3, -2, 1, 3, -4, -3, -2, 4, 3, 4, 5, 4, 3, 3, 2, 4, -3, -4, -4]], ['s841', [-1, -2, -1, -1, -2, -1, -1, -1, -1, -2, -2, -2, -1, -1, -1, -2]], ['s849', [-1, -2, -3, -2, -1, -3, -2, -1, -3, -2, -3, -3, -2, -1, -2, -1, -3, -2, -3, -2, -2, -3, -2, -2, -1, -3, -3, -2, -2]], ['s862', [-1, -2, 3, -2, -2, -2, 1, -2, 3, -4, 3, 2, 3, 4]], ['s870', [-1, -2, 3, 4, 3, 2, 1, 3, 3, 3, 3, -4, -5, 4, 3, -2, 3, -4, 3, 5, 2]], ['s879', [1, 2, -3, -4, 3, 5, -2, 3, -2, -4, -1, -3, 2, -3, 4, -5, -4, -3, -2]], ['s912', [-1, 2, 2, -1, 2, -1]], ['v0016', [-1, 2, -3, 4, 5, 6, -7, 6, 5, -4, 3, 5, -2, -6, 1, 3, 5, 7, 8, -4, 5, -6, -7, 6, 5, 4, -3, 2, -4, 3, 5, -6, 7, -8, -9, -8, -10, -7, -9, 6, -8, 5, 7, -4, -6, 5, -6, -7, -6, 8, 5, 7, 9, 4, 8, 10, -3, 9, -2, 4]], ['v0025', [-1, -2, 3, -4, -5, 6, -7, 6, 8, 5, 9, 4, 6, 10, -3, -7, 11, 2, 4, -8, 1, 7, 6, -5, 6, -7, 8, -9, 8, -10, -9, -8, 7, 6, 5, -4, 3, -5, 2, -4, 6, 3, 6, 5, -7, 6, 8, 7, 9, 6, 10, -5, -11, 4, 6, -5, -7, 6, -8, 7, 9, -10, -9, -8, 7, 6, 5, -4, -3, -2, 4, -3, 5]], ['v0082', [-1, -2, -3, -4, -3, -2, -4, -1, -2, -1, -3, -1, -3, -1, -1, -2, -1, -3, -2, -1, -2, -1, -3, -2, -4, -3, -2, -1, -2, -1, -2, -2, -1, -3, -2, -4, -1, -3, -3, -2, -4, -1, -3, -4, -3, -4, -3, -3, -2, -1, -2, -3, -2, -4, -1, -3, -3, -2, -1, -2, -1, -2, -3, -2, -2, -3]], ['v0114', [1, 2, 2, 3, 2, 2, 3, 2, 4, 4, 3, 2, 1, 2, 2, 1, 2, 1, 3, 2, 2, 1, 3, 4, 3, 2, 1, 3, 2, 4, 2, 4, 4, 3, 2, 4, 3, 2, 1, 1, 2, 3, 4, 4, 3, 2, 4, 1, 2, 3, 2, 3, 2, 1, 3, 3, 2, 4, 3, 2, 4, 1, 2, 1, 1, 2, 1, 3, 1, 4, 4, 3, 2, 3]], ['v0165', [1, 2, 1, 2, 2, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1, 2, 2, 1, 2, 2, 1, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2]], ['v0220', [1, 1, 2, 3, 4, 3, 3, 4, 5, 4, 3, 4, 3, 5, 2, 1, 3, 2, 3, 4, 5, 5, 4, 6, 3, 2, 4, 4, 5, 4, 3, 2, 4, 3, 5, 2, 4, 6, 1, 5, 2, 4, 4, 3, 2, 3, 4, 3, 3, 2, 1, 2, 3, 4, 3, 2, 3, 4, 3, 4, 5, 4, 3, 4, 3, 5, 2, 5, 1, 3, 6, 2, 4, 3, 4, 5, 6, 5, 4, 3, 5, 2, 4, 1, 3, 4, 3, 2, 3, 3, 3, 4, 3, 5, 6, 5, 4, 4, 5, 4]], ['v0223', [-1, -2, -3, -4, -5, -5, -4, -6, -5, -4, -3, -3, -2, -3, -4, -3, -2, -1, -2, -1, -2, -1, -3, -2, -3, -2, -4, -3, -5, -2, -4, -6, -5, -4, -3, -3, -4, -3, -3, -2, -1, -3, -2, -3, -4, -3, -3, -2, -4, -3, -2, -4, -1, -5, -2, -3, -2, -1, -3, -3, -4, -3, -5, -2, -6, -1, -3, -5, -4, -3, -5, -2, -3, -4, -3, -5, -3, -6, -2, -4, -5, -4, -5, -4, -6, -3, -4, -4, -3, -4, -5, -4, -6, -3, -2, -3, -4, -5, -4, -6, -3, -3, -2, -4, -3, -2, -2, -2, -3, -4]], ['v0249', [1, 2, 3, 2, 4, 3, 5, 2, 5, 1, 4, 4, 3, 4, 4, 5, 4, 3, 2, 1, 3, 4, 3, 5, 2, 3, 4, 3, 5, 2, 4, 3, 5, 2, 4, 1, 3]], ['v0319', [1, 2, 3, 2, 3, 2, 4, 3, 4, 3, 2, 3, 4, 3, 5, 4, 3, 2, 4, 2, 1, 2, 2, 3, 4, 5, 4, 3, 2, 3, 2, 4, 4, 3, 5, 2, 4, 2, 4, 1, 5, 1, 2, 3, 4, 5, 4, 4, 3, 2, 3, 4, 3]], ['v0321', [1, -2, -3, 4, 5, 6, -5, 7, -5, -8, -5, 9, 6, 8, 5, -4, -6, 3, 2, 4, 7, -1, -3, -6, -2, 5, -4, 5, 6, 5, -7, 4, 6, -8, -3, -5, 7, -9, -5, -10, 6, 5, 5, -4, -6, 5, 6, -7, 8, -7, -9, 8, -7, 6, -5, 4, 3, 2, 3, -4, -5, 6, 7, 6, -8, 5, 9, 10]], ['v0329', [-1, 2, -3, -4, -5, 6, -5, -7, 4, 6, 8, 3, -5, -9, -2, -4, 8, 1, 3, 5, 2, 4, 3, 5, 6, -5, -5, -7, -5, 6, 5, -4, 5, 6, 7, -8, 7, 9, 6, 5, 4, -3, -2, -4, -3, 5, 6, -5, -7, -5, -8, -5, 7, -5, 4, 6, 5]], ['v0330', [-1, -2, -3, -4, -4, -3, -4, -5, -4, -6, -3, -5, -3, -6, -3, -2, -4, -3, -5, -2, -2, -2, -3, -2, -1, -2, -3, -4, -3, -2, -4, -1, -5, -6, -5, -4, -3, -5, -2, -5, -3, -4, -5, -4, -3, -2, -3, -4, -3, -3, -4, -5]], ['v0398', [1, 2, 3, 4, 3, 2, 4, 4, 5, 4, 6, 3, 2, 1, 3, 3, 2, 2, 3, 2, 4, 3, 5, 2, 4, 6, 3, 5, 2, 4, 4, 3, 5, 2, 6, 1, 3, 2, 3, 4, 3, 2, 4, 3, 5, 5, 4, 6, 5, 4, 6, 3, 2, 1, 3, 4, 3, 5, 4, 4, 3, 2, 1, 3, 2, 4, 1, 5, 2, 5, 3, 6, 3, 6]], ['v0407', [1, 2, 1, 2, 3, 4, 3, 2, 4, 1, 3, 2, 3, 3, 4, 5, 6, 5, 7, 4, 5, 4, 6, 3, 2, 4, 3, 2, 1, 3, 4, 5, 4, 6, 3, 7, 4, 3, 5, 2, 4, 3, 2, 4, 2, 5, 1, 6, 2, 7, 3, 7, 6, 5, 5, 4, 3, 5, 2, 4, 6, 1, 5, 4, 6, 3, 6, 5, 7, 6, 5, 4, 5, 4, 6, 3, 2, 4, 3]], ['v0424', [1, 2, 3, 2, 4, 3, 2, 1, 2, 3, 3, 4, 3, 5, 4, 6, 3, 7, 4, 5, 4, 6, 4, 7, 5, 4, 3, 2, 4, 3, 5, 4, 6, 4, 4, 3, 5, 2, 4, 3, 5, 2, 4, 2, 5, 1, 5, 2, 6, 2, 3, 2, 3, 2, 4, 3, 5, 2, 4, 3, 5, 2, 6, 3, 5, 7, 6, 5, 4, 3, 5, 2, 4]], ['v0434', [1, 2, 3, 4, 3, 2, 4, 1, 5, 2, 4, 2, 4, 3, 4, 5, 6, 5, 7, 4, 3, 5, 3, 5, 2, 3, 4, 5, 5, 4, 6, 4, 5, 4, 6, 5, 7, 6, 5, 5, 4, 6, 3, 6, 5, 4, 3, 5, 3, 5, 6, 5, 7, 5, 4, 6, 3, 2, 4, 1, 3, 4, 5, 4, 3, 5, 2, 1, 1, 2, 3, 2, 4, 5, 6, 5, 7, 4, 6, 3, 2, 4, 3, 5, 4, 6, 6, 5, 5]], ['v0497', [-1, -2, -1, -3, -2, -3, -4, -3, -5, -4, -6, -5, -4, -6, -3, -7, -2, -4, -6, -3, -6, -5, -4, -6, -3, -5, -2, -4, -6, -7, -6, -5, -6, -5, -4, -3, -5, -6, -7, -6, -5, -4, -6, -3, -5, -3, -6, -4, -3, -2, -4, -1, -5, -4, -3, -2, -4, -3, -5, -6, -5, -4, -3, -5, -2, -6, -2, -7, -3, -2, -4, -1, -2, -3, -4, -5, -4, -3, -5, -4, -6, -5, -7, -4, -4, -3, -2, -3, -4, -5, -6, -5, -5, -4, -3]], ['v0521', [-1, -2, -3, -4, 5, -4, 3, 2, -4, 1, -3, -5, 2, 4, 5, -4, -6, -4, -7, 5, -6, 5, 4, -3, 4, -5, 4, 6, 3, -5, 7, -2, -5, 3, 4, 5, 6]], ['v0535', [-1, 2, 3, -2, 4, -5, -4, 3, 2, 2, 1, 2, -3, -2, 4, -3, 5, -3, 4, 3, 2, -3, -4, -4, -4]], ['v0545', [-1, -2, -1, -3, -4, -3, -2, -1, -3, -2, -4, -3, -2, -3, -2, -4, -3, -2, -2, -1, -3, -4, -3, -2, -4, -3, -4, -4, -4, -3, -2, -4]], ['v0554', [1, 1, 2, 1, 3, 4, 5, 5, 4, 6, 3, 4, 5, 4, 3, 4, 3, 2, 3, 4, 4, 3, 5, 3, 6, 4, 3, 5, 2, 4, 1, 3, 3, 2, 4, 1, 3, 5, 2, 4, 1, 3, 5, 5, 4, 3, 5, 5, 6, 5, 4, 3, 2, 1, 3, 2]], ['v0570', [-1, -2, -3, -4, -4, -3, -4, -4, -3, -2, -1, -3, -2, -1, -1, -2, -1, -3, -2, -4, -2, -3, -2, -4, -2, -1, -3, -3, -2, -4, -3, -2, -4, -2, -4, -2, -3, -2, -2, -1, -2, -2, -3, -2, -3, -2, -4, -3, -4, -4, -3, -2, -4, -1, -3, -2, -4, -4, -3, -4, -4, -3, -2, -1, -3, -4, -3, -4, -3, -2]], ['v0573', [-1, -1, -2, -3, -2, -4, -1, -3, -2, -1, -2, -2, -1, -3, -4, -3, -2, -1, -3, -1, -4, -2, -4, -3, -3, -4, -3, -2, -1, -2, -2, -3, -2, -4, -3, -3, -2, -1, -2, -2, -3, -2, -4, -1, -3, -2, -1, -1, -2, -2, -2, -3, -4, -3, -3, -2, -4, -3, -2, -2, -1, -2, -3, -2, -1, -3, -4, -3, -2, -1]], ['v0595', [-1, 2, 3, 4, 5, -6, 5, 4, 3, -2, 1, 3, 3, 4, -3, -5, 4, 6, 3, -2, -4, 3, 4, -3, -5, -3, -3, 4, 3, 2]], ['v0600', [1, 2, -3, -2, -1, 2, 3, 2, 4, 2, -1, 3, -2, 1, -3, 4]], ['v0656', [-1, -2, -3, -4, 3, -5, 3, 6, 2, -4, -3, -2, 4, 1, 4, 4, 3, -2, 4, -5, 4, -3, 4, 5, -4, -6, 5, -4, -3, 2, 4, 3]], ['v0707', [-1, -2, -2, -3, -2, -1, -3, -2, -1, -2, -1, -2, -2, -3, -2, -2, -1, -3, -1, -2, -2, -3, -2, -1, -3, -2, -2, -2, -3, -2, -3, -2, -3, -3, -2, -1, -2, -1, -3, -1, -2, -2, -1, -2, -1, -3, -1, -2, -2]], ['v0709', [1, 1, 2, 2, 1, 3, 2, 3, 3, 4, 3, 4, 3, 2, 1, 2, 3, 2, 4, 2, 3, 2, 3, 4, 3, 3, 2, 1, 2, 2, 2, 3, 2, 4, 3, 2, 2, 3, 2, 3, 4, 3, 3, 2, 2, 3, 4, 3]], ['v0715', [-1, -2, -3, -3, -4, -5, -4, -6, -5, -7, -4, -8, -3, -2, -3, -3, -4, -3, -5, -6, -5, -7, -4, -8, -5, -6, -5, -7, -4, -8, -5, -4, -6, -5, -7, -4, -8, -3, -2, -1, -3, -4, -3, -5, -4, -6, -4, -3, -3, -2, -4, -5, -4, -6, -3, -4, -5, -4, -6, -7, -6, -7, -6, -8, -5, -4, -6, -3, -6, -2, -5, -4, -6, -6, -5, -7, -4, -3, -2, -4, -1, -5, -2, -6, -3, -5, -7, -3, -7, -3, -6, -6, -4, -7, -3, -6, -2, -1, -3, -3]], ['v0740', [-1, -2, -1, -2, -2, -3, -2, -2, -1, -3, -2, -1, -2, -2, -3, -2, -3, -2, -1, -2, -3, -2, -1, -1, -2, -1, -3, -1, -2, -1, -1, -2, -3, -2, -2, -1, -3, -3, -3, -2, -1, -2, -3, -2, -2, -2, -2, -2, -1, -2, -1, -2, -1, -1, -2, -1, -3, -1, -2]], ['v0741', [-1, -2, -3, -4, -5, -4, -6, -3, -7, -6, -5, -7, -6, -5, -4, -3, -5, -2, -4, -6, -4, -7, -3, -6, -7, -6, -5, -6, -7, -7, -8, -8, -7, -6, -5, -4, -3, -5, -2, -6, -1, -3, -4, -3, -5, -5, -6, -7, -8, -7, -7, -6, -5, -7, -4, -5, -6, -7, -6, -8, -5, -4, -6, -3, -7, -2, -4, -5, -4, -5, -4, -6, -7, -8, -7, -6, -5, -7, -4, -6, -3, -5, -7, -4, -7, -5, -7, -6, -7, -8, -8, -7, -6, -6, -5, -4, -6, -3, -5, -2, -4, -6, -4, -7, -3, -6, -5, -4, -5, -5, -6, -5, -4, -3, -2, -4]], ['v0759', [1, 2, 3, 2, 4, 1, 5, 2, 6, 3, 5, 2, 6, 4, 3, 5, 2, 5, 4, 5, 6, 5, 6, 7, 6, 6, 5, 4, 6, 3, 2, 4, 1, 5, 2, 4, 6, 4, 7, 3, 5, 2, 4, 3, 5, 6, 6, 5, 7, 6, 5, 7, 4, 3, 5, 2, 1, 3, 4, 3, 5, 2, 6, 2, 5, 7, 2, 6, 2, 6, 3, 4, 5, 4, 4]], ['v0765', [1, 2, 1, 3, 4, 4, 5, 4, 6, 3, 5, 2, 5, 3, 3, 2, 1, 3, 4, 5, 4, 6, 3, 6, 5, 4, 3, 2, 3, 4, 3, 5, 2, 4, 3, 5, 4, 3, 5, 2, 6, 1, 3, 5, 3, 2, 4, 4, 3, 4, 3, 5, 2, 6, 5, 4, 3, 4, 5, 4, 3, 5, 2, 6, 2, 5, 3, 5, 4, 3]], ['v0830', [-1, -1, -2, -1, -3, -3, -2, -1, -2, -3, -2, -3, -2, -3, -2, -4, -3, -2, -1, -3, -1, -4, -2, -3, -2, -4, -2, -1, -2, -2, -3, -2, -4, -2, -3, -2, -3, -3, -4, -3, -2, -2]], ['v0847', [1, 2, 2, 3, 4, 3, 5, 2, 6, 1, 2, 1, 3, 2, 4, 2, 1, 3, 2, 1, 3, 3, 4, 3, 5, 4, 6, 3, 5, 2, 4, 3, 4, 3, 2, 4, 1, 3, 2, 3, 3, 4, 3, 3, 2, 1, 2, 3, 3, 4, 5, 6, 5, 4, 3, 2, 3, 2, 1, 3, 4, 3, 2, 3, 4, 5, 4, 6, 3, 5, 4, 4]], ['v0912', [-1, -2, -2, -3, -2, -4, -3, -5, -2, -4, -6, -1, -3, -2, -2, -2, -3, -4, -5, -4, -3, -2, -1, -3, -1, -4, -2, -1, -3, -4, -5, -5, -6, -5, -5, -4, -3, -2, -1, -3, -4, -3, -5, -2, -4, -3, -4, -4, -4, -3, -5, -3, -2, -4, -1, -2, -2, -3, -4, -5, -4, -3, -2, -3, -2, -4, -4, -3, -2, -1, -2, -3, -3, -4, -4, -5, -4, -3, -3, -2, -3, -3, -2, -3]], ['v0939', [1, 2, 1, 3, 3, 4, 3, 3, 2, 1, 3, 2, 2, 3, 2, 1, 3, 3, 4, 3, 2, 1, 3, 1, 4, 2, 4, 3, 4, 4, 3, 2, 3, 2, 4, 1, 3, 4, 3, 4, 3, 2, 4, 1, 2, 1, 3, 2, 4, 2, 1, 3, 4, 3, 2, 4, 3, 4]], ['v0945', [1, 2, 2, 3, 2, 4, 3, 5, 3, 4, 3, 5, 2, 6, 3, 4, 3, 4, 5, 5, 4, 3, 2, 3, 3, 4, 5, 4, 6, 3, 4, 4, 3, 2, 4, 1, 5, 2, 6, 5, 7, 4, 5, 3, 6, 4, 5, 4, 3, 3, 2, 1, 3, 2, 2, 3, 4, 3, 2, 4, 5, 6, 5, 7, 4, 3, 2, 1, 3, 1, 4, 3, 4, 5, 4, 6, 5, 4, 3, 2, 1, 3, 2, 3, 2, 4, 2, 5, 4, 3, 2, 4, 3]], ['v0959', [-1, -2, -1, -1, -1, -2, -1, -2, -2, -2, -2, -2, -1, -2, -1, -1, -1, -2]], ['v0960', [1, -2, -2, 1, 2, -1, -1, -1, 2, 1, -2, -2]], ['v1063', [-1, -2, -3, 4, 5, -4, -3, 2, 1, -3, 2, -4, 3, -4, 5, 4, -5, -6, 5, 4, -3, -2, 4, 3, -4, -5, -4, 6, -4, 3]], ['v1077', [-1, -2, -1, -3, -3, -3, -2, -4, -3, -2, -4, -1, -5, -4, -3, -3, -2, -3, -4, -5, -5, -6, -5, -4, -3, -2, -2, -2, -1, -3, -2, -3, -3, -4, -3, -5, -2, -4, -6, -2, -5, -3, -2, -2, -1, -3, -2, -4, -3, -5, -2, -4, -3, -2, -3, -2, -1, -2, -3, -2, -4, -3, -5, -2, -4, -3, -5, -2, -6, -2, -5, -1, -4, -5, -3, -5, -3, -5, -4, -6, -5, -4, -4, -3, -2, -4, -1, -4, -4, -3, -2, -1, -3, -2, -1, -3, -2, -3, -4, -3, -5, -2, -6, -1]], ['v1109', [-1, -1, -2, -3, -4, -3, -5, -4, -6, -3, -2, -4, -3, -2, -4, -4, -3, -5, -2, -4, -1, -5, -2, -3, -4, -4, -3, -2, -1, -3, -2, -4, -3, -5, -3, -6, -3, -2, -4, -3, -5, -2, -6, -5, -4, -3, -5, -2, -4, -1, -3, -2, -4, -2, -3, -2, -4, -3, -5, -3, -6, -5, -4, -3, -5, -4, -6, -3, -5, -4, -3, -5, -4, -6, -3, -5, -4, -3, -5, -2, -1, -3, -2, -4, -1, -3, -5, -2, -4, -4, -3, -5, -4, -3, -5, -2, -4, -6, -4, -3, -5, -2, -4, -1, -3, -2]], ['v1126', [-1, -2, -3, -4, 3, -5, 2, 3, -4, -3, -2, 1, -2, -3, 4, -3, -4, 3, 5, -4, -3, 2, 3, 3, 4, 3, 3]], ['v1217', [-1, -1, -1, -1, -1, -1, -1, 2, -1, 2]], ['v1243', [1, -2, -2, -2, -2, -2, -2, -2, -2, 3, -2, -1, -2, -3, -2]], ['v1269', [1, 2, 3, 4, 5, 4, 3, 5, 2, 4, 2, 3, 4, 3, 2, 4, 1, 3, 2, 4, 1, 3, 4, 3, 2, 4, 5, 4, 3, 2, 4, 1, 3, 5, 2, 4, 2, 2, 3, 4, 4, 3, 2, 3, 3, 2, 2]], ['v1300', [-1, -2, -1, -2, -1, -3, -2, -4, -3, -5, -4, -6, -3, -5, -4, -6, -3, -2, -1, -2, -3, -2, -1, -3, -1, -4, -2, -4, -4, -5, -4, -4, -4, -4, -3, -5, -2, -4, -1, -5, -6, -5, -4, -6, -3, -2, -4, -5, -4, -6, -3, -4, -3, -5]], ['v1348', [-1, 2, -3, -4, 5, -4, 3, -2, 1, 3, 4, 3, 3, -2, 4, 4, 4, -3, -3, -4, -5, -4, -3, 2, 3, 4, 3]], ['v1359', [-1, -1, -2, -3, -2, -4, -2, -5, -1, -5, -4, -3, -4, -3, -2, -1, -3, -2, -4, -4, -5, -4, -4, -3, -3, -2, -4, -1, -5, -4, -4, -3, -2, -4, -3, -3, -4, -5, -4, -3, -2, -3, -2, -3, -4, -3, -3, -2, -4]], ['v1392', [1, 2, 1, 2, 1, 2, 1, 2, 3, 2, 3, 2, 1, 2, 3, 2, 4, 3, 5, 2, 4, 6, 5, 4, 6, 3, 4, 4, 3, 2, 1, 2, 3, 2, 3, 4, 3, 5, 3, 3, 4, 5, 4, 6, 3, 2, 4, 4, 5, 4, 3, 4, 5, 6, 6, 5]], ['v1423', [1, 2, 3, 4, 3, 5, 2, 3, 4, 3, 3, 2, 3, 4, 5, 4, 4, 3, 2, 4, 1, 5, 2, 3, 2, 3, 4, 4, 3, 4, 4, 4, 3, 5, 2, 4, 3, 5, 2, 4, 2, 3, 4]], ['v1425', [1, 2, 1, 2, 3, 2, 2, 1, 2, 2, 2, 3, 3, 2, 2, 3, 2, 2, 2, 1, 3, 2, 3, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2]], ['v1434', [1, 2, 2, 1, -3, -2, -4, -1, 3, 2, 2, 2, 2, -1, -2, 3, 4, -3, 2, 1]], ['v1547', [1, 2, 1, 3, 4, 5, 4, 3, 5, 4, 6, 3, 5, 3, 2, 3, 4, 3, 5, 2, 2, 1, 3, 3, 2, 4, 3, 2, 3, 4, 3, 4, 3, 2, 4, 1, 3, 2, 3, 2, 4, 5, 4, 6, 3, 5, 2, 4, 3, 5, 3, 2, 4, 3, 5, 6, 5, 4, 5, 4, 6, 6]], ['v1565', [-1, -2, -1, -3, -1, -3, -2, -1, -2, -2, -2, -1, -2, -3, -2, -1, -3, -2, -1, -1, -2, -1, -1, -2, -1, -2, -2, -3, -2, -1, -1, -2, -2, -1, -2, -3, -3, -2, -2, -3, -2, -3, -2, -2, -3]], ['v1620', [-1, -1, -2, -1, -3, -2, -1, -3, -2, -1, -2, -3, -2, -3, -2, -3, -3, -2, -1, -2, -1, -3, -2, -3, -2, -1, -1, -2, -2, -1, -3, -2, -3, -3, -3, -3, -2, -3, -2, -2, -2, -1, -2, -1, -3, -2, -3, -2, -1, -1, -2]], ['v1628', [1, 2, 3, 4, 3, 5, 3, 6, 2, 4, 2, 5, 4, 3, 2, 1, 1, 2, 1, 3, 2, 4, 2, 3, 2, 4, 5, 4, 6, 3, 3, 2, 4, 3, 5, 4, 3, 2, 4, 1, 5, 6, 5, 5, 4, 3, 5, 2, 5, 6, 5, 4, 3, 2, 4, 1, 5, 6, 5, 4, 3, 5, 2, 5, 4, 4, 3, 5, 3, 4, 3, 5]], ['v1690', [-1, -2, -3, -4, -5, -4, -4, -4, -3, -2, -4, -4, -4, -3, -2, -4, -1, -1, -2, -1, -3, -2, -4, -3, -3, -2, -2, -3, -4, -5, -4, -3, -2, -2, -1, -2, -3, -2, -3, -4, -5, -5, -4, -6, -3, -5, -2, -4, -1, -3, -5, -2, -6, -3, -3, -2, -4, -2, -1, -3, -2, -3, -3, -4, -3, -5, -6, -5, -4, -3]], ['v1709', [1, 2, 1, 3, 4, 5, 5, 4, 6, 3, 5, 3, 5, 2, 4, 6, 3, 5, 2, 4, 3, 5, 2, 1, 2, 3, 2, 4, 4, 5, 6, 5, 4, 3, 4, 3, 5, 2, 1, 3, 4, 3, 2, 4, 3, 3, 2, 3, 4, 5, 4, 6, 5, 5, 4, 3, 5, 5, 4, 3, 5, 3, 4, 3, 5, 2, 3, 4, 3, 5, 2, 5, 4, 3, 3, 2]], ['v1716', [1, 2, 3, 2, 4, 2, 5, 1, 6, 2, 2, 3, 2, 4, 2, 2, 3, 2, 1, 3, 2, 1, 2, 1, 3, 2, 4, 1, 4, 1, 5, 2, 4, 6, 1, 5, 2, 5, 2, 3, 2, 2, 1, 2, 2, 3, 4, 3, 2, 1, 2, 3, 2, 4, 3, 5, 2, 4, 6, 3, 5, 4, 3, 4]], ['v1718', [-1, -1, -2, -3, -2, -2, -1, -2, -2, -1, -3, -4, -5, -4, -5, -6, -5, -5, -4, -4, -5, -4, -4, -3, -2, -1, -3, -4, -3, -5, -2, -4, -3, -3, -2, -4, -4, -5, -4, -6, -5, -7, -4, -3, -5, -6, -5, -5, -5, -4, -3, -5, -2, -6, -1, -3, -5, -3, -4, -3, -5, -2, -6, -3, -7, -3, -4, -3, -3, -4, -5, -6, -5, -7, -4, -3, -4, -3, -4, -5, -4]], ['v1728', [1, 2, 1, 3, 2, 4, 3, 3, 4, 5, 4, 3, 4, 4, 5, 4, 3, 2, 4, 2, 3, 4, 3, 5, 2, 3, 3, 3, 2, 4, 3, 4, 3, 2, 4, 1, 3, 2, 2, 3, 2, 4, 3, 2, 2, 2, 2, 1, 1, 2, 3, 2, 4, 4, 4, 5, 4, 3, 2, 4, 2]], ['v1810', [-1, -2, -3, -2, -1, -3, -1, -2, -3, -2, -1, -3, -2, -4, -1, -3, -2, -1, -2, -2, -3, -3, -4, -3, -2, -2, -2, -3, -3, -2, -1, -2, -2, -3, -4, -3, -2, -1, -3, -3, -2, -1, -1, -2, -1, -3, -1, -4, -2, -3, -2, -1, -2, -1, -3, -3, -2, -3, -3, -3, -2, -3, -4, -3, -2, -2, -2, -1, -2, -2, -3, -4, -3, -3, -2, -1, -2, -1, -2, -2]], ['v1811', [-1, 2, -3, -4, 3, -5, 3, 3, 2, 3, 2, -4, 1, -3, -2, 4, -3, -4, 3, 5, -4, -3, 2]], ['v1832', [1, 2, 3, 2, 4, 1, 5, 4, 3, 4, 5, 4, 3, 3, 2, 4, 1, 3, 4, 5, 5, 4, 3, 2, 3, 4, 3, 5, 2, 5, 3, 2, 3, 4, 3, 5, 2, 2, 3, 4, 3, 2, 4, 1, 3, 2, 3, 2, 4, 4, 3, 2, 1, 2, 3, 4, 4, 3, 4, 3, 2, 3, 2, 3, 4, 5, 4]], ['v1839', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7]], ['v1915', [1, 1, 1, 2, 1, 2, 1, 2, 1, 2, 1, 1, 2, 1, 2, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 2]], ['v1921', [1, 1, 2, 3, 4, 3, 3, 2, 1, 3, 3, 4, 5, 4, 3, 2, 3, 3, 4, 5, 4, 6, 5, 7, 4, 6, 5, 5, 4, 3, 5, 2, 6, 5, 4, 3, 5, 4, 4, 3, 4, 4, 3, 2, 4, 5, 6, 5, 7, 5, 4, 4, 3, 5, 2, 6, 1, 5, 4, 5, 4, 3, 4, 3, 2, 3, 2, 4, 1, 5, 2, 6, 2, 5, 7, 1, 4, 7, 6, 5, 4, 3, 2, 4, 5, 6, 6]], ['v1935', [-1, -2, 3, -2, 1, 2, -3, 2, 3, -2, -2, -2, -2, -2, -2]], ['v1940', [1, 2, 3, 2, 4, 3, 2, 4, 5, 4, 4, 3, 5, 4, 5, 6, 5, 4, 3, 3, 2, 4, 2, 4, 1, 2, 3, 4, 3, 2, 4, 5, 4, 3, 2, 4, 1, 5, 2, 6, 3, 4, 5, 4, 4, 3, 2, 4, 1, 2, 2, 3, 3, 2, 4, 3, 5, 2, 4, 6, 3, 2, 3, 3, 4, 3, 4, 3, 5, 4, 6, 3, 5, 2, 4, 2, 4, 3, 5, 2, 6, 5, 4, 6, 6, 5, 4, 6, 6, 5]], ['v1964', [1, -2, 3, -4, -5, 4, 6, -5, -7, -4, -3, 2, -4, -1, -4, -3, -5, 2, -6, -5, -4, -3, 5, 5, -4, -5, 6, 7, -6, 8, -5, 7, 4, 6, 3, -5, -2, -4, 3, -4, 5, -6, -7, -8]], ['v1966', [1, 2, 3, 2, 4, 2, 5, 4, 6, 5, 6, 5, 7, 4, 7, 3, 6, 2, 5, 4, 6, 3, 7, 2, 1, 2, 3, 4, 4, 5, 6, 5, 7, 4, 6, 3, 5, 3, 2, 3, 4, 3, 4, 5, 4, 6, 5, 7, 4, 4, 4, 3, 2, 2, 3, 2, 1, 2, 3, 3, 4, 3, 5, 2, 6, 1, 1, 2, 2, 3, 2, 1, 2, 3, 4, 5, 4, 3, 5, 2, 5, 1, 6, 7, 6, 5, 4, 3, 2, 4, 4, 5, 4, 6, 3, 5, 7, 4, 6, 3, 6, 2, 5, 3, 4]], ['v1971', [-1, 2, -3, 4, 5, 6, 5, 4, 3, -5, -2, 1, -3, 2, -4, -5, -4, 3, -5, 4, 5, -4, -6, -7, 6, 5, 4, -3, -2, -4, 3, 4, 5, -6, 5, 7, 4, -5, 4]], ['v1980', [1, 1, 2, 3, 3, 4, 3, 3, 3, 2, 1, 3, 3, 3, 2, 2, 3, 2, 2, 3, 3, 3, 2, 3, 2, 1, 2, 3, 4, 3, 2, 4, 1, 1, 2, 2, 3, 2]], ['v1986', [-1, -2, -3, -3, -2, -1, -3, -4, -3, -5, -2, -4, -1, -3, -1, -2, -3, -4, -5, -4, -3, -2, -1, -2, -3, -2, -4, -1, -3, -1, -4, -2, -5, -1, -4, -1, -3, -5, -4, -3, -2, -2, -3, -4, -3, -4, -5, -4, -3, -2, -3, -2, -4, -1, -3, -5, -2, -5, -4, -3, -5, -4, -5, -5, -4, -3, -2, -4, -2, -1, -3, -3, -2, -3, -4, -3, -5, -2, -1, -3, -1, -3, -2]], ['v2001', [-1, -2, -3, -2, 4, 1, 3, 5, -4, -3, 2, 4, 2, -3, 2, -3, -2, -4, -3, -5, 2, -3, -4, 3, -2]], ['v2024', [-1, -2, -1, -3, -2, -4, -1, -5, -4, -3, -5, -4, -3, -5, -2, -4, -3, -2, -4, -1, -3, -5, -2, -3, -2, -4, -2, -4, -3, -5, -2, -1, -2, -3, -4, -3, -5, -2, -4, -4, -3, -2, -4, -1, -3, -4, -3, -2, -1, -3, -4, -4, -3, -4, -5, -4, -5, -4, -3, -2, -4, -1, -3, -2, -4, -2, -5, -1, -3, -2, -3, -4, -3, -5, -2, -1, -3, -2, -1, -3, -4, -3, -2, -2, -3, -2, -4, -3, -5]], ['v2090', [-1, -2, -3, -4, -5, -4, -6, -4, -7, -3, -2, -4, -1, -5, -6, -5, -4, -6, -3, -7, -2, -4, -3, -5, -4, -3, -5, -2, -4, -1, -5, -6, -5, -7, -8, -7, -6, -5, -5, -4, -3, -2, -4, -1, -5, -1, -4, -6, -1, -3, -5, -7, -5, -8, -7, -2, -6, -1, -5, -7, -4, -3, -4, -5, -6, -5, -7, -4, -6, -8, -5, -4, -3, -5, -2, -6, -3, -5, -7, -2, -6, -1, -3, -6, -7, -6, -5, -5, -4, -3, -5, -2, -4, -6, -4, -3, -2, -4, -5, -4, -6, -3, -5, -6, -5, -7, -6, -8]], ['v2166', [1, -2, -3, -2, -3, -4, -3, -2, -1, -2, -3, 4, -3, -2]], ['v2191', [-1, -2, -1, -1, -2, -2, -2, -1, -1, -2, -2, -2, -1, -2, -2, -1, -1, -2, -1, -1, -2, -1]], ['v2215', [1, 2, 2, 3, 4, 3, 2, 1, 3, 2, 1, 3, 2, 2, 1, 3, 2, 3, 2, 1, 2, 2, 3, 2, 1, 3, 1, 4, 3, 2, 1, 3, 2, 1, 2, 3, 2, 4, 3, 2, 3, 3, 2, 4, 1, 2, 3, 2, 1, 1, 2, 2, 2, 3, 3, 4, 4, 3, 2, 4, 3, 2, 3, 2]], ['v2217', [1, 2, 1, 3, 2, 2, 2, 3, 2, 4, 1, 2, 2, 3, 4, 3, 2, 4, 1, 1, 2, 1, 3, 4]], ['v2257', [-1, -2, -3, 4, -5, -6, 7, -8, -7, 9, -6, 8, 10, 7, 9, 6, -8, 5, -4, -6, 3, -5, 7, 2, -4, -6, 1, -3, 5, -2, -4, 6, -3, 5, -4, -5, -6, 5, -7, -6, 8, -7, -9, 6, -8, -10, -5, -9, -6, 5, 7, 4, -6, 8, 3, -5, 2, 4, 6, 3, -5, -7, 4, -6, 5, -6, -7, 6]], ['v2272', [-1, 2, -3, -4, 5, 4, 6, -5, -7, -4, -6, 3, 5, -2, 5, 1, 3, 2, -4, 3, -5, -4, -5, 6, -5, 7, 4, -6, -3, -5, -2, 3, -4]], ['v2284', [1, -2, 3, -4, 5, -4, -6, -3, -7, 2, -1, 3, -4, -5, -4, -6, -3, 2, 3, -4, 5, -4, -3, -2, -4, -5, -4, 6, 5, 7, 6, -5, -4]], ['v2290', [1, 1, 2, 1, 3, 2, 4, 1, 2, 3, 2, 1, 3, 1, 3, 2, 4, 4, 3, 2, 4, 4, 3, 2, 3, 3, 4, 3, 2, 3, 2, 1, 2, 2, 3, 4, 3, 2, 3, 2, 3, 2]], ['v2325', [-1, -1, -2, -1, -3, -2, -2, -2, -1, -3, -4, -3, -2, -4, -1, -1, -2, -3, -4, -4, -3, -2, -3, -2, -1, -2, -1, -2, -3, -2, -4, -1, -1, -2, -1, -3, -4, -4, -4, -3, -2, -1, -2, -2, -2, -3, -4, -3, -2, -3, -4, -3, -2, -1, -3, -1, -4, -3, -2, -3, -3, -2, -4, -3, -2, -1, -2, -3, -4, -3, -4, -4, -3, -4, -3, -2]], ['v2362', [1, -2, -3, 4, -5, -6, -5, -7, -4, 6, 3, 2, -1, -3, 4, -5, 4, 3, -2, 4, -3, 5, 4, -6, -5, 7, 6, 8, 7, -6, -5, -4, 3, -5, 2, 4, 6, -5, -7, -8]], ['v2384', [1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 2, 2, 2, 1, 2, 1, 2, 1, 1, 2, 2]], ['v2488', [-1, -2, 3, -4, 5, -4, -4, -4, 3, 2, -4, 1, 3, -5, 4, -6, -5, 4, 3, -2, 3, -4, 3, 5, 2, 6]], ['v2508', [1, -2, 3, 3, -4, -3, 5, -4, -3, 2, -1, -3, 2, 4, -3, -5, -3, 6, 4, 3, -5, -4, -3, -2, 4, -3, -4, 3, 5, -6]], ['v2520', [1, -2, 3, -4, 5, -4, -6, -3, 2, -1, -3, 2, 3, -4, -4, -4, -4, 5, -4, -3, -2, -4, -5, 6, -5, 7, 6, -5, -4, 3, -4, 5, -4, -6, -7]], ['v2543', [1, 2, -3, -4, -3, -5, -2, 4, -1, 4, -3, -4, 3, -4, -4, 5, 4, 6, 5, -4, -3, 2, -3, 4, -3, -5, -2, -6]], ['v2552', [-1, 2, -1, 3, 2, 2, 3, 3, 2, 2, 2]], ['v2553', [-1, 2, 3, 2, 3, 3, 2, 1, -2, 3, -4, 3, 2, 3, 4, 3]], ['v2623', [1, 2, 2, 1, -3, 2, -3, 2, 1]], ['v2624', [-1, 2, 3, -4, 3, 2, 2, 2, 2, 1, 3, 3, -2, 3, 4, 3, 2, 3]], ['v2642', [1, 2, 1, 2, 2, 2, 2, 1, 2, 2, 2, 2]], ['v2743', [-1, -2, -3, 2, 4, -3, -2, 1, 3, -2, -3, 2, -4, -3, 5, -4, 3, -2, -3, 2, 2, -3, -3, -4, -5]], ['v2759', [-1, -2, -3, -2, -3, -4, -3, -5, -6, -5, -4, -3, -2, -4, -2, -5, -6, -5, -4, -3, -5, -5, -6, -5, -4, -3, -5, -2, -3, -4, -3, -2, -3, -2, -4, -1, -2, -3, -4, -4, -5, -4, -4, -3, -2, -1, -3, -2, -4, -2, -3, -4, -5, -6, -5, -4, -3, -2, -3, -2]], ['v2851', [-1, -2, -2, -2, -2, -2, -3, -3, -2, -1, -1, -2, -3, -2, -2, -1, -3, -2, -3]], ['v2858', [-1, -2, -3, 4, 3, 3, 3, 3, 3, -2, 1, 3, -2, -4, 3, -2]], ['v2861', [1, 2, -3, -4, -5, -6, 7, 6, -5, -4, 3, -2, -4, -1, 5, -4, -6, 3, 5, -7, 2, -4, -3, 4, -5, 4, -3, -5, -2, 6, 5, -4, -3]], ['v2869', [1, -2, 3, -4, 3, 5, -2, -6, -3, -4, 3, -5, 2, 2, -1, 3, -4, -3, 2, 4, -3, -4, 5, 4, 6, -3, -5, -4, 3, -2]], ['v2871', [1, 1, 2, 3, 2, 1, 3, 2, 2, 1, 3, 2, 3, 2, 1, 3, 2, 3, 2]], ['v2888', [1, -2, -3, -2, 4, -2, -5, 3, -2, -2, 3, 2, -3, 4, -3, 2, -1, 2, 3, 2, -4, 3, 5, -4, -3, -2, -2, -2, -3, -3, -2]], ['v2894', [-1, -2, 3, -4, 3, 5, 2, 1, 3, 3, 3, 3, 3, 3, -4, 3, -2, 3, 4, -5, 4, 3, 2]], ['v2900', [1, 2, 3, 2, 4, 1, 5, 2, 3, 2, 4, 3, 3, 2, 1, 3, 2, 4, 3, 2, 4, 4, 3, 3, 4, 4, 3, 2, 3, 2, 4, 3, 5, 4, 3, 2, 1, 3, 2, 3, 2, 4, 1, 2, 3, 4, 3, 4, 3, 2, 2]], ['v2925', [-1, -1, -1, -2, -2, -1, -2, -2, -1, -1, -2, -3, -2, -2, -3, -2, -1, -2, -2, -3, -2, -2, -2, -1, -3, -2, -3]], ['v2930', [1, 2, 3, 4, 3, 5, 2, 4, 3, 2, 4, 2, 5, 3, 5, 3, 4, 5, 4, 6, 3, 4, 4, 5, 4, 4, 3, 2, 1, 3, 4, 4, 3, 4, 5, 4, 3, 5, 3, 3, 2, 3, 4, 4, 3, 2, 4, 2, 5, 4, 5, 6, 5, 4, 6, 3, 4, 3, 5, 2, 6, 3, 4, 3, 2, 4]], ['v3070', [-1, -2, -3, -4, -3, -2, -2, -3, -2, -4, -3, -2, -4, -1, -2, -3, -2, -4, -4, -3, -5, -2, -4, -2, -3, -2, -1, -1, -2, -3, -4, -3, -5, -2, -2, -3, -2, -4, -3, -5, -2, -2, -3, -2, -4, -3, -5, -4, -4, -3, -2, -1, -3, -2, -2, -3, -2]], ['v3081', [-1, -2, -1, -2, -3, -2, -2, -2, -1, -3, -2, -3, -2, -2, -3, -2, -1]], ['v3093', [1, -2, 3, 4, 4, -5, -4, 3, 2, -1, -3, -2, 4, -3, -4, -5, 4, 6, -5, -4, 3, 2, -3, -4, -5, -6]], ['v3105', [1, 2, 1, 1, 2, 2, 2, 3, 2, 1, 2, 2, 3, 2, 2, 1, 2, 3, 2, 1, 3, 1, 1, 2, 1, 3, 2, 2, 3, 3, 3]], ['v3169', [-1, -2, 3, 4, -3, -5, 2, 3, -4, 3, -2, -4, 3, 2, 4, 1, 3, 2, -4, -3, 4, 5, 4, 3, -2]], ['v3195', [1, -2, -3, -4, -3, -2, -1, 3, 3, 3, 3, 3, 2, -3, -3, 4, -3, -2]], ['v3199', [-1, -2, -3, -2, -2, -1, -3, -2, -3, -3, -2, -3, -2, -1, -3, -2, -2]], ['v3234', [1, 2, 2, 3, 2, 3, 2, 1, 2, 1, 3, 3, 2, 1, 3, 3, 2, 1, 1, 2, 1, 3, 2, 1, 1, 1, 2, 1, 3, 2, 2, 3, 2]], ['v3310', [1, -2, -2, 3, -2, -1, -2, -2, -2, -3, -2]], ['v3320', [-1, 2, 3, -2, -4, -3, 2, 1, 2, 3, -2, 4, 3, 2, -3, -3, -3, 2]], ['v3335', [1, 2, 2, 3, 2, 3, 4, 3, 3, 2, 4, 2, 1, 3, 2, 1, 3, 4, 3, 4, 3, 2, 4, 2, 1, 2, 3, 3, 2, 4, 3, 4, 4, 4]], ['v3354', [-1, -2, -1, -3, -4, -3, -2, -4, -1, -5, -5, -4, -4, -3, -2, -3, -3, -4, -3, -5, -3, -4, -5, -4, -3, -4, -4, -3, -2, -1, -3, -3, -2, -4, -4, -3, -4, -3, -5, -2, -5, -1, -4, -2, -3, -2, -4, -1, -4, -3, -4, -4, -3, -5, -2, -1, -2, -3, -4, -3, -5, -2, -5, -1, -3, -3, -2, -4, -1, -5, -2, -5, -3, -3, -2, -4, -1, -2, -3, -2, -4, -1, -4, -5, -4, -3, -2, -4, -2, -5, -1, -3, -5]], ['v3356', [-1, -2, -1, -2, -2, -1, -2, -2, -3, -3, -2, -3, -2, -1, -2, -2, -3, -3, -2]], ['v3423', [1, -2, 3, -4, 3, -2, -1, -3, 2, 4, -3, -4, 3, 5, -4, -3, -2, -3, -4, 3, -5]], ['v3482', [1, 2, 1, 3, 1, 2, 2, 1, 2, 2, 1, 3, 2, 1, 1, 2, 1, 2, 3, 3, 3, 2, 1, 2, 3, 3, 2, 3, 3, 2, 1, 2, 2, 1, 3, 3, 2, 3, 2, 3, 2]], ['v3505', [1, -2, 1, 2, 2, 1, 1, -2]], ['v3536', [1, 2, -3, 4, -3, 5, -4, -3, -3, -2, -1, 3, 2, 3, 4, -5, 4, 3, -2, -4, 3]], ['v3541', [1, 2, -3, 4, 3, 5, -4, -6, 3, 5, -7, 4, -3, -3, -3, -2, -1, 3, 4, -5, 4, -6, 4, 5, -4, -4, -3, -2, -4, 3, -4, 5, 4, -5, 6, 7, 6, -5, 4, -3, 2]], ['t00017', [-1, -2, 3, 4, 5, -6, 7, -8, 7, 9, 6, 10, -5, 11, -4, 6, -3, -5, 2, -4, 1, 3, 5, 4, -6, 5, 7, -8, -9, 8, 7, -6, 7, -8, 7, 9, 6, -10, -5, -4, 6, -3, -5, 7, 2, 4, -6, 8, 3, -9, 8, 7, -6, 5, 4, -6, 5, 7, -8, 9, 10, -11, -10, -12, -9, -11, 8, -10, -9, 8, 7, -6, 7, -8, 7, 9, 6, 10, -5, 11, -4, 12, -3, -2]], ['t00027', [-1, -2, -3, -4, 5, -6, 7, -8, 7, 9, 6, -10, -5, 9, -11, 4, 6, -10, -12, 3, -5, -11, 2, 4, 6, 1, 3, 5, 7, 2, 4, 3, 8, -9, 8, -10, -9, 8, 7, -6, 5, 7, 4, -8, 7, 9, -6, 10, 5, 7, 11, -8, 12, 9, 13, 10, 11, -12, -11, -10, -9, 8, 7, -6, 7, -8, 7, 9, 6, 10, -5, 11, -4, 6, 12, -3, -5, -13, -2, -4, 6, -3, -5, -4, -6, 5, 7, 7, -8, -9, 8, 10, 7, -6, 7, -8, -9, 8, 7]], ['t00110', [-1, -2, -3, -3, -2, -2, -1, -3, -2, -3, -3, -4, -3, -2, -1, -1, -2, -3, -2, -4, -1, -3, -2, -1, -1, -2, -3, -2, -1, -1, -2, -2, -3, -2, -4, -2, -1, -2, -1, -3, -2, -1, -3, -4, -3, -2, -2, -3, -2, -2, -1, -2, -3, -4, -4, -3, -2, -4, -3, -2, -4, -2, -1, -2, -3, -2, -3, -4, -3, -2, -4, -3, -2, -1, -3, -2, -1, -3, -4, -3, -2, -4, -3, -2, -4, -3]], ['t00146', [-1, -2, -3, -4, -4, -4, -3, -2, -4, -1, -4, -2, -1, -2, -3, -2, -4, -1, -1, -2, -1, -3, -1, -2, -1, -1, -2, -2, -1, -3, -2, -2, -1, -3, -3, -4, -3, -2, -2, -1, -3, -2, -1, -3, -3, -4, -3, -2, -2, -1, -3, -4, -4, -3, -4, -3, -2, -3, -3, -2, -4, -3, -2, -4, -2, -3, -2, -4, -1, -3, -2, -4, -3, -2, -1, -3, -4, -3, -3, -2, -1, -1, -2, -3, -4, -3, -2, -1, -3, -4, -3, -2, -3, -2]], ['t00324', [-1, -1, -1, -2, -1, -1, -1, -2, -1, -2, -1, -2, -1, -2, -2, -1, -2, -2, -1, -1, -2, -1, -2, -1, -2, -2, -2, -2, -1, -2, -1, -1, -2, -1, -1, -2, -2, -1, -1, -2, -1, -2]], ['t00423', [-1, -2, -1, -2, -1, -2, -1, -3, -4, -5, -5, -6, -5, -5, -4, -3, -2, -4, -1, -5, -4, -6, -3, -2, -4, -5, -4, -3, -4, -3, -3, -4, -4, -3, -2, -4, -3, -4, -3, -5, -3, -2, -4, -3, -5, -6, -5, -4, -3, -2, -3, -3, -2, -3, -4, -3, -5, -4, -3, -5, -2, -6, -2, -6, -1, -5, -4, -6, -6, -3, -2, -4, -3, -4, -5, -4, -6, -5, -5, -6, -5, -4, -3, -4, -4, -5, -4, -6, -4, -3, -2, -4, -3, -3, -2, -1, -2, -2, -3, -2, -4, -3, -5, -2, -6, -1, -2, -3, -2, -4, -2, -5, -3, -4, -4, -3, -2, -1, -3, -4, -4, -3, -2, -3, -4, -4, -3, -4, -5, -4, -3, -5, -3, -6, -3, -5, -2, -5, -4, -6, -3, -2]], ['t00434', [-1, -1, -2, -3, -2, -2, -3, -3, -4, -5, -4, -3, -2, -1, -3, -2, -3, -4, -3, -4, -5, -4, -6, -4, -3, -2, -3, -3, -2, -4, -1, -5, -4, -3, -2, -3, -2, -1, -2, -2, -3, -4, -3, -5, -2, -6, -5, -6, -5, -4, -3, -5, -5, -4, -6, -4, -5, -4, -4, -3, -5, -6, -5, -4, -3, -5, -3, -2, -4, -4, -3, -4, -5, -5, -4, -6, -3, -5, -2, -4, -1, -2, -3, -2, -3, -4, -3, -3, -2, -3, -4, -5, -4, -5, -6, -5, -4, -3, -2, -4, -4, -3, -4, -5, -4, -6, -3, -5, -2, -4, -6, -4, -6, -3, -4, -4, -3, -5, -2, -4, -3, -5, -6, -5, -4, -3, -2, -1, -2, -3, -2, -2, -1, -3, -4, -5, -4, -6, -4, -3, -2, -4, -1, -3, -4, -3, -4, -5, -4, -3, -5, -2]], ['t00550', [1, 2, 3, 4, 3, 5, 2, 5, 1, 3, 5, 2, 4, 3, 2, 4, 1, 3, 5, 1, 5, 2, 4, 2, 3, 2, 2, 1, 2, 2, 3, 2, 4, 3, 4, 3, 4, 3, 5, 2, 4, 1, 3, 2, 4, 1, 5, 1, 5, 2, 3, 3, 4, 3, 5, 2, 4, 3, 4, 3, 5, 2, 5, 3, 5, 4, 5]], ['t00565', [1, -2, 3, 4, -5, 6, 7, 8, -9, -8, -10, 7, -11, -6, 8, 12, 5, -4, -6, -3, -5, -7, 2, -4, 8, -1, 3, -9, -2, 8, 10, 7, -9, 11, 6, 10, -5, 9, 4, -8, -3, -5, 7, 6, 7, 8, -9, 8, -10, 7, -11, -6, -12, 5, -13, -4, -6, -5, 7, 8, -7, 9, -7, -10, -7, 11, 6, -12, -7, -7, 8, 7, -8, -8, 9, -8, 10, 9, -11, -8, -10, 9, -8, 7, -6, 5, 7, 4, 6, 8, 3, -9, 2, -4, 10, -3, 5, 11, 4, 12, 13, 14, 13, 12, 11, 10, 9, -8, 7, -6, 5, 6, 7, 8, 7, -9, 7, -10, -11, -12, -13, -14]], ['t00577', [-1, 2, 3, 4, 5, 6, 7, -8, 9, -10, 9, 11, 8, 12, -7, -9, 13, -6, -9, 14, -5, 7, 15, -4, -6, 8, -3, -5, 7, 9, -2, -4, 6, -8, -10, 1, 3, 5, -7, 11, 4, -6, -12, 5, -7, -13, 6, -8, -14, -8, 9, 8, 7, -9, -9, -8, 9, 10, 9, 11, 8, 12, -7, -9, 13, -6, -10, -5, -7, 9, 11, -4, 6, -10, 12, -3, -5, 9, 2, 4, 8, 3, 7, -6, 8, 5, -9, 4, 8, 10, -7, -11, 6, 8, 5, -7, -9, 6, 8, 10, 7, 9, 8, 9, -10, 11, -12, -11, -13, 10, -12, 14, 9, -11, 13, -15, -8, -10, 12, -14, -7, -11, -13, -6, -8, 10, -12, -5, -11, -4, 10, -3, 9, -2, 8]], ['t00621', [1, 2, 3, 4, 3, 2, 4, 2, 5, 4, 4, 3, 2, 1, 2, 1, 3, 2, 4, 4, 4, 4, 4, 4, 4, 3, 5, 2, 4, 2, 4, 1, 2, 3, 2, 4, 1, 3, 2, 4, 5, 4, 3, 5, 2, 4, 3, 2, 4, 1, 5, 2, 3, 4, 4, 3, 3, 2, 3, 4, 4, 3, 5, 2, 2, 3, 4, 3, 5, 2, 4, 1, 2, 3, 3, 4, 3, 5, 4, 3, 2, 2, 3]], ['t00729', [1, 2, 2, 3, 2, 4, 1, 3, 5, 4, 3, 2, 4, 3, 4, 5, 4, 3, 2, 1, 2, 3, 4, 5, 4, 5, 4, 5, 5, 6, 5, 4, 3, 2, 4, 3, 4, 3, 5, 2, 4, 3, 5, 4, 6, 5, 4, 4, 3, 2, 1, 3, 2, 4, 1, 3, 1, 4, 5, 4, 6, 5, 6, 5, 4, 3, 2, 4, 1, 3, 5, 4, 3, 5, 2, 4, 6, 1, 2, 3, 2, 4, 2, 1, 2, 2, 3, 2, 4, 2, 5, 4, 6, 5]], ['t00787', [1, 2, 3, 4, 5, 4, 3, 3, 2, 1, 3, 4, 3, 5, 4, 3, 3, 3, 2, 1, 3, 3, 2, 4, 3, 2, 4, 5, 4, 5, 5, 4, 3, 4, 5, 4, 6, 5, 4, 3, 5, 2, 4, 2, 2, 3, 2, 4, 1, 2, 3, 2, 4, 2, 5, 6, 5, 5, 6, 5, 5, 5, 4, 3, 5, 2, 4, 6, 1, 3, 5, 2, 4, 4, 3, 2, 4, 1, 3, 1, 2, 3, 4, 5, 4, 3, 5, 2, 6, 1, 2, 2, 3, 4, 3, 5, 2, 5, 4, 5, 5, 6, 5, 4, 3, 2, 4, 3, 5, 6, 6, 5, 4, 3, 2, 3]], ['t00826', [1, 1, 2, 2, 3, 2, 3, 4, 3, 5, 4, 6, 3, 5, 7, 2, 4, 6, 1, 3, 6, 2, 4, 5, 4, 3, 2, 4, 1, 5, 4, 5, 6, 5, 7, 4, 7, 3, 6, 5, 4, 3, 2, 3, 2, 4, 1, 3, 5, 2, 1, 3, 3, 4, 3, 5, 2, 4, 6, 6, 5, 4, 3, 5, 6, 5, 7, 5, 6, 5, 4, 3, 3, 2, 1, 2, 3, 2, 4, 3, 4, 3, 5, 2, 4, 3, 2, 4, 5, 4, 6, 3, 5, 4, 6, 4, 7, 6, 6, 5, 4, 6, 5, 7, 5, 4, 6, 3, 6, 4, 5, 4, 6, 6, 5, 7, 6, 5, 7, 4, 5, 4, 3, 5, 2, 1, 3, 2, 4, 5, 4, 6, 3, 7, 2]], ['t00855', [1, 2, 3, 2, 4, 3, 5, 2, 6, 5, 4, 3, 2, 3, 4, 5, 4, 6, 3, 5, 3, 2, 3, 3, 4, 3, 5, 4, 6, 4, 5, 6, 7, 6, 5, 4, 3, 5, 2, 3, 4, 3, 5, 2, 4, 6, 2, 5, 7, 3, 6, 3, 7, 2, 6, 3, 3, 4, 3, 5, 4, 6, 3, 5, 2, 3, 3, 2, 4, 1, 3, 3, 2, 2, 3, 2, 4, 3, 5, 2, 4, 6, 4, 3, 5, 4, 3, 2, 3, 4, 5, 4, 5, 6, 7, 6, 5, 5, 4, 3, 2, 1, 3, 4, 3, 4, 5, 4, 6, 4, 5, 4, 3, 2, 4, 3, 5, 4, 5, 4, 6, 5, 5, 4, 5, 6, 5, 7, 4, 6, 5, 4, 6, 3, 7, 3, 6, 4, 5, 4, 6, 3, 5, 7, 2]], ['t00873', [1, 2, 3, 2, 4, 5, 4, 6, 6, 7, 6, 5, 4, 6, 5, 4, 6, 4, 6, 3, 2, 4, 1, 3, 5, 4, 6, 3, 5, 2, 3, 2, 4, 3, 2, 4, 5, 4, 6, 3, 7, 4, 4, 3, 5, 2, 4, 1, 3, 2, 4, 3, 5, 4, 3, 5, 4, 6, 3, 5, 7, 4, 6, 3, 5, 3, 6, 2, 7, 1, 6, 2, 1, 3, 3, 2, 4, 1, 3, 5, 4, 6, 3, 5, 7, 2, 6, 1, 7, 2, 2, 3, 2, 4, 3, 2, 4, 5, 4, 6, 3, 6, 2, 1, 2, 1, 3, 4, 5, 4, 6, 3, 5, 7, 4, 5, 4, 6, 4, 3, 5, 2, 3, 4, 5, 6, 5, 7, 6]], ['t00932', [1, 2, 3, 4, 5, 5, 6, 7, 6, 5, 5, 6, 5, 7, 6, 5, 4, 6, 3, 6, 2, 4, 6, 5, 7, 4, 6, 3, 5, 7, 4, 6, 3, 5, 7, 6, 5, 7, 4, 6, 3, 5, 7, 3, 2, 4, 1, 3, 2, 4, 3, 4, 3, 5, 4, 3, 4, 5, 4, 6, 5, 7, 4, 3, 5, 6, 5, 4, 4, 3, 4, 5, 4, 6, 3, 2, 1, 3, 2, 4, 5, 4, 5, 6, 7, 6, 5, 4, 6, 3, 2, 4, 3, 5, 6, 6, 7, 6, 5, 4, 5, 6, 5, 7, 4, 6, 4, 5, 6, 5, 4, 3, 2, 1, 3, 4, 3, 5, 2, 4, 6, 3, 5, 7, 6, 5, 6, 5, 4, 3, 5, 4, 3, 5, 2, 6, 3, 5, 7, 5, 4, 3, 5, 4, 6, 5, 7, 4, 7, 6, 5]], ['t01033', [-1, -2, -1, -3, -2, -4, -3, -3, -2, -3, -2, -3, -4, -4, -3, -2, -4, -3, -4, -3, -2, -4, -1, -3, -2, -1, -3, -1, -3, -4, -3, -3, -2, -2, -1, -2, -2, -3, -2, -4, -1, -4, -1, -3, -2, -1, -3, -2, -1, -2, -3, -2, -4, -3, -2, -4, -1, -3, -1, -2, -1, -2, -2, -3, -3, -2, -4, -3, -2, -4, -4, -4, -3, -2, -2, -3, -2, -4, -1, -2, -1, -3, -2, -4, -1, -4, -3, -2, -1, -2]], ['t01037', [-1, -2, -3, -4, -3, -2, -4, -4, -3, -2, -2, -1, -3, -4, -3, -2, -3, -2, -4, -4, -3, -2, -2, -1, -1, -2, -1, -3, -2, -4, -2, -2, -1, -3, -2, -3, -3, -3, -3, -2, -3, -3, -2, -3, -2, -4, -4, -4, -3, -2, -4, -3, -3, -2, -4, -2, -2, -1, -2, -2, -3, -4, -3, -4, -3, -2, -1, -3, -4, -4, -3, -2, -2, -3, -2, -4, -3, -4, -3, -2, -2, -1, -3, -2, -4, -3, -2, -2, -1, -1]], ['t01039', [-1, -2, 3, 4, -3, -5, -3, 6, 4, 3, 2, 1, 3, 4, -3, 5, -3, -3, 4, 3, -2, -4, -4, 3, 4, -5, -6, 5, -7, 4, -6, -5, -4, 3, 2, -4, 5, 6, 7]], ['t01125', [1, 2, 3, 4, 5, 4, 6, 3, 5, 2, 4, 6, 7, 6, 5, 7, 6, 5, 7, 6, 6, 6, 5, 7, 6, 8, 7, 8, 7, 9, 6, 7, 7, 8, 7, 9, 6, 8, 6, 5, 4, 6, 3, 5, 7, 2, 6, 8, 5, 4, 5, 4, 6, 3, 5, 4, 6, 3, 5, 2, 1, 2, 2, 2, 3, 4, 5, 6, 5, 7, 6, 8, 5, 9, 4, 3, 2, 3, 4, 3, 5, 5, 6, 5, 7, 6, 8, 6, 9, 7, 6, 6, 5, 4, 3, 5, 2, 5, 6, 5, 7, 4, 6, 7, 6, 8, 5, 4, 3, 5, 6, 5, 7, 4, 6]], ['t01142', [-1, 2, -3, 4, 5, -4, -6, -7, 6, -8, -7, 6, 5, 4, 3, -2, 1, -3, 4, 5, -4, -6, 5, 7, 5, 8, 4, 3, -2, -3, 4, 5, -4, -6, 5, 7, 4, 3, -5, 2, 4, 5, -4, 6, -4, 5, 4, -5]], ['t01216', [1, 1, 2, 3, 4, 5, 6, 5, 7, 4, 3, 5, 6, 5, 4, 3, 2, 3, 2, 1, 2, 3, 2, 1, 3, 4, 3, 5, 4, 6, 3, 5, 7, 2, 7, 3, 8, 2, 4, 7, 4, 5, 6, 5, 7, 4, 8, 3, 9, 2, 3, 4, 5, 4, 6, 3, 5, 7, 4, 8, 7, 6, 5, 4, 6, 7, 6, 6, 5, 4, 3, 5, 2, 4, 1, 3, 3, 2, 4, 3, 4, 5, 4, 6, 3, 7, 2, 8, 1, 9, 2, 3, 2, 4, 5, 4, 6, 3, 5, 7, 2, 6, 8, 1, 7, 9, 6, 8, 5, 5, 4, 6, 4, 3, 2, 3, 4, 5, 4, 3, 2, 4, 2]], ['t01235', [-1, -2, 3, -4, -5, -6, -5, -7, 4, -6, 8, -3, 5, -7, -9, 2, -8, 1, 7, -6, -5, -4, 6, -3, 5, 2, 6, 5, 6, 5, 5, -4, -5, -6, -7, -6, 8, -5, 9, 4, -5, -4, -3, 5, -4, -5, 6, 5, 7, 4, 6, -8, -5, 7, -4, 3, 5, -2, 6, 3, 5, 4, -5]], ['t01268', [-1, -2, -3, -2, -4, -3, -5, -4, -6, -3, -6, -3, -5, -7, -2, -6, -1, -4, -7, -2, -3, -2, -4, -4, -3, -5, -4, -6, -3, -7, -2, -6, -8, -1, -5, -7, -9, -2, -6, -3, -5, -7, -8, -7, -9, -4, -5, -6, -5, -7, -4, -6, -3, -5, -2, -3, -4, -3, -5, -2, -6, -1, -3, -2, -3, -4, -3, -5, -5, -4, -6, -3, -5, -2, -4, -6, -1, -3, -5, -7, -2, -4, -8, -5, -5, -4, -3, -4, -3, -5, -4, -6, -7, -6, -8, -9, -8, -7, -7, -6, -5, -7, -4, -7, -3, -6, -2, -4, -7, -1, -8, -5, -4, -6, -3, -5, -4, -4, -3, -2, -1, -3, -4, -5, -4, -3, -5, -2, -6, -5, -7, -6, -8, -5, -9, -4, -3, -5, -2, -4, -1, -5, -2, -6, -7, -8, -7, -7, -6, -7, -6, -5, -4, -6, -7]], ['t01292', [-1, -2, -3, -2, -4, -1, -3, -5, -5, -6, -7, -6, -8, -5, -9, -4, -3, -5, -2, -5, -4, -6, -5, -7, -4, -6, -8, -3, -7, -6, -8, -6, -6, -5, -6, -6, -5, -7, -4, -8, -7, -6, -5, -7, -6, -5, -6, -7, -8, -9, -8, -7, -6, -5, -7, -8, -8, -7, -7, -6, -8, -5, -4, -3, -5, -2, -5, -1, -4, -5, -6, -7, -6, -8, -5, -7, -4, -4, -5, -6, -5, -7, -6, -5, -5, -4, -3, -5, -2, -4, -5, -4, -3, -5, -6, -5, -7, -4, -6, -8, -5, -9, -6, -7, -6, -8, -5, -9, -9, -8, -7, -6, -5, -7, -4, -8, -3, -2, -3, -4, -3, -5, -6, -7, -6, -8, -5, -6, -6, -5, -7, -4, -6, -3, -5, -4, -6, -7, -6, -5, -6, -6, -5, -7, -7, -8, -9]], ['t01318', [1, 2, 3, 2, 4, 3, 5, 4, 6, 3, 6, 3, 7, 7, 6, 5, 6, 4, 3, 2, 1, 2, 2, 3, 2, 4, 5, 4, 6, 7, 8, 7, 6, 5, 4, 3, 2, 4, 1, 5, 2, 6, 6, 5, 4, 6, 7, 3, 8, 4, 5, 4, 6, 5, 7, 4, 8, 3, 7, 3, 6, 2, 5, 7, 3, 6, 4, 5, 4, 6, 3, 5, 5, 4, 3, 5, 2, 1, 3, 4, 4, 3, 2, 4, 3, 4, 4, 3, 2, 4, 3, 5, 4, 6, 3, 7, 6, 8, 5, 4, 6, 3]], ['t01342', [-1, 2, 3, -4, -5, -6, 7, -6, -5, 4, -3, 5, -2, 1, -3, 2, -4, 3, -5, -6, 5, -7, 4, 8, -5, 9, -6, 10, 7, -6, 8, 5, -7, 9, -4, -6, 8, -3, 7, -2, 4, 6, -5, -4, 3, 5, -4, 6, -5, -7, 6, -8, 5, 7, -9, 4, -8, -10, 4, -9, 5, -6, -5, -4, 6, 5, 6, 6, 6, -7, 6, -8, 5, 6]], ['t01368', [-1, -2, -3, -3, -4, -3, -5, -4, -6, -3, -7, -2, -4, -8, -3, -4, -5, -4, -6, -3, -5, -7, -2, -4, -6, -4, -3, -4, -3, -5, -2, -2, -3, -2, -2, -1, -2, -3, -4, -3, -5, -2, -6, -1, -2, -3, -4, -5, -4, -4, -3, -2, -1, -2, -1, -3, -4, -3, -5, -2, -6, -3, -7, -6, -6, -5, -4, -5, -6, -5, -7, -5, -8, -4, -7, -3, -2, -4, -1, -5, -6, -5, -4, -3, -2, -1, -3, -4, -3, -5, -4, -5, -4, -6, -6, -5, -7, -4, -6, -5, -7, -4, -4, -3, -2, -4, -3, -3, -4, -5, -4, -6, -3, -5]], ['t01409', [1, 2, 1, 3, 3, 3, 4, 3, 4, 5, 4, 6, 3, 7, 2, 4, 6, 8, 1, 5, 6, 7, 6, 5, 4, 3, 4, 5, 4, 6, 5, 7, 5, 7, 4, 8, 3, 2, 3, 2, 4, 5, 4, 6, 4, 7, 6, 8, 6, 5, 4, 6, 3, 7, 2, 4, 1, 3, 5, 2, 6, 5, 4, 3, 2, 4, 2, 5, 4, 6, 3, 7, 2, 6, 2, 7, 1, 6, 8, 5, 7, 5, 4, 5, 3, 6, 2, 5, 1, 4, 2, 5, 5, 3, 2, 4, 1, 3, 5, 5, 4, 6, 5, 4, 6, 7, 6, 8, 5, 7, 4, 8, 3, 8, 2, 1, 2, 3, 4, 5, 6, 5, 7, 6, 8, 5, 8, 6, 5, 7, 5, 8, 4, 5, 6, 5, 4, 3, 5, 4, 3, 4, 3, 2, 4, 1, 3, 5, 4, 3, 2, 2, 1, 3, 2, 4, 5, 4, 6, 4, 7, 3, 6, 2, 4, 5, 4, 6, 3, 7, 7, 8]], ['t01422', [-1, -2, -1, -2, -2, -3, -3, -2, -1, -1, -1, -2, -3, -2, -1, -3, -2, -1, -3, -2, -2, -3, -2, -1, -2, -3, -2, -1, -2, -1, -2, -1, -3, -3, -2, -2, -3, -3, -2, -2, -3, -2, -1, -2, -1, -3, -3, -2, -1, -2, -1, -2, -2, -1, -2, -2, -1, -2, -3, -2, -1]], ['t01424', [1, 2, 3, 4, 3, 5, 5, 6, 7, 8, 7, 6, 5, 4, 6, 4, 3, 2, 4, 1, 5, 2, 4, 3, 2, 4, 3, 5, 4, 3, 5, 4, 6, 3, 7, 3, 6, 8, 2, 5, 1, 3, 6, 3, 5, 2, 3, 3, 2, 1, 4, 3, 5, 2, 4, 6, 1, 4, 7, 3, 4, 5, 4, 3, 5, 3, 6, 2, 5, 3, 4, 3, 5, 2, 2, 1, 3, 4, 5, 6, 5, 7, 5, 8, 4, 6, 7, 6, 5, 4, 3, 2, 3, 4, 3, 2, 4, 1, 5, 4, 6, 3, 7, 4, 3, 2, 1, 3, 4, 5, 4, 6, 3, 5, 7, 2, 6, 1, 3, 7, 8, 7, 6, 5, 4, 3, 5, 2, 6, 1, 5, 7, 4, 8, 3, 5, 2, 4, 6, 1, 3, 4, 4, 3, 2, 4, 3, 3, 4, 3, 5, 4, 3, 5, 6, 7, 6, 8, 6, 6, 5, 4, 6, 3, 5, 6, 5, 7, 6, 8, 5, 4, 3, 2, 1, 3, 2, 4, 4, 5, 4, 6, 3, 5, 7, 4, 4, 5]], ['t01440', [-1, -2, -2, -2, -2, -3, -2, -1, -1, -2, -1, -3, -2, -1, -2, -3, -3, -2, -1, -3, -1, -1, -2, -3, -2, -1, -2, -1, -1, -1, -2, -1, -3, -2, -2, -1, -2, -3, -2, -2, -2, -3, -2, -1, -2, -3, -2, -2, -1, -2, -2, -1, -3, -2, -1, -1, -2, -3, -2, -2, -3, -2, -1, -1, -2, -1, -3, -2, -3, -2, -3]], ['t01598', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8]], ['t01636', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 1]], ['t01646', [-1, -2, -3, -4, -3, -5, -3, -5, -4, -3, -5, -6, -7, -6, -8, -6, -9, -5, -8, -10, -4, -7, -3, -6, -5, -7, -4, -6, -8, -3, -5, -9, -3, -2, -4, -3, -5, -6, -5, -7, -6, -8, -5, -9, -4, -8, -3, -5, -2, -6, -2, -5, -3, -7, -6, -8, -4, -9, -10, -5, -4, -6, -3, -7, -2, -6, -1, -5, -4, -5, -6, -5, -4, -3, -4, -5, -4, -5, -4, -6, -3, -7, -2, -6, -3, -7, -4, -6, -8, -8, -8, -5, -9, -4, -8, -3, -7, -2, -4, -2, -5, -6, -5, -7, -6, -8, -7, -9, -6, -8, -10, -5, -8, -6, -7, -6, -8, -5, -5, -4, -3, -5, -4, -6, -4, -7, -5, -8, -6, -8, -5, -7, -9, -8, -10, -7, -9, -6, -10, -7, -6, -5, -4, -6, -3, -5, -7, -2, -4, -6, -7, -8, -9, -9, -8, -7, -6, -8, -5, -7, -4, -6, -3, -4, -3, -5, -6, -7, -6, -5, -4, -3, -5, -2]], ['t01690', [-1, -2, -3, -4, -5, -4, -6, -3, -7, -6, -8, -7, -6, -5, -4, -3, -2, -1, -2, -3, -4, -5, -6, -7, -6, -5, -4, -3, -5, -5, -6, -5, -7, -5, -8, -4, -7, -3, -2, -1, -3, -4, -5, -6, -5, -7, -6, -8, -5, -9, -8, -7, -9, -6, -10, -5, -5, -4, -3, -5, -2, -4, -1, -5, -4, -6, -3, -5, -7, -4, -8, -3, -5, -9, -5, -6, -7, -6, -5, -4, -3, -2, -3, -3, -4, -5, -6, -7, -8, -7, -6, -8, -5, -9, -4, -8, -10, -3, -9, -2, -4, -5, -6, -5, -4, -7, -8, -7, -9, -6, -8, -5, -4, -5, -4, -6, -5, -7, -4, -6, -3, -5, -2, -6, -3, -5, -4, -3, -5, -2, -4, -6, -1, -7, -8, -7, -9, -6, -10, -5, -9, -4, -6, -10, -3, -7, -2, -4, -7, -1, -5, -4, -3, -5, -4, -5, -6, -5, -7, -4, -6, -3, -7, -2, -8, -7, -9, -6, -10, -5, -6, -7, -6, -8, -7, -9, -6, -8]], ['t01757', [-1, -2, -3, -3, -2, -4, -2, -5, -3, -6, -2, -3, -4, -3, -4, -3, -4, -5, -4, -6, -3, -2, -3, -4, -4, -5, -4, -3, -3, -2, -4, -3, -4, -5, -5, -4, -3, -5, -2, -3, -2, -1, -3, -2, -3, -4, -3, -5, -3, -2, -4, -5, -5, -4, -3, -5, -6, -6, -5, -4, -6, -6, -5, -4, -3, -2, -4, -3, -4, -3, -2, -1, -2, -3, -3, -4, -3, -5, -2, -3, -3, -4, -5, -4, -6, -3, -5, -4, -6, -3, -5, -2, -5, -1, -2, -3, -2, -3]], ['t01779', [1, -2, -3, 4, 5, -6, 7, -6, 5, 4, 3, -5, 2, -5, -1, -4, -3, -5, -4, 5, 6, 5, -7, 4, 3, -5, 2, -4, 3, -5, -4, 3, 4, 5, 6, 5, 4, 3, -5, -2, -4]], ['t01815', [1, 2, 2, 3, 4, 3, 5, 2, 5, 1, 4, 2, 4, 3, 2, 4, 1, 3, 5, 2, 2, 3, 4, 3, 5, 2, 5, 2, 1, 2, 3, 2, 4, 3, 2, 4, 1, 2, 3, 2, 4, 3, 4, 3, 5, 2, 4, 1, 3, 5, 4, 3, 2, 3, 4, 5, 4]], ['t01834', [1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4]], ['t01850', [-1, -2, -2, -1, -2, -1, -3, -1, -4, -2, -3, -2, -4, -2, -5, -1, -6, -2, -7, -1, -6, -5, -4, -5, -3, -4, -3, -5, -6, -5, -6, -5, -7, -4, -7, -3, -7, -2, -6, -5, -7, -4, -6, -3, -2, -4, -1, -5, -2, -4, -1, -3, -3, -4, -3, -5, -6, -7, -6, -6, -7, -6, -5, -4, -6, -3, -5, -2, -4, -3, -5, -2, -6, -7, -6, -5, -4, -5, -4, -6, -3, -2, -4, -2, -5, -1, -3, -2, -4, -3, -4, -4, -5, -6, -6]], ['t01863', [-1, -2, -3, -2, -4, -1, -5, -4, -6, -4, -7, -3, -5, -8, -2, -4, -9, -3, -5, -8, -10, -2, -4, -9, -2, -5, -8, -1, -6, -9, -2, -3, -3, -4, -5, -4, -6, -3, -2, -7, -6, -8, -5, -7, -9, -4, -6, -8, -10, -3, -2, -4, -4, -5, -4, -3, -3, -2, -1, -3, -2, -4, -2, -5, -6, -5, -4, -3, -2, -4, -3, -5, -2, -6, -2, -5, -7, -8, -7, -9, -7, -10, -6, -5, -7, -4, -6, -8, -5, -7, -9, -3, -5, -2, -6, -1, -5, -2, -3, -4, -5, -4, -6, -3, -6, -5, -7, -4, -8, -5, -9, -6, -5, -7, -6, -8, -5, -7, -4, -3]], ['t01901', [1, 2, 3, 4, -5, -4, -6, 3, -5, 7, -2, -6, -8, -1, 5, -7, -9, 5, -8, 4, -6, -3, -7, -2, 6, -5, -4, -6, -3, 5, 7, -4, -6, -7, 6, 8, 5, 9, -6, 7, -6, 8, -5, 4, 6, 3, -7, 2, -6, -5, 4, 3, 5, -4, -5, 6, 6]], ['t01949', [1, 2, 3, 4, 5, 5, 6, 5, 7, 4, 3, 4, 5, 6, 5, 7, 4, 5, 4, 3, 2, 1, 3, 2, 4, 2, 1, 1, 2, 1, 3, 2, 2, 1, 2, 2, 2, 3, 4, 5, 4, 6, 5, 7, 4, 3, 2, 1, 2, 3, 2, 4, 3, 5, 2, 4, 6, 4, 7, 3, 5, 2, 4, 1, 3, 5, 2, 5, 4, 3, 5, 2, 5, 4, 3, 5, 5, 6, 5, 6, 7, 6, 5, 5, 6, 5, 7, 4, 7, 6, 5, 7, 4, 7, 3, 6, 4, 7, 5, 6, 6, 5, 4, 3, 3, 2, 3, 4, 5, 6, 6]], ['t01966', [-1, -2, -3, -3, -4, -3, -2, -2, -1, -2, -3, -2, -4, -1, -3, -2, -2, -2, -1, -2, -3, -2, -3, -4, -3, -4, -3, -2, -4, -1, -4, -3, -4, -4, -3, -3, -2, -4, -3, -2, -4, -4, -4, -3, -2, -3, -2, -1, -3, -1, -4, -3, -2, -3, -3, -4, -3, -4, -3, -2, -3, -4]], ['t02019', [-1, -2, 3, 4, 5, -6, -7, 6, -8, 5, 7, 6, -5, -4, -3, 5, 2, 4, -6, 1, 3, -6, -2, 4, -6, 3, 5, 4, 6, -5, -7, 4, 8, -3, 5, -4, -6, -4, 7, -3, 5, 4, 6, 5, -4, 3, 2, 4, -3, -5, 4, 5, 6, -5]], ['t02069', [-1, 2, -3, -4, -5, -6, -5, 7, -4, -8, 3, 5, -2, -6, 1, -5, -7, 4, -6, 5, -4, 3, -2, 3, -4, 3, -4, -3, -5, -4, 6, 5, 7, 6, 8, 5, -4, 6, -3, 2, 4, 4, -5, -4, -6, -3, -5, -7, 4, 6, -5, -4]], ['t02099', [1, 2, 1, 1, 2, 2, 3, 2, 4, 1, 1, 2, 3, 2, 4, 4, 3, 3, 2, 4, 1, 3, 2, 3, 3, 3, 4, 3, 3, 2, 4, 1, 1, 1, 2, 3, 2, 1, 2, 3, 2, 1, 3, 3, 2, 4, 2, 1, 3, 2, 4, 1, 3, 2, 4, 2, 2, 1, 2, 3, 4, 4, 3, 2, 1, 3, 1, 3, 1, 3, 2, 1, 2, 2, 3, 2, 2, 1]], ['t02104', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 1]], ['t02188', [-1, -2, 3, -4, 3, 5, 4, 6, -3, 5, 7, -3, -6, 8, 2, -5, 7, 1, -3, -6, -6, 4, 5, 6, -5, -4, 3, -2, 4, 3, 5, 4, -5, 4, -6, 3, -7, -6, -6, -6, 5, 4, 6, -3, 5, -7, -8, -7, -6, -5, 4, -3, 2, 3]], ['t02238', [1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6]], ['t02275', [1, -2, -2, -2, -2, -2, 1, 2, -1, 2, 1, -2, -2, -2]], ['t02276', [-1, -2, -1, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -1, -2, -2]], ['t02378', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9]], ['t02398', [-1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -1, -2, -3, -4, -1, -2, -3, -4, -1, -2, -3, -4]], ['t02404', [-1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7]], ['t02470', [1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8]], ['t02537', [1, 2, 3, 2, 3, 4, 5, 4, 6, 3, 5, 2, 4, 5, 4, 3, 2, 1, 2, 2, 3, 4, 3, 5, 4, 6, 3, 4, 3, 4, 3, 5, 2, 3, 4, 3, 5, 2, 5, 3, 6, 4, 3, 5, 3, 4, 3, 4, 3, 5, 4, 3, 5, 2, 4, 3, 4, 4, 5, 4, 4, 3, 4, 4, 5, 4, 6, 3, 2, 4, 1, 2, 3, 4, 3, 5, 2, 4, 6, 3, 6, 2, 4, 1, 5, 2, 4, 5, 3, 2, 4, 2, 5, 3, 4, 5, 4, 6, 5, 4, 6, 3, 5, 3, 6, 2, 2, 1, 2, 3, 3, 4, 3, 5, 2, 4, 6, 3, 4, 3, 5, 4, 6, 3, 6, 3, 4, 3, 5, 4, 3, 5, 3, 2, 1, 2, 1, 3, 2, 4, 1, 3, 2, 4, 1, 2]], ['t02567', [-1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -1, -2, -3, -4, -5]], ['t02599', [-1, -2, 3, 4, -5, -6, -7, 8, 7, 9, -10, 9, -11, 8, -10, 8, 7, 8, 8, 8, 7, -9, -6, 8, -7, 6, -8, 6, 5, 7, -4, -3, 5, 2, -4, 6, 1, 3, -5, 4, 6, -7, -8, 9, 10, 11, -12, -11, -10, 9, -8, 7, -6, 5, -7, -6, 7, -8, 7, -9, 6, -8, 10, -5, 7, 11, -4, -8, 12, -3, 5, -9, 2, 4, -6, 8, 10, 3, -5, 4, 6, 6, 5, -7, -6, -7, -8, -7, -9, 6, -8, -5, -4, -6, -3, 7, -2, -6]], ['t02634', [1, 2, -3, -4, 3, -5, 6, 7, 6, 5, -4, -3, -2, -1, -3, -4, 3, -4, 3, -5, 3, -6, 4, -7, 3, -5, -4, -3, 2, 4, 4, 5, 4, 5, 5, 4, -3, -4, -5, 4, -6, 4, -5, -4, -3, -2, 4]], ['t02639', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -1]], ['t02789', [-1, -1, -1, 2, -1, 2, -1, -1, -1, -1, -1, -1]], ['t02795', [1, -2, 3, -2, -1, -2, -3, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2]], ['t03106', [-1, -1, -2, -1, -3, -2, -4, -5, -4, -5, -6, -5, -5, -6, -5, -4, -3, -5, -2, -3, -4, -3, -5, -3, -4, -3, -5, -3, -6, -2, -4, -3, -2, -4, -4, -4, -5, -4, -6, -5, -4, -6, -3, -5, -2, -4, -1, -5, -2, -6, -3, -5, -2, -4, -3, -5, -6, -5, -6, -5, -4, -6, -3, -2, -2, -3]], ['t03566', [1, 2, 3, 2, 4, 2, 5, 3, 6, 5, 4, 3, 5, 2, 6, 1, 3, 5, 3, 4, 5, 4, 3, 2, 1, 3, 4, 3, 4, 3, 2, 4, 3, 5, 4, 6, 3, 2, 3, 4, 5, 4, 6, 4, 3, 5, 4, 6, 3, 6, 3, 5, 2, 1, 3, 4, 3, 2, 3, 4, 5, 6, 5, 5, 4, 3, 5, 4, 4, 5, 4, 6, 5, 4, 3, 2, 4, 1, 3, 1, 4, 2, 3, 2, 4, 3, 5, 2, 4, 6, 5, 4, 3, 3, 2, 4]], ['t03592', [1, 2, -3, -4, -4, -3, -3, -3, -4, -3, -3, -3, -4, -3, -3, 2, -1, 3, -2, -3, 4, -3, 2, 4, 3, -4]], ['t03607', [1, 2, 2, 3, 4, 3, 5, 6, 5, 7, 4, 8, 5, 9, 4, 6, 7, 6, 5, 4, 3, 4, 3, 4, 4, 5, 6, 5, 7, 4, 8, 3, 5, 2, 6, 3, 5, 7, 6, 5, 7, 5, 8, 4, 6, 3, 5, 7, 2, 6, 1, 3, 7, 2, 4, 8, 4, 3, 2, 4, 3, 5, 2, 4, 5, 6, 5, 7, 6, 5, 6, 7, 6, 8, 7, 6, 8, 6, 9, 5, 4, 6, 5, 4, 6, 7, 6, 8, 7, 6, 5, 5, 4, 3, 4, 3, 5, 2, 1, 3, 4, 3, 4, 3, 5, 2, 1, 3, 4, 3, 5, 2, 5, 3, 6, 5, 7, 4, 6, 8, 3, 5, 9, 2, 4, 6, 3, 5, 7]], ['t03608', [-1, -2, 3, 2, 4, -1, 3, -2, -4, -1, -2, 3, 4, -3, 2, 3]], ['t03709', [1, 2, 3, 4, 5, 5, 4, 3, 5, 2, 4, 5, 6, 5, 4, 3, 2, 1, 2, 1, 2, 3, 2, 4, 3, 5, 2, 4, 6, 1, 3, 6, 4, 5, 4, 3, 5, 2, 5, 1, 4, 3, 2, 4, 1, 5, 2, 4, 3, 2, 4, 1, 3, 3, 4, 4, 5, 4, 3, 2, 1, 3, 4, 3, 5, 2, 6, 2, 3, 2, 4, 3, 5, 3, 2, 4, 4, 3, 2, 1, 3, 4, 3, 5, 2, 3, 2, 4, 1, 5, 1, 4, 3, 5, 6, 2, 5, 4, 6, 5, 3, 6, 3, 4, 3, 5, 2, 4, 3, 4, 3, 5, 5, 4]], ['t03710', [-1, -2, -3, -2, -1, -3, -2, -1, -3, -2, -1, -2, -3, -3, -3, -2, -2, -1, -2, -2, -1, -3, -2, -3, -3, -3, -2, -1, -2, -3, -2, -1, -2, -2, -1, -2, -3, -2, -3, -3, -2, -1, -3, -1, -3, -2, -1, -3, -1, -2, -1, -3, -1, -2, -3, -2, -3]], ['t03713', [1, 2, 2, 3, 2, 1, 2, 1, 3, 4, 3, 2, 4, 5, 4, 6, 3, 5, 4, 3, 2, 3, 4, 3, 2, 1, 3, 2, 3, 4, 5, 4, 3, 2, 4, 5, 4, 5, 4, 3, 2, 4, 3, 5, 4, 5, 4, 5, 6, 5, 4, 3, 2, 2, 1, 3, 4, 3, 5, 3, 6, 4, 3, 2, 1, 3, 2, 4, 3, 5, 4, 3, 3, 4, 3, 5, 2, 3, 4, 5, 6, 5, 6, 6, 5, 4, 3, 2, 4, 5, 4, 3, 5, 4, 3, 5, 4, 3]], ['t03781', [-1, -2, -1, -3, -1, -3, -2, -1, -3, -2, -3, -2, -1, -2, -1, -2, -3, -2, -1, -2, -1, -2, -1, -3, -3, -2, -2, -3, -2, -2, -1, -2, -2, -1, -3, -2, -3, -3, -3, -3, -2, -1, -2, -1, -2, -2, -2, -1, -1, -2, -3, -2, -1, -2, -2, -1, -2, -3, -3, -2, -2, -2, -3]], ['t03843', [-1, -2, -1, -3, -4, -3, -2, -4, -3, -4, -4, -3, -2, -1, -3, -4, -3, -2, -3, -3, -4, -3, -2, -1, -3, -2, -1, -3, -1, -3, -2, -2, -3, -2, -1, -2, -3, -2, -3, -2, -4, -4, -3, -2, -4, -1, -4, -2, -3, -2, -1, -3]], ['t03864', [1, 2, 2, 3, 4, 3, 5, 3, 6, 2, 3, 4, 5, 4, 4, 3, 2, 4, 1, 3, 2, 2, 3, 2, 3, 2, 4, 2, 5, 4, 3, 4, 3, 5, 2, 6, 1, 5, 2, 6, 3, 4, 3, 5, 2, 6, 1, 3, 6, 3, 5, 2, 4, 3, 5, 2, 4, 6, 1, 3, 3, 2, 3, 4, 5, 5, 4, 4, 3, 5, 2, 4, 6, 3, 5, 2, 4, 6, 2, 5, 3, 6, 2, 2, 1, 3, 2, 4, 4, 3, 5, 2, 4, 1, 3, 2, 1, 3, 4, 5, 4, 6, 4, 4, 5, 4, 3, 2, 4, 3, 5, 2]], ['t03956', [1, 1, 2, 3, 4, 5, 4, 6, 3, 2, 4, 3, 5, 4, 6, 3, 5, 2, 1, 2, 1, 1, 2, 1, 3, 2, 4, 2, 5, 4, 3, 2, 4, 2, 1, 2, 3, 2, 4, 4, 3, 5, 6, 5, 4, 3, 5, 2, 1, 3, 2, 1, 3, 2, 3, 2, 4, 2, 5, 3, 5, 2, 6, 1, 3, 5, 2, 3, 4, 3, 5, 2, 2, 1, 3, 3, 3, 4, 3, 2, 3, 4]], ['t03979', [1, 2, 3, 3, 2, 3, 4, 3, 3, 2, 4, 1, 4, 3, 2, 3, 2, 4, 4, 3, 4, 5, 4, 6, 3, 5, 7, 2, 4, 3, 2, 4, 2, 5, 1, 3, 2, 4, 3, 4, 4, 4, 5, 4, 6, 5, 7, 4, 6, 3, 4, 3, 2, 4, 1, 3, 2, 1, 3, 4, 5, 6, 6, 7, 6, 6, 5, 7, 6, 5, 4, 3, 5, 4, 5, 6, 5, 5, 6, 5, 7, 6, 5, 5, 4, 3, 2, 4, 1, 3, 5, 1, 4, 2, 5, 3, 4, 5, 6, 5, 7]], ['t04003', [1, 2, 3, 3, 4, 3, 5, 2, 3, 4, 3, 5, 4, 5, 6, 5, 4, 4, 3, 2, 4, 3, 5, 4, 3, 2, 4, 2, 5, 1, 6, 5, 5, 4, 3, 4, 3, 5, 4, 6, 3, 2, 3, 2, 4, 5, 4, 5, 4, 3, 2, 4, 1, 4, 5, 6, 5, 4, 3, 5, 2, 4, 1, 3, 5, 4, 6, 5, 6, 6, 5, 4, 3, 3, 2, 1, 2, 3, 2, 3, 4, 3, 5, 4, 5, 6, 5, 4, 6, 3, 3, 2, 4, 5, 4, 3, 2, 4, 5, 6, 5, 4, 5, 5]], ['t04019', [1, 2, 3, 3, 4, 3, 2, 4, 3, 2, 4, 2, 1, 2, 3, 2, 1, 3, 2, 4, 3, 3, 2, 1, 2, 3, 2, 2, 3, 2, 2, 3, 3, 4, 3, 3, 2, 2, 3, 2, 4, 3, 4, 3, 2, 4, 1, 3, 2, 1, 3, 4, 4, 3, 4, 3, 4, 3, 3, 2, 3, 4, 3, 2, 3, 2, 3, 3]], ['t04102', [1, 2, 3, 3, 2, 4, 3, 2, 4, 3, 5, 4, 6, 5, 4, 3, 2, 4, 3, 2, 4, 1, 5, 2, 3, 2, 1, 2, 3, 2, 4, 3, 5, 2, 6, 2, 3, 2, 3, 2, 1, 3, 2, 1, 3, 4, 3, 5, 2, 6, 1, 6, 1, 2, 3, 3, 2, 4, 3, 4, 5, 4, 6, 3, 3, 2, 3, 4, 3, 2, 4, 3, 5, 2, 6, 3, 2, 4, 3, 2, 4, 1, 5, 2, 1, 3, 4, 3, 2, 3, 4, 5, 5, 6, 5, 4, 4, 3, 4, 5, 4, 4, 3, 2, 4, 3]], ['t04180', [-1, -1, -2, -3, -4, -3, -2, -4, -3, -2, -1, -2, -3, -4, -3, -2, -3, -2, -1, -3, -4, -3, -2, -3, -2, -2, -1, -2, -1, -2, -1, -1, -2, -2, -3, -2, -3, -4, -3, -2, -4, -1, -3, -2, -1, -3, -1, -2, -1, -3, -2, -4, -1, -3, -1, -2, -2, -1, -3, -2, -3, -3, -3, -2, -4, -1, -2, -3, -3, -2, -1, -3, -1, -4, -2, -4, -1, -2, -3, -4, -3, -2, -4, -1, -2, -3, -2, -4, -1, -4, -3, -2, -4, -1, -4, -3, -2, -4, -3, -2]], ['t04228', [1, 2, 2, 3, 2, 4, 2, 5, 3, 6, 2, 4, 7, 3, 5, 8, 3, 7, 4, 6, 7, 5, 4, 6, 6, 5, 7, 4, 3, 2, 4, 1, 3, 2, 4, 1, 5, 6, 5, 4, 3, 5, 2, 4, 6, 1, 5, 7, 5, 4, 6, 7, 8, 7, 6, 5, 4, 6, 3, 7, 2, 4, 1, 5, 4, 6, 4, 7, 3, 5, 7, 4, 8, 3, 7, 3, 6, 8, 2, 5, 3, 6, 5, 4, 4, 5, 4, 6, 3, 5, 7, 5, 4, 3, 5, 2, 1, 3, 4, 5, 4, 6, 5, 7, 4, 4, 3, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 3, 2, 4, 1, 5, 2, 3, 4, 3, 5, 4, 3, 5, 6, 5, 7]], ['t04244', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 1, 2]], ['t04359', [1, 2, 2, -3, -2, -1, 2, 2, 3, 2, 2, 3, 2, 3, 2, -1, 3, 3, -2, -2, -3, 2, 2]], ['t04364', [1, -2, 3, 4, 5, -6, -5, -7, 4, -8, 5, -9, -4, 6, -3, 5, -7, 2, 4, -6, -1, -3, -5, 2, -6, -6, -5, -5, 4, 5, -4, -6, -3, 7, -6, 8, 5, 7, 4, -5, 6, -5, 4, 3, -2, 4, 3, 5, -6, -7, -8, 9, 8, 7, 6, -5, 4]], ['t04382', [-1, -2, -3, -4, -3, -5, -6, -6, -5, -7, -6, -5, -4, -3, -5, -2, -6, -1, -6, -5, -7, -6, -8, -9, -8, -7, -8, -7, -6, -8, -5, -7, -6, -8, -5, -8, -4, -7, -6, -5, -7, -8, -7, -9, -7, -6, -7, -6, -8, -5, -7, -6, -5, -4, -4, -3, -4, -5, -4, -6, -5, -7, -6, -8, -7, -8, -8, -9, -8, -7, -7, -8, -7, -9, -6, -5, -4, -3, -4, -5, -4, -6, -5, -7, -4, -6, -5, -7, -4, -8, -3, -2, -4, -1, -3, -2, -4, -5, -4, -3, -5, -4, -5, -5, -6, -7, -6, -5, -4, -6, -3, -6, -7, -8, -7, -9, -6, -6, -5, -6, -7, -8, -7, -6, -5, -5, -4, -3, -5, -2, -3, -4, -3, -5, -6, -5, -4, -6, -3, -5, -6]], ['t04449', [-1, -2, -3, -2, -1, -2, -3, -2, -3, -3, -3, -2, -2, -2, -1, -2, -2, -3, -2, -1, -2, -1, -2, -2, -3, -3, -3, -3, -3, -2, -3, -2, -1, -2, -1, -2, -1, -2, -1]], ['t04507', [-1, 2, -3, -4, 5, 6, 7, 6, 8, 5, -7, 4, 3, 5, -2, 6, 1, 5, -4, 3, 5, 2, -6, 7, 6, -8, -5, -7, -9, -4, -8, -10, 3, -9, -8, 7, 6, 5, 4, 5, 6, -5, -7, -5, 8, -5, 9, 6, 10, 5, -4, -6, -3, -7, -2, 6, 5, 4, -3, 5, 4, 5, -6, 7, 8, 9]], ['t04557', [-1, -2, -2, -2, -2, -2, -2, -1, -1, -1, -2, -1, -1, -2, -2, -2, -1, -1, -1, -1, -2, -1, -2, -1, -2, -2, -1, -1, -2, -2, -2, -2]], ['t04651', [1, -2, -3, -4, -5, -4, -6, 3, 7, 2, -1, 3, -4, -3, 4, -5, -4, 6, -4, -5, 4, -3, -2, -4, 3, -4, 5, 4, -6, -5, -7, -5, 6, 5, -4, -3, 2]], ['t04721', [-1, -2, -1, -3, -4, -3, -5, -2, -5, -3, -5, -4, -6, -5, -4, -4, -3, -2, -1, -3, -2, -4, -4, -5, -4, -6, -4, -5, -4, -3, -4, -3, -2, -1, -3, -4, -5, -4, -5, -6, -5, -6, -5, -4, -3, -2, -4, -1, -5, -2, -6, -3, -5, -5, -4, -3, -5, -2, -4, -6, -3, -5, -5, -4, -3, -4, -5, -4, -4, -3, -2, -3, -2, -3, -4, -3, -5, -3, -6, -2, -4, -3, -5, -4, -4, -3, -5, -4, -6, -3, -5, -2, -6, -3, -2, -4, -3, -5, -6, -6, -5, -4, -6, -5, -6, -5, -4, -3, -5, -2, -4, -1, -2, -2, -3, -2, -4, -2, -5, -3, -6, -2, -4, -5, -4, -3]], ['t04756', [1, 2, 1, 3, 4, 3, 5, 2, 5, 4, 3, 2, 4, 1, 5, 1, 2, 3, 4, 3, 5, 2, 1, 3, 3, 2, 4, 2, 3, 3, 2, 1, 3, 3, 2, 3, 3, 4, 3, 2, 3, 2, 4, 1, 5, 4, 3, 2, 4, 3, 2, 4, 3, 5, 3, 2, 4, 1, 3, 5, 2, 4, 1, 5, 2, 4, 3, 2, 3, 4, 3, 3, 4, 5, 4, 4, 3]], ['t04875', [-1, 2, -3, -4, -5, -6, 5, -7, 4, 6, -5, -4, 3, -2, -4, 1, -3, 4, -5, 4, -6, 4, 7, 5, -8, 4, 3, -2, 4, 5, 4, 4, 3, 5, -4, 5, -6, -5, 6, -7, -6, -5, 4, -3, 2, 4, -5, -4, 5, 6, 5, 7, 5, 8]], ['t04927', [-1, -2, -3, -4, -5, -4, -3, -3, -2, -4, -3, -5, -2, -4, -3, -2, -1, -2, -3, -4, -4, -3, -5, -2, -1, -3, -2, -4, -2, -4, -1, -2, -3, -2, -4, -1, -5, -2, -4, -1, -5, -3, -3, -2, -3, -2, -4, -3, -5, -2, -4, -1, -3, -3, -2, -4, -3, -2, -3, -4, -3, -5, -3, -2, -2, -1, -3, -4, -3, -2, -1, -3, -2]], ['t04928', [-1, 2, 3, -4, 3, -2, 1, -3, 4, 5, 4, 4, -3, 2, -4, 3, -4, -5, -6, -5, 7, 4, -3, -5, -2, -6, 5, 4, 4, 5, 4, 3, 3, 4, 3, 5, 4, -6, -7, 6, -5]], ['t04986', [-1, -1, -2, -1, -2, -1, -1, -2, -1, -2, -1, -2, -1, -1, -2, -1, -1, -2, -1, -1, -2, -2, -1, -2, -2, -2, -2, -1]], ['t05074', [-1, 2, 3, 4, -5, -4, -6, -5, 7, 4, 6, -5, 4, 4, -5, -4, -3, -2, -4, 1, -5, -6, -7, -8, -7, 9, 6, -8, -5, 7, -6, 5, -4, 3, -5, -2, 4, -3, 4, -5, -6, 5, -7, 5, 8, -4, -9, -5, -6, -5, 7, 6, 8, 5, -4, 3, -5, 2, -4, -3, 4]], ['t05118', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9]], ['t05239', [1, 1, 2, 1, 3, 4, 3, 5, 4, 6, 4, 7, 5, 4, 6, 4, 7, 5, 8, 9, 8, 10, 7, 6, 5, 4, 3, 3, 2, 3, 3, 4, 3, 5, 4, 6, 3, 7, 8, 7, 9, 6, 8, 10, 7, 10, 7, 9, 6, 5, 8, 4, 6, 7, 6, 5, 4, 6, 3, 7, 4, 8, 3, 5, 7, 2, 1, 6, 5, 7, 6, 8, 5, 7, 4, 6, 8, 3, 5, 7, 2, 4, 3, 5, 6, 7, 6, 8, 7, 6, 8, 6, 9, 7, 6, 8, 7, 9, 6, 10, 5, 4, 3, 5, 2, 4, 6, 2, 5, 7, 1, 4, 8, 3, 9, 2, 8, 10, 3, 7, 10, 3, 6, 9, 3, 5, 7, 9, 4, 3, 5, 2, 4, 6, 1, 5, 7, 2, 1, 8, 2, 3, 4, 3, 5, 2, 6, 7, 6, 5, 4, 3]], ['t05252', [1, -2, 3, 4, 5, 6, -7, -8, -9, -10, -9, 11, 8, 12, 7, 9, 11, 13, -6, 12, -5, -10, -4, -9, 11, -3, 8, 10, 2, -9, -1, -8, -7, 6, -8, -5, -7, 9, -4, 8, -10, 3, -9, -11, -2, 10, -12, 9, -11, -13, -10, -12, -14, -9, 13, -15, -8, -14, 16, 7, -9, 15, 6, 14, -5, 7, 13, 4, -6, 12, -3, -5, 11, -4, 10, 9, -8, -7, -6, 8, -7, -8, 7, -9, -8, -10, -7, 9, -11, 6, 8, 10, -12, -5, -9, -11, -13, 8, 10, 12, -14, 11, -13, -15, 10, -12, -16, 9, -11, 8, -10, -7, 6, -7, -8, 9, -8, -7, -6, 5, 4, 3, 5, 2, -4, 6, -3, 5, -7, 4, 8, -7, -9, -6, 10, 5, -9, 11, -6, 8, -10, 12, -9, -11, 13, -12, 14, 7, -13, 15, -8, 14, 9, 9]], ['t05269', [1, -2, 3, 2, -3, 4, 3, -5, 3, 6, 5, 4, -3, 2, -1, 3, -2, -4, -4, 3, 4, -5, 4, -6, 3, -5, 2, -4, -5, -5]], ['t05288', [1, -2, 3, -4, -5, 4, -6, -5, -7, -4, 8, -3, 5, 9, 2, 6, -1, -3, 5, 2, 3, -4, -5, -6, 5, 7, 4, 8, 5, 7, 4, 5, -6, -5, -4, -3, 5, -2, 5, -4, -5, 6, -7, -6, -8, -5, -9, 4, 6, 3, 6, 5, -4, -5, -6, -7, -6, -8, 7, 6, -5, -4, -4]], ['t05390', [-1, -2, -2, -1, -3, -4, -3, -2, -1, -3, -3, -3, -2, -1, -2, -1, -2, -3, -2, -4, -2, -5, -1, -2, -2, -3, -2, -4, -3, -3, -2, -1, -3, -2, -1, -2, -1, -3, -2, -4, -3, -4, -4, -5, -4, -4, -3, -5, -2, -1, -3, -2, -3, -4, -3, -5, -2, -3, -3, -4, -3, -5, -3, -4, -3, -3, -2, -4, -5, -5, -4, -3, -5, -2, -4, -1, -5, -2, -4, -4, -3, -4, -4, -3, -5, -3, -2, -3, -4, -5, -5]], ['t05399', [-1, 2, 3, 4, -5, -6, 7, 6, 8, 5, -7, 6, 5, -4, -3, -2, -4, 1, -4, 5, 4, -6, 3, -5, 7, 2, -4, -8, 5, -9, 6, -10, -5, -7, -5, -8, -6, -9, -6, -6, -5, -6, 7, 6, -8, 5, 4, 3, -5, -4, -6, -6, 5, -6, 5, -7, 6, 5, 4, -3, -5, -2, -5, -3, 4, 5, -6, 7, 6, 8, -5, -7, 9, -6, 8, 10, -6, 9]], ['t05425', [1, 1, 2, 3, 2, 4, 3, 5, 4, 3, 2, 1, 3, 1, 2, 2, 1, 2, 3, 4, 3, 3, 2, 1, 3, 2, 3, 4, 3, 2, 1, 3, 4, 5, 4, 3, 5, 2, 1, 1, 1, 2, 1, 3, 2, 4, 1, 3, 2, 4, 1, 5, 2, 3, 2, 4, 1, 3, 5, 2, 5, 1, 3, 5, 1, 4, 2, 5, 4, 3, 2, 4, 3, 4, 3, 5, 4, 3, 2, 3, 3, 2, 3, 4, 5, 4, 3, 5, 3, 2, 4, 1, 3, 2, 4, 3, 4]], ['t05426', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -1, -2, -3, -4]], ['t05538', [-1, -2, -2, -3, -2, -4, -3, -3, -3, -3, -2, -1, -2, -2, -2, -1, -3, -1, -4, -3, -2, -3, -4, -4, -3, -2, -1, -2, -2, -3, -4, -4, -3, -2, -4, -3, -3, -4, -4, -3, -2, -4, -1, -4, -2, -4, -1, -3, -1, -3, -3, -2, -2, -1, -3, -2, -4, -2, -3, -4, -3, -2, -1, -3, -2, -3, -2, -1, -3, -1, -3, -4, -3, -2, -3, -2, -4, -2, -3, -2, -4, -2, -2, -1]], ['t05564', [-1, -1, -2, -2, -3, -2, -4, -3, -5, -3, -4, -3, -4, -3, -4, -5, -4, -3, -3, -3, -4, -3, -5, -2, -1, -3, -4, -3, -5, -2, -1, -1, -2, -3, -2, -4, -2, -5, -4, -3, -2, -4, -3, -3, -2, -4, -1, -5, -2, -3, -2, -3, -4, -3, -2, -4, -3, -5, -2, -4, -1, -5, -2, -3, -2, -4, -4, -5, -4, -3, -2, -4, -1, -2, -2, -2, -3, -2, -4, -1, -3, -5, -1, -4, -3, -2, -3, -4, -3, -5, -4, -3, -3, -2, -4, -1, -3, -2, -1, -3, -4, -3, -3, -2, -4, -1, -5, -2, -1, -3, -4, -3, -2]], ['t05578', [1, 2, 3, 4, 5, 4, 6, 3, 7, 2, 4, 3, 5, 6, 5, 4, 6, 3, 5, 3, 6, 4, 7, 3, 8, 7, 6, 5, 7, 4, 6, 8, 3, 5, 5, 4, 6, 3, 7, 4, 8, 3, 5, 7, 2, 3, 6, 3, 7, 4, 3, 5, 4, 6, 3, 5, 7, 2, 4, 6, 8, 1, 4, 7, 3, 7, 2, 4, 6, 8, 4, 7, 8, 5, 6, 5, 7, 4, 6, 8, 3, 5, 7, 2, 4, 6, 1, 5, 6, 7, 6, 8, 6, 5, 4, 4, 3, 5, 4, 6, 3, 3, 2, 1, 3, 2, 4, 5, 4, 6, 5, 5, 4, 6, 3, 7, 2, 6, 8, 5, 4, 6, 5, 4, 6, 3, 7, 4, 6, 8, 3, 8, 2, 5, 1, 4, 3, 2, 4, 5, 6, 5, 7, 4, 3, 2, 4, 5, 6, 7]], ['t05658', [-1, -1, -2, -3, -4, -3, -5, -2, -5, -3, -6, -2, -5, -1, -4, -3, -5, -2, -4, -3, -2, -4, -5, -6, -5, -4, -6, -6, -5, -4, -3, -5, -3, -3, -4, -3, -2, -2, -1, -2, -2, -1, -2, -3, -4, -5, -4, -3, -2, -3, -2, -3, -4, -3, -5, -6, -5, -5, -4, -3, -2, -4, -5, -4, -3, -5, -5, -4, -3, -5, -2, -1, -3, -4, -5, -4, -3, -2, -4, -1, -3, -4, -5, -6, -5, -6, -5, -4, -5, -4, -3, -4, -3, -5, -2, -3]], ['t05663', [-1, -2, -3, -2, -4, -2, -1, -3, -1, -3, -4, -4, -5, -6, -5, -7, -4, -6, -5, -6, -6, -5, -4, -6, -3, -2, -3, -2, -4, -1, -5, -4, -4, -3, -5, -2, -6, -3, -7, -3, -4, -5, -4, -6, -3, -5, -7, -2, -4, -7, -6, -5, -4, -6, -3, -5, -7, -2, -7, -1, -3, -6, -4, -3, -5, -4, -6, -3, -5, -2, -5, -3, -4, -3, -5, -5, -6, -5, -7, -7, -6, -5, -7, -4, -3, -5, -2, -6, -1, -2, -3, -2, -4, -3, -5, -4, -6, -7, -6, -5, -4, -6, -4, -4, -3, -4, -4, -3, -5, -3, -2, -1, -3, -2, -3, -2, -4, -3, -5, -2, -4, -1, -5]], ['t05674', [1, 2, 1, 3, 2, 4, 3, 5, 4, 3, 2, 2, 1, 3, 2, 4, 1, 5, 2, 3, 2, 4, 3, 5, 2, 4, 3, 4, 4, 3, 2, 2, 1, 2, 2, 2, 3, 4, 3, 5, 5, 4, 3, 2, 1, 3, 4, 3, 5, 3, 5, 2, 4, 3, 2, 4, 5, 4, 3, 4, 3, 2, 4, 3, 3, 3, 2, 3, 3, 2, 4, 1, 5, 2, 3, 2, 4, 1, 3, 2, 3, 2, 1, 3, 2, 3, 3, 3, 4, 5, 4, 4, 3, 2, 4, 5, 4, 3, 5, 2, 4, 1, 2, 2, 3, 2, 4, 1, 4, 2, 5, 1, 5, 4, 3, 2, 4, 1, 3]], ['t05695', [-1, -1, -2, -3, -2, -1, -1, -2, -1, -2, -2, -3, -3, -2, -4, -3, -2, -4, -4, -4, -3, -2, -4, -1, -2, -3, -2, -4, -3, -4, -3, -3, -4, -4, -3, -4, -3, -2, -4, -1, -3, -2, -1, -3, -4, -3, -3, -2, -4, -1, -3, -3, -2, -3, -3, -2, -1, -2, -2, -2, -3, -3, -4, -3, -2, -1, -3, -2, -1, -2, -2, -1, -3, -2, -3, -4, -3, -2, -2, -1, -2, -1, -3, -2, -4, -3, -2, -4, -1, -4, -2, -2, -1, -3, -2, -4]], ['t05803', [-1, 2, -3, 4, 5, 6, -7, 6, 5, -4, 3, 5, -2, -6, 1, 3, 5, 7, 2, 8, -4, 9, 3, 5, -6, -7, 6, -8, 5, -7, -4, 5, -6, 5, 4, -3, -2, 4, -3, -4, 5, 6, 5, 7, -6, 8, 5, 7, -9, 4, -8]], ['t05899', [-1, 2, 3, -4, 5, -6, -7, 6, 8, 5, 4, -3, -2, -4, 1, 3, 5, 2, -6, -7, 6, 5, -4, 3, 5, -4, -6, -5, 7, -8, 7, -9, -6, -8, -10, -7, -9, -6, -8, 5, -7, 4, -6, -3, 5, -2, 4, -3, 4, 5, 6, 5, 7, -6, 8, 7, 9, 8, 10, 9]], ['t06001', [1, 2, 1, 2, 3, 2, 4, 2, 2, 3, 2, 4, 1, 5, 4, 3, 2, 4, 4, 3, 4, 4, 3, 5, 4, 6, 5, 5, 4, 3, 2, 4, 1, 3, 4, 4, 3, 2, 4, 3, 5, 4, 3, 5, 2, 4, 6, 2, 3, 3, 4, 3, 4, 5, 4, 6, 3, 5, 2, 5, 1, 4, 1, 2, 3, 2, 4, 2, 5, 4, 3, 2, 1, 2, 3, 4, 5, 6, 5, 6, 5, 4, 3, 5, 4, 6, 6, 5, 6, 5, 4, 3, 2, 1, 3, 1, 4, 2, 5, 3, 2, 4, 1, 3, 5, 2, 6, 1, 3, 1, 2, 3, 4, 5]], ['t06119', [-1, -2, 3, -4, 5, -6, -7, 6, 5, 4, -3, 2, -4, 1, -3, -4, 5, -4, -6, -4, 7, -4, 8, 3, 5, 2, 4, 3, 5, 6, -7, 6, 5, -4, 5, -6, 5, 7, 4, -8, -3, -2]], ['t06161', [-1, 2, 3, -4, 5, -6, 5, 4, -3, -2, 4, 1, 3, 5, 2, 6, -7, 6, -8, -7, 6, 5, -4, 3, 5, -6, 7, 8, -9, -8, -7, 6, 5, -4, 5, -6, 5, 7, 4, 8, -3, 9, -2, 4, -3, -4, 5, 5, 5, 5, -6, 5, 7]], ['t06246', [1, 2, 1, 3, 2, 4, 3, 5, 4, 6, 6, 5, 4, 6, 3, 2, 4, 1, 5, 4, 3, 2, 4, 2, 5, 3, 6, 5, 5, 4, 3, 5, 3, 3, 4, 3, 2, 1, 3, 1, 4, 2, 4, 1, 3, 5, 2, 4, 1, 3, 4, 5, 6, 5, 5, 4, 3, 5, 2, 5, 1, 4, 1, 5, 4, 3, 4, 2, 1, 3, 2, 2, 2, 3, 2, 4, 2, 5, 3, 6, 2, 4, 3, 4, 5, 5, 4, 5, 5, 4, 3, 4]], ['t06316', [1, 2, -1, -1, 2, 2, 1, 1, 2, -1, 2, 1]], ['t06440', [-1, -1, -2, -1, -3, -4, -3, -5, -2, -4, -3, -5, -2, -6, -2, -3, -4, -3, -5, -6, -6, -5, -7, -6, -5, -4, -5, -4, -6, -3, -7, -2, -4, -5, -4, -3, -5, -2, -6, -1, -7, -2, -6, -3, -2, -4, -3, -2, -5, -4, -5, -5, -4, -3, -2, -4, -3, -5, -4, -6, -3, -7, -3, -4, -5, -6, -5, -5, -4, -3, -5, -2, -4, -6, -1, -3, -5, -7, -3, -6, -2, -5, -1, -3, -5, -4, -3, -5, -2, -6, -3, -7, -4, -5, -6, -5, -7, -5, -7, -6, -5, -4, -5, -4, -6, -3, -7, -2, -6, -5, -4, -3, -2, -4, -5, -4, -6, -5, -7, -4, -6, -6, -5, -4, -3, -5, -2, -6, -1, -7, -2, -3, -4, -5, -6, -5, -4]], ['t06463', [-1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7]], ['t06525', [-1, -2, -3, -4, -5, -4, -3, -5, -2, -3, -3, -4, -3, -5, -3, -6, -4, -3, -5, -3, -2, -4, -3, -2, -4, -5, -6, -5, -4, -6, -4, -3, -3, -4, -4, -4, -3, -2, -4, -1, -5, -4, -3, -2, -4, -3, -5, -5, -6, -5, -4, -5, -4, -6, -6, -5, -4, -6, -5, -4, -6, -4, -3, -2, -4, -1, -3, -5, -2, -4, -6, -5, -4, -3, -4, -5, -4, -6, -3, -5, -2, -4, -6, -3, -5, -5, -4, -3, -5, -2, -3, -2, -4, -1, -3, -2, -1, -3, -3, -2, -3, -4, -3, -2, -4, -1, -4, -2, -5, -4, -6, -3, -5, -5, -4, -3, -5, -2]], ['t06570', [1, 2, 3, 4, 3, 5, 3, 6, 2, 5, 1, 4, 6, 6, 5, 6, 6, 7, 6, 5, 4, 3, 2, 1, 3, 1, 4, 3, 5, 2, 3, 2, 4, 3, 2, 2, 3, 4, 3, 5, 3, 6, 7, 6, 5, 4, 3, 5, 3, 6, 5, 7, 4, 6, 3, 7, 2, 1, 3, 2, 1, 3, 4, 3, 5, 3, 6, 2, 4, 5, 4, 6, 3, 7, 6, 6, 5, 7, 4, 3, 3, 2, 3, 4, 5, 4, 6, 3, 7, 4, 5, 4, 6, 3, 5, 2, 5, 4, 3, 3, 2, 2, 1, 2, 3, 3, 4, 3, 5, 4, 6, 4, 6, 3, 7, 4, 4, 5, 4, 6, 3, 5, 7, 2, 5, 1, 6, 2, 1, 3, 4, 5, 4, 4, 3, 2, 4, 3, 4, 5, 4, 6, 5]], ['t06573', [-1, -2, -2, -2, -2, -1, -1, -1, -1, -1, -1, -2, -2, -1, -1, -2, -1, -1, -1, -2, -1, -2, -1, -2]], ['t06605', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 1, 2]], ['t06637', [-1, -2, -1, -3, -1, -4, -2, -5, -1, -4, -6, -1, -1, -2, -1, -2, -1, -1, -2, -3, -2, -4, -1, -5, -4, -3, -3, -4, -3, -4, -3, -2, -4, -3, -4, -5, -4, -6, -5, -6, -5, -4, -3, -5, -2, -4, -1, -3, -5, -2, -3, -4, -3, -5, -3, -5, -2, -6, -5, -4, -3, -5, -2, -6, -3, -2, -4, -1, -3, -2, -4, -1, -5, -4, -6, -3, -5, -4]], ['t06715', [-1, -2, -3, -4, -3, -2, -1, -3, -2, -1, -3, -2, -3, -2, -3, -4, -3, -2, -3, -2, -4, -3, -4, -3, -2, -1, -2, -3, -2, -2, -1, -2, -1, -3, -1, -1]], ['t06925', [-1, -2, -2, -1, -1, -2, -1, -2, -2, -1, -1, -2, -2, -1]], ['t06957', [1, 2, 3, 2, 4, 1, 2, 2, 1, 3, 2, 4, 3, 4, 5, 5, 6, 5, 6, 7, 6, 5, 6, 5, 4, 6, 3, 5, 2, 4, 6, 1, 2, 3, 2, 1, 3, 2, 3, 4, 3, 5, 2, 4, 6, 5, 7, 6, 5, 7, 4, 6, 5, 4, 3, 2, 4, 1, 3, 5, 2, 4, 6, 1, 4, 5, 4, 3, 4, 5, 6, 5, 7, 4, 6, 5, 4, 3, 2, 1, 3, 1, 4, 2, 5, 4, 6, 3, 5, 4, 5]], ['t07070', [-1, -2, -1, -2, -3, -2, -1, -1, -2, -3, -3, -2, -3, -2, -2, -2, -3, -3, -2, -2, -3, -2, -3, -2, -1, -3, -2, -3, -2, -2, -2, -1, -1, -2, -2]], ['t07094', [1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, -3, 2, 1, -3, 2, 2]], ['t07104', [-1, -2, -1, -2, -1, -2, -1, -2, -2, -1, -2, -1, -1, -2, -2, -2, -1, -2, -1, -2, -1, -2, -2, -1, -2, -1, -1, -2]], ['t07123', [-1, 2, 3, 2, 3, 2, 3, 2, 3, 2, 2, 2, 3, 2, 2, 1, 3, 2, 3, 4, 3, -2, 3, -4]], ['t07168', [-1, -2, -3, 2, 4, 2, 1, -3, -2, 4, -1, 4, 3, 2, 4, 2]], ['t07281', [1, -2, -3, -4, -5, 4, -6, -5, 7, -4, 6, 3, 5, 2, -4, -1, -3, -2, -3, -4, 3, -5, -4, -6, -3, -7, 2, 4, 4, 4, 4, -5, 4, 6, -3, 5, -4]], ['t07348', [-1, -1, -2, -2, -3, -2, -1, -3, -1, -2, -1, -3, -3, -2, -1, -3, -4, -3, -5, -3, -5, -3, -4, -3, -2, -1, -3, -4, -4, -5, -4, -3, -2, -4, -2, -3, -2, -3, -4, -3, -5, -2, -4, -2, -3, -4, -3, -5, -4, -4, -3, -5, -2, -1, -3, -3, -3, -4, -3, -5, -2, -1, -3, -1, -4, -3, -5, -3, -5, -2, -4]], ['t07355', [1, 1, 2, 1, 2, 2, 3, 2, 2, 3, 4, 3, 2, 1, 2, 2, 3, 2, 3, 2, 3, 2, 4, 3, 2, 2, 1, 3, 2, 2, 3, 4]], ['t07412', [1, 2, 3, 2, 1, 2, 2, 1, 2, 3, 2, 4, 1, 3, 2, 1, 3, 2, 1, 3, 1, 2, 3, 3, 4, 3, 4, 4, 3, 2, 4, 3, 2, 3, 4, 3, 3, 2, 2, 3, 4, 3, 3, 2, 1, 3, 3, 2, 3, 3, 4, 3]], ['t07452', [-1, -2, 3, 4, -5, 4, 6, 3, 2, 1, 3, 4, -3, -3, 4, 5, 4, 3, -2, -4, 3, 4, -5, -6, 5, 4, 3, 2, -4, -4, -4, -4]], ['t07487', [1, -2, -3, -2, -2, 1, -3, 2, -4, 3, -4, 3, -2, 4, -1, -2, -3, -2, -3, -3, -2, 4, 3, 2, -4, -4]], ['t07550', [1, 2, 3, 4, -3, -5, -2, 6, -3, -3, -4, -3, -4, -3, -5, -3, 4, 3, 2, -1, -3, 2, -4, 3, 4, 4, 5, -4, -6, -3, -4, -3, 5, -4, 3, -2]], ['t07579', [1, -2, 3, 3, 3, 3, 3, -2, -3, 2, 2, 2, 2, -1, 2, -3, 2]], ['t07599', [1, -2, 3, -4, 5, -4, -6, -3, -7, 2, -8, -1, -3, 2, 3, -4, -5, -4, -6, -3, -5, 7, -2, 4, -5, 6, -5, -4, 3, -5, -4, 5, 5, -4, -6, 5, -7, 6, 8, 5, 7, 6, -5, -4]], ['t07658', [1, 2, 3, -4, -3, -3, -3, -3, 2, -1, -3, 2, -3, -3, -3, 4, -3, 2]], ['t07670', [1, 2, 2, 1, 2, 2, 3, 4, 3, 4, 3, 2, 3, 4, 4, 4, 3, 2, 4, 1, 2, 2, 3, 2, 4, 3, 2, 4, 3, 2, 1, 2, 2, 2, 1, 2, 2, 3, 3, 2, 4, 3]], ['t07682', [-1, -2, 3, -4, 5, -6, 5, 7, 4, 8, -3, 9, 2, -4, 1, 5, -6, 5, 7, 4, -3, 2, -4, 5, -6, 5, 4, 3, 5, 6, -7, 6, -8, 5, -7, -6, 5, -4, 5, 6, 7, 8, -9, -8, -7, 6, 5, 4, -3, -2, 3]], ['t07687', [1, -2, -3, -4, -3, 2, -1, -3, -3, -3, -3, -3, -3, -3, -3, 4, 5, -4, -3, 2, -3, 4, -3, -5, -2]], ['t07693', [-1, -2, -1, -2, -1, -2, -1, -1, -1, -2, -1, -2, -1, -2, -1, 3, -4, -3, 2, 1, -3, 1, 4, 2, 3, -2]], ['t07734', [-1, -2, 3, -4, 5, -6, 5, 7, 4, -6, 8, -3, 5, 9, 2, 4, -6, 1, 7, -6, -5, -6, -7, -8, 7, -6, 5, -4, 3, -5, 2, -4, 3, 5, -6, -7, 8, -9, -8, -10, -7, -9, 6, -8, -7, 6, 5, -4, 5, -6, 5, 7, 4, 8, -3, 9, -2, 4, 10, -3]], ['t07944', [1, 2, 3, 4, 3, 5, 2, 4, 1, 3, 3, 2, 1, 2, 2, 3, 2, 4, 2, 5, 1, 4, 3, 2, 3, 2, 3, 4, 3, 2, 1, 2, 3, 4, 4, 4, 3, 5, 2, 3, 3]], ['t07967', [-1, 2, 3, -4, -5, -4, 6, 5, -7, -6, -5, 4, -3, -2, 1, 3, 3, 4, 3, -5, -4, -3, -2, 4, 5, 5, 4, 5, 5, 4, 3, 4, 4, 5, 4, 6, 5, 7, 4, -6, 5, 4, 3, 2, 4, -3, -4]], ['t07979', [-1, 2, 3, 2, 4, 2, 3, 2, 1, 2, 3, 3, 2, -4, 3, 2]], ['t08111', [1, 2, 1, 2, 3, 2, 3, 2, 4, 3, 2, 1, 2, 1, 3, 3, 4, 3, 2, 2, 3, 4, 3, 2, 4, 1, 2, 1, 2, 3, 2, 4, 3, 3, 2, 1, 2, 2, 3, 2, 4, 2, 1, 3, 1, 4, 1, 2, 3, 2, 4, 1, 1, 2, 3, 3, 4, 3]], ['t08114', [-1, -2, -3, -2, -4, -3, -2, -1, -2, -3, -4, -3, -3, -2, -4, -4, -3, -2, -4, -1, -2, -1, -3, -2, -3, -2, -4, -3]], ['t08173', [-1, -2, -3, 2, -4, -3, 5, -2, 4, 1, 3, 4, 4, 3, -2, -3, 2, 4, -5, 4, -3, -2, 3, 3, 3]], ['t08184', [1, 2, 1, 3, 1, 4, 3, 2, 4, 3, 2, 4, 3, 5, 4, 3, 5, 2, 4, 4, 3, 5, 2, 4, 1, 3, 2, 3, 3, 4, 5, 4, 3, 3, 4, 3, 3, 2, 1, 1, 1, 2, 1, 3, 1, 4, 5, 4, 3, 4, 3, 2, 1, 1, 2, 3, 2, 4, 3, 5, 5, 4, 3, 5, 3, 2, 1, 3, 2, 4, 3, 5, 2, 1, 3, 4, 3, 5, 4]], ['t08201', [-1, -2, -1, -2, -3, -2, -4, -2, -5, -1, -2, -2, -3, -2, -4, -1, -5, -1, -6, -2, -3, -2, -4, -3, -4, -5, -4, -3, -2, -4, -5, -4, -3, -5, -4, -6, -5, -4, -6, -3, -3, -2, -3, -4, -3, -2, -4, -1, -5, -2, -4, -4, -3, -2, -4, -5, -6, -5, -4, -6, -3, -5, -4, -3, -3, -2, -4, -3, -2, -2, -3, -4, -3, -3]], ['t08237', [1, 2, 3, 2, -4, 3, 5, -2, -4, -3, -2, -3, -3, -2, -2, -3, -2, -2, -3, -2, -3, -3, -2, -3, -3, -2, -1, -2, -3, 4, 3, -5, 3, 2, 4, -3, 2]], ['t08267', [1, 2, 3, 4, 5, 6, 5, 7, 6, 5, 4, 3, 5, 2, 1, 3, 2, 3, 2, 3, 4, 3, 5, 4, 6, 3, 5, 2, 5, 1, 3, 2, 4, 3, 4, 5, 4, 4, 3, 5, 2, 6, 1, 3, 4, 3, 5, 2, 4, 6, 3, 6, 2, 5, 7, 3, 6, 2, 6, 3, 7, 6, 5, 6, 7, 4, 3, 5, 2, 2, 1, 3, 4, 3, 2, 1, 3, 1, 4, 2, 5, 4, 6, 3, 5, 2, 2, 3, 2, 4, 3, 5, 2, 6, 5, 4, 6, 3, 5, 7, 6, 5, 4, 5, 4, 3, 2, 4, 1, 3, 2, 3, 2, 2, 3, 4, 5, 4, 5]], ['t08273', [-1, -2, -2, -3, -2, -4, -2, -5, -4, -3, -3, -2, -4, -1, -5, -1, -2, -3, -2, -4, -1, -3, -1, -2, -1, -3, -2, -4, -5, -5, -4, -3, -5, -4, -3, -2, -1, -2, -1, -3, -2, -4, -1, -3, -4, -3, -2]], ['t08306', [1, 2, 3, -4, 5, -6, 7, -6, -8, -5, -9, 4, -3, -5, -2, 4, -1, 3, -5, 2, 4, -6, 3, -4, -5, 6, -5, 7, -4, 8, -3, 5, -7, -2, -6, 5, -4, -3, 5, -4, -6, 7, -6, -8, 5, 9, -6, -7, 8, -7, -6]], ['t08307', [-1, 2, 3, -4, 3, 5, -2, -6, 1, 5, -4, -4, -4, -4, -4, 3, -4, -5, 4, 6, 3, -2, 3, -4, -5, 4, 3, 2]], ['t08346', [-1, 2, -3, 4, -5, 4, 6, 3, 7, -2, 1, 3, -2, 3, 4, 5, -6, 5, 4, -3, 2, 4, -5, 4, 6, 4, -7, 4, 4, 4, 4, -3, 4, -5, -6, 5, 4]], ['t08386', [1, -2, -2, -3, -3, -2, -2, -2, -2, -2, 1, -2, -3]], ['t08387', [1, 2, -3, -4, -4, 5, -4, -6, -3, -2, -1, -3, -4, -5, -4, -3, 2, -3, -4, 3, 5, 6, -5, -4, -3, -2]], ['t08403', [1, 2, 1, 3, 2, 4, 3, 5, 4, 6, 4, 5, 4, 4, 3, 2, 3, 4, 5, 4, 6, 3, 5, 7, 4, 6, 8, 3, 4, 5, 4, 6, 3, 7, 4, 7, 6, 8, 5, 6, 7, 6, 8, 5, 7, 4, 8, 5, 7, 4, 6, 5, 4, 3, 2, 4, 3, 5, 4, 4, 3, 5, 2, 1, 2, 3, 2, 4, 5, 6, 7, 6, 5, 7, 4, 8, 3, 7, 4, 7, 6, 7, 8, 5, 7, 4, 7, 7, 6, 5, 7, 4, 6, 3, 4, 5]], ['t08443', [-1, 2, -3, 4, 5, -4, 6, -5, -7, -4, 6, 8, 5, -9, 4, 3, -5, -2, -5, 1, 3, 2, 4, 3, 5, -6, 7, -8, -7, 6, 5, -4, 5, -6, -5, 7, -6, 8, 5, 9, 4, -3, -2, 4, -3, -5, 4, 5, 5, 6, -5, -7, -5, -8, -4, 7, -6, -5, 4]], ['t08508', [-1, 2, -3, 4, -3, 5, 2, -4, -6, 1, 5, 4, 3, 2, -4, -5, -4, -5, -4, -3, 4, 5, -4, 6, -4, -4, 5, 4, 3, -2, -4, 3]], ['t08532', [1, 2, 1, 2, 1, 2, 1, 3, 2, 2, 3, 2, 1, 2, 1, 3, 3, 2, 1, 2, 3, 2, 1, 3, 1, 2, 2, 3, 2, 2, 1, 2, 3, 3, 2, 2, 1, 3, 2, 2, 1, 2, 1, 1, 2]], ['t08576', [1, 2, 3, 2, 4, 4, 3, 2, 4, 1, 3, 2, 4, 1, 4, 3, 5, 2, 4, 3, 5, 2, 1, 1, 2, 3, 4, 3, 4, 5, 4, 3, 2, 4, 1, 4, 2, 5, 3, 2, 4, 2, 3, 2, 1, 2, 1, 2, 1, 2, 3, 2, 3, 2, 1, 2, 3, 2, 2, 2, 3, 2, 4, 3, 5, 4, 3, 5, 3, 2, 3, 4, 5, 5, 4, 3, 4, 3, 2]], ['t08617', [-1, -2, 3, -4, 5, 6, -7, 8, -7, 9, -7, -10, -8, -11, -7, -9, -8, -10, 7, -9, 6, -8, -7, -6, 5, 4, 6, -3, 5, 2, 4, 6, 1, 7, -6, 8, -5, 9, 6, 10, -7, 11, 6, 8, 5, 9, -4, -6, 10, 3, -6, 2, 7, 6, -5, -4, 3, 5, 4, -6, 5, -7, 6, -8, 7, -9, -6, -8, 7, 6, 5, -4, -3, 5, -2, 4, 6, -3, 7]], ['t08767', [-1, -2, -2, -2, -3, -2, -4, -3, -5, -4, -3, -2, -4, -3, -5, -2, -3, -2, -4, -1, -3, -2, -3, -4, -3, -4, -3, -5, -4, -3, -3, -3, -2, -1, -2, -2, -3, -3, -4, -5, -4, -3, -2, -4, -3, -4, -3, -5, -4]], ['t08838', [1, 2, 3, 3, 2, 3, 3, 3, 2, 1, 3, 1, 2, 2, 3, 3, 2, 3, 3, 2, 3, 2, 1, 2, 1, 3, 2, 3, 2, 1, 3]], ['t08898', [-1, -2, -2, -2, -3, -2, -4, -3, -2, -3, -4, -3, -2, -3, -2, -1, -2, -2, -1, -2, -3, -2, -4, -2, -2, -3, -2, -1, -2, -1, -2, -3, -3, -2, -4, -3, -2, -4]], ['t08917', [-1, -1, -1, -2, -2, -1, 3, -2, 3, -2, -1]], ['t08936', [-1, -2, -3, -3, -4, -3, -5, -2, -3, -3, -4, -3, -2, -3, -2, -1, -3, -2, -3, -2, -4, -2, -2, -1, -3, -2, -3, -4, -3, -5, -2, -3, -4, -3, -5, -2, -1, -2, -3, -4, -3, -5, -2, -5, -3, -4, -3, -2, -3, -3, -2]], ['t08967', [1, -2, -3, -4, 3, 3, 2, 2, -1, 3, 2, -4, -1, 2, -3, -2]], ['t08973', [1, 2, 2, 3, 3, 3, 2, 1, 2, 1, 3, 2, 1, 3, 2, 1, 2, 2, 2, 2, 3, 2, 1, 2, 3, 2, 3, 2, 2]], ['t09016', [-1, -2, -2, -3, -2, -2, -3, -4, -3, -5, -3, -6, -5, -7, -4, -3, -5, -2, -4, -3, -4, -5, -6, -5, -6, -5, -7, -4, -6, -5, -4, -6, -3, -6, -2, -4, -7, -1, -3, -6, -2, -5, -3, -4, -3, -5, -6, -5, -7, -4, -6, -5, -7, -4, -5, -4, -5, -6, -5, -7, -4, -8, -5, -6, -5, -5, -4, -6, -4, -7, -4, -4, -5, -4, -6, -4, -7, -3, -5, -2, -6, -5, -4, -3, -2, -4, -2, -5, -1, -4, -2, -3, -2, -4, -5, -6, -5, -4, -6, -3, -5, -7, -4, -5, -6, -5, -7, -4, -8, -4, -7, -5, -6, -5, -7, -4, -4, -3, -2, -4]], ['t09126', [1, 2, 1, 3, 2, 2, 3, 4, 3, 3, 2, 1, 3, 3, 2, 2, 1, 3, 3, 3, 2, 4, 2, 3, 2, 4, 2, 3, 2, 3, 2, 1, 3, 2, 3, 3, 2, 3, 4, 3, 2, 2, 1, 2, 2, 2, 3, 2, 4, 2, 3, 2, 2, 3, 4, 3, 4, 3, 4, 3, 4, 3]], ['t09218', [-1, -2, 3, 4, 5, 6, 7, 8, 7, 9, -6, -8, -5, -4, -3, -5, 2, -4, -6, 1, -5, -7, -4, 6, 3, 5, 2, 4, 3, 5, 6, -5, 7, -6, 8, -5, -9, -10, -9, 8, 7, 6, 5, 4, -6, 5, -7, -6, 7, -8, 7, 9, 6, 10, -5, -4, -6, -3, -2, -4, -3, 4, -5, 4, -6, 5, -7, 6, -8, 7, -6, 7]], ['t09267', [1, 2, 3, 4, 4, 3, 5, 3, 4, 3, 5, 3, 6, 2, 5, 5, 4, 3, 2, 4, 1, 5, 2, 6, 3, 6, 4, 3, 5, 2, 4, 2, 5, 6, 5, 4, 3, 2, 1, 2, 2, 3, 4, 3, 5, 2, 4, 6, 3, 5, 4, 5, 4, 4, 3, 5, 2, 4, 1, 3, 2, 3, 4, 3, 5, 4, 3, 4, 5, 5, 5, 6, 5, 4, 3, 5, 2, 2, 1, 2, 2, 3, 4, 3, 5, 2, 4, 6, 5, 4, 3, 2, 4, 4, 3, 5, 4, 4, 3, 2, 4, 3]], ['t09279', [-1, -2, -3, -2, -3, -2, -2, -2, -2, -1, -3, -2, -3, -2, -1, -1, -2, -1, -1, -1, -1, -2, -3, -3, -2]], ['t09284', [1, 2, 2, 1, 2, 3, 2, 3, 3, 2, 2, 3, 2, 3, 3, 2, 1, 2, 2, 1, 3, 2, 1]], ['t09313', [1, 2, 3, 4, 5, 6, 5, 4, 3, 5, 5, 4, 6, 3, 5, 2, 4, 3, 5, 2, 4, 6, 3, 5, 2, 4, 6, 1, 2, 3, 4, 3, 5, 4, 6, 5, 4, 6, 3, 4, 4, 5, 4, 3, 2, 1, 3, 4, 3, 5, 3, 2, 4, 1, 3, 5, 2, 4, 6, 1, 3, 5, 1, 4, 6, 2, 5, 3, 6, 2, 5, 2, 4, 2, 1, 2, 2, 3, 2, 4, 2, 5, 3, 6, 2, 5, 4, 3, 2, 3, 2, 3, 3, 4, 3, 2, 3, 2, 1, 2, 3, 4, 5, 4, 3, 2, 4, 2, 5, 1, 3, 6, 2, 5, 1, 3, 3, 3, 4, 5, 4, 4, 3, 3, 4, 3, 5, 2, 3, 2, 4, 3]], ['t09359', [-1, 2, 3, 3, 3, 3, 2, 3, 2, 1, 3, -4, 3, 2, 3, 4, 3, -2]], ['t09450', [1, 2, 3, 2, 3, 2, 3, 3, 2, 3, 4, 3, 5, 4, 3, 2, 1, 2, 1, 3, 2, 4, 1, 3, 5, 1, 4, 2, 4, 3, 5, 4, 3, 5, 3, 3, 2, 1, 3, 2, 4, 2, 5, 4, 5, 4, 4, 4, 3, 2, 4, 2, 1, 3, 1, 2, 3, 2, 4]], ['t09455', [1, 2, 2, 2, 3, 2, 4, 5, 4, 6, 4, 3, 5, 2, 4, 1, 5, 2, 5, 3, 6, 2, 1, 3, 1, 4, 3, 5, 2, 5, 4, 3, 5, 2, 5, 4, 3, 5, 6, 5, 4, 3, 5, 2, 5, 2, 1, 2, 3, 2, 4, 5, 5, 4, 3, 5, 2, 4, 3, 4, 5, 6, 5, 4, 3, 5, 3, 3, 2, 4, 3, 2, 4, 2, 1, 3, 2, 3, 4, 3, 2, 4, 1, 3, 5, 2, 4, 6, 1, 3, 5, 2, 3, 2, 1, 2, 2, 3, 2, 3, 4, 3, 2, 1, 3, 1, 2, 3]], ['t09500', [-1, -2, -1, -3, -1, -2, -3, -2, -1, -2, -3, -3, -2, -3, -2, -1, -3, -3, -2, -1, -2, -2, -3, -2, -3, -2, -2, -3, -3, -2, -1, -2, -2, -2, -3, -2, -2, -1, -3]], ['t09580', [1, 2, 2, 1, 3, 1, 4, 5, 4, 6, 3, 7, 2, 8, 3, 7, 4, 7, 3, 5, 8, 6, 5, 7, 4, 3, 2, 1, 3, 2, 3, 3, 4, 3, 5, 4, 6, 4, 7, 3, 8, 2, 7, 3, 7, 4, 3, 5, 6, 5, 7, 4, 3, 4, 5, 4, 6, 6, 5, 4, 6, 3, 7, 2, 8, 1, 3, 4, 3, 5, 2, 1, 2, 3, 4, 5, 6, 5, 4, 3, 5, 2, 5, 1, 3, 6, 1, 5, 7, 2, 4, 8, 5, 3, 6, 2, 3, 4, 3, 5, 6, 7, 6, 6]], ['t09612', [1, -2, 1, -3, 1, 1, 2, -3, -2, 3, 3]], ['t09613', [-1, -2, 3, 3, 3, -2, 1, -3, 4, -3, -2, -3, -3, -3, -3, -4, -3, 2]], ['t09633', [-1, -2, -1, -3, -4, -4, -3, -2, -3, -3, -4, -4, -3, -3, -4, -4, -3, -2, -4, -1, -1, -2, -3, -4, -3, -2, -3, -2, -4, -2, -2, -1, -2, -1, -2, -1, -1, -2, -3, -4]], ['t09690', [1, 2, 3, 3, 4, 5, 4, 3, 2, 4, 5, 6, 5, 4, 5, 4, 5, 6, 5, 4, 4, 3, 4, 3, 5, 2, 1, 2, 2, 3, 2, 4, 3, 5, 2, 3, 2, 4, 5, 6, 5, 4, 3, 5, 4, 6, 5, 4, 6, 3, 2, 1, 3, 3, 2, 3, 4, 3, 5, 3, 4, 3, 5, 3, 6, 4, 3, 5, 3, 5, 4, 3, 5, 2, 4, 6, 4, 3, 5, 2, 4, 6, 3, 2, 2, 2]], ['t09704', [-1, -2, -3, -2, -3, -3, -4, -3, -5, -4, -6, -7, -6, -5, -4, -3, -3, -2, -4, -3, -3, -2, -4, -3, -2, -2, -2, -2, -1, -2, -3, -4, -4, -3, -5, -2, -6, -5, -7, -4, -3, -4, -5, -4, -6, -3, -5, -7, -2, -2, -1, -3, -2, -1, -3, -1, -4, -3, -3, -2, -1, -2, -3, -2, -2, -3, -2, -3, -4, -3, -2, -4, -5, -6, -5, -7, -4, -3, -2, -2, -2, -1, -2, -2, -3, -4, -5, -4, -6, -3, -7, -2, -4, -2, -5, -4, -6, -4, -7, -3, -6, -2, -5, -1, -2, -3, -4, -3, -5, -2, -4, -6, -1, -3, -7, -3, -7, -6, -5, -6, -4, -7, -3, -5, -6, -5, -5, -4, -6, -7, -6, -5, -4, -6, -3, -5, -7, -2, -4, -7, -1, -3, -3, -4, -5, -4, -6, -3, -2, -3, -4, -3, -5, -4, -5, -4, -6, -5, -4, -6, -5]], ['t09734', [1, -2, 3, -4, -4, 5, 4, -3, -2, -1, -2, 3, -2, -4, 3, -5, 4, -3, 4]], ['t09735', [-1, -2, -3, -4, -5, -4, 3, 2, -4, 1, 5, -6, 5, -4, 3, -2, -3, 4, -3, -4, 3, -5, 3, 6, 2, -4, -3, -4]], ['t09772', [-1, -2, -3, -2, -3, -2, -3, -2, -1, -3, -2, -3, -2, -3, -2, -3, -2, -2, -2]], ['t09847', [-1, -2, -2, -1, -3, -2, -2, -3, -3, -2, -2, -1, -3, -2, -1, -2, -3]], ['t09852', [1, 2, 3, 4, 3, 5, 3, 4, 3, 5, 2, 1, 3, 1, 2, 1, 3, 2, 3, 2, 3, 4, 3, 5, 2, 5, 2, 4, 1, 5, 3, 2, 3, 3, 4, 3, 2, 1, 2, 1, 2, 1, 3, 2, 2, 3, 4, 3, 5, 3, 5, 2, 4, 1, 3, 2, 1, 3, 4, 4, 3]], ['t09859', [1, -2, -3, -2, -3, 4, -3, -2, -1, -3, -3, -2, -3, -4, -3, 2]], ['t09882', [-1, -2, -1, -3, -2, -2, -1, -2, -3, -4, -3, -2, -4, -3, -2, -1, -3, -2, -4, -3, -3, -4]], ['t09900', [1, -2, 3, 4, 5, 6, -5, 4, -3, 2, -1, -3, 2, 4, -3, 5, -4, -6, -3, 5, -7, 4, -5, 6, -5, -4, -3, -2, -3, 4, 5, -6, 7]], ['t09901', [-1, -2, 3, -2, -3, 2, -4, 2, 1, -3, -2, -3, 4, -3, 2, -3]], ['t09912', [-1, -2, -2, -3, -2, -1, -2, -2, -2, -3, -3, -3, -3, -2, -1, -3, -3, -2, -1, -3, -3, -2, -3, -2, -2, -3, -2, -2, -1, -2, -3, -2, -1, -1, -2, -3, -2, -1, -1, -2, -3, -3, -2, -2, -2]], ['t09927', [-1, 2, -3, -4, -5, 6, -5, 7, -4, 8, 3, 5, -2, 1, 3, -2, 3, -4, -5, -6, -5, 7, -5, 4, -3, 2, -4, -5, 4, -6, 4, 5, -4, -3, -4, -5, 6, -7, 6, -8, -7, -6, 5, -4]], ['t09954', [1, 2, 2, 3, 3, 2, 2, 3, 4, 3, 2, 2, 3, 2, 4, 5, 4, 3, 3, 2, 3, 3, 2, 4, 1, 2, 3, 2, 3, 4, 5, 4, 3, 2, 1, 3, 2, 1, 3, 2, 3, 2, 4, 4, 3, 2, 1, 3, 4, 3, 5, 3, 2, 4, 3, 2, 4, 1, 4, 1, 4, 2, 5, 2, 5, 4, 3, 2, 2]], ['t10177', [-1, -2, -3, -2, -4, -1, -3, -5, -2, -3, -3, -3, -4, -5, -4, -3, -2, -4, -1, -4, -2, -2, -3, -2, -4, -1, -3, -1, -4, -2, -5, -1, -5, -4, -3, -5, -2, -4, -1, -2, -3, -4, -3, -5, -3, -2, -3, -4, -3, -2, -2, -3, -3, -4, -3, -5, -2, -3, -3, -4, -3, -3, -2, -4, -3, -2, -2, -1, -2, -3, -2, -4, -3, -5, -2, -4, -1, -2, -3, -3, -2, -3, -2, -3, -4, -3, -5]], ['t10188', [-1, -2, -2, -2, -3, -4, -4, -3, -2, -1, -3, -4, -3, -4, -3, -2, -3, -4, -3, -3, -2, -4, -1, -3, -2, -2, -3, -2, -1, -3, -2, -3, -3, -4, -3, -2, -2, -3, -2, -2, -1, -3, -2, -3, -4, -4]], ['t10215', [1, 2, 3, 4, 3, 2, 3, 2, 3, 4, 3, 3, 2, 3, 3, 2, 2, 3, 2, 1, 3, 2, 4, 2, 3, 4, 3, 2, 3, 3, 2, 2, 1, 3, 3, 2, 4, 3, 2, 4]], ['t10224', [-1, -2, -3, -2, -1, -3, -2, -3, -4, -3, -2, -3, -2, -3, -2, -1, -2, -2, -3, -2, -4, -3, -2, -1, -3, -2, -2, -1, -2, -2, -3, -2, -4, -1, -2, -1]], ['t10230', [1, 2, 2, 3, 4, 3, 5, 2, 4, 5, 4, 3, 2, 1, 2, 2, 2, 3, 4, 3, 2, 3, 2, 4, 3, 5, 2, 4, 1, 3, 2, 4, 4, 3, 4, 5, 4, 3, 2, 1, 2, 2, 3, 2, 4, 1, 3, 4, 3, 5, 2, 4, 1, 1, 1, 2, 3, 2, 1]], ['t10262', [1, 2, 2, 3, 4, 3, 2, 4, 3, 4, 4, 4, 4, 3, 2, 1, 2, 3, 2, 4, 1, 1, 1, 2, 3, 2, 4, 2, 1, 2, 2, 2, 2, 1, 3, 1, 4, 3, 2, 3, 3, 3]], ['t10292', [1, 2, 1, 2, 3, 2, 1, 2, 1, 2, 3, 2, 4, 3, 4, 4, 3, 2, 4, 3, 4, 4, 3, 3, 2, 4, 1, 2, 3, 2, 3, 3, 2, 4, 1, 3, 2, 4, 1, 3, 1, 4, 2, 2, 3, 4, 3, 3, 3, 2]], ['t10407', [-1, -2, -1, -3, -1, -3, -2, -2, -3, -2, -1, -2, -1, -2, -2, -3, -2, -2, -1, -2, -2, -2, -3]], ['t10416', [1, 2, -3, 4, 4, 3, -4, 3, 5, 4, -3, -2, -1, 3, -2, -4, -4, 3, 4, -5, 4, -3, 2, -4, 3]], ['t10462', [-1, -2, -1, -3, -4, -3, -5, -2, -3, -4, -5, -4, -6, -3, -4, -5, -4, -6, -3, -7, -3, -7, -2, -1, -2, -3, -4, -5, -6, -5, -7, -4, -7, -3, -5, -2, -6, -5, -4, -3, -4, -5, -6, -6, -7, -6, -5, -5, -5, -5, -6, -5, -4, -6, -5, -4, -6, -3, -7, -2, -4, -6, -8, -1, -3, -7, -6, -5, -4, -6, -3, -2, -1, -3, -1, -3, -2, -4, -5, -4, -6, -3, -7, -2, -4, -7, -5, -4, -6, -4, -7, -3, -8, -4, -7, -5, -4, -3, -5, -6, -5, -7, -4, -7, -3, -6, -8, -7, -6, -5, -6, -7]], ['t10496', [1, 2, 1, 3, 3, 2, 2, 1, 2, 2, 1, 1, 2, 1, 2, 1, 1, 2, 1, 2, 3, 2, 1, 2, 2, 2, 3]], ['t10499', [1, 1, 1, 1, -2, -2, 1, 2, -1, 2]], ['t10500', [1, -2, -2, -2, -3, 4, 3, 5, -2, -1, 3, -2, 4, 3, 4, -5, 4, -3, 2, -3, -3]], ['t10558', [-1, 2, -1, -2, -2, -3, 2, 1, 1, 2, 2, 1, 2, 2, -3, -2, 3]], ['t10620', [1, -2, -3, -4, 3, 5, -4, 3, 3, 2, -4, -3, -2, 4, -1, 4, 3, 3, -2, -3, -4, 3, -5, 3, -4, -3, 2, 4, 3]], ['t10643', [-1, -2, -1, -1, -2, -3, -4, -5, -4, -3, -4, -3, -2, -3, -3, -4, -3, -5, -3, -3, -4, -3, -2, -1, -3, -2, -4, -5, -4, -3, -5, -2, -4, -5, -5, -4, -3, -2, -2, -1, -2, -1, -2, -1, -3, -2, -1, -1, -2, -3, -2, -4, -3, -5, -2, -4, -2, -1, -3, -2, -4, -3, -4, -5, -4, -3, -5, -3, -5, -4, -3, -2, -1, -2, -2, -3, -4, -4, -4, -3, -2, -1, -3, -4, -3, -3, -4, -3, -5, -4, -3, -2, -1, -3, -4, -3, -4, -3, -5, -2, -4, -1, -3, -2, -1, -3, -1, -4, -4, -3, -4, -5, -4, -3, -5, -3, -2, -4, -2, -3, -2, -4, -3]], ['t10645', [-1, 2, -3, 2, -4, 3, -2, 4, -3, -3, -2, 4, 1, -2, 3, -4, -5, -4, 3, 2, 3, 4, 3, 5, -4]], ['t10664', [1, 2, 2, 3, 4, 3, 3, 2, 3, 2, 4, 1, 3, 4, 3, 4, 3, 2, 1, 2, 3, 2, 3, 3, 4, 4, 3, 2]], ['t10681', [1, 2, 3, 4, 5, 6, 5, 4, 6, 3, 7, 4, 8, 5, 9, 4, 6, 10, 9, 8, 9, 7, 6, 8, 5, 9, 4, 6, 10, 3, 5, 2, 4, 3, 5, 2, 4, 6, 1, 3, 7, 2, 6, 8, 5, 7, 4, 6, 3, 7, 8, 8, 7, 9, 6, 5, 4, 6, 3, 5, 2, 6, 3, 7, 4, 8, 7, 8, 9, 8, 8, 7, 6, 7, 5, 8, 4, 6, 9, 3, 5, 10, 2, 6, 2, 7, 7, 8, 7, 9, 9, 8, 10, 7, 6, 5, 7, 4, 8, 5, 3, 6, 4, 7, 3, 5, 8, 6, 9, 7, 10, 8, 7, 9, 6, 8, 5, 4, 3, 5, 2, 6, 1, 7, 2, 6, 2, 5, 1, 4, 6, 2, 6, 6, 6, 3, 2, 4, 3, 5, 6, 5, 7, 4, 8, 3, 5, 3, 6, 2, 4, 7, 1, 3, 5, 8, 2, 9, 1, 3, 8, 1, 3, 8, 4, 3, 5, 4]], ['t10832', [1, 2, 2, 1, 1, 1, 2, 2, 3, 3, 2, 1, 2, 1, 2, 3, 2, 2, 2, 2, 1, 2, 1, 2, 1, 1, 2, 1, 2, 2, 1, 2, 2, 1, 1, 2, 1]], ['t10887', [1, 2, -3, -4, -5, -5, 6, -5, 7, 6, -8, 5, -7, -4, -6, -3, -2, -1, -3, -4, 5, -4, -3, -2, 4, -3, -4, -5, 6, -5, 7, -4, -6, 8, 5, -7, -6, -5, 4, -3, 2, -4, 3, 5, 5, 5, 5, -4, 6, -5, 4, -6, 4, 5]], ['t10930', [1, 2, -3, -3, 4, 3, 5, 4, -6, 3, -2, -1, 3, -4, 5, -4, 3, 2, 3, 3, 3, 3, 4, 3, -5, 6, -5, 4, -3, -2]], ['t10932', [1, 1, 1, -2, 1, 1, 1, -2]], ['t10944', [-1, -2, -3, -4, -3, -2, -3, -2, -1, -3, -2, -4, -3, -2, -1, -3, -3, -3, -2, -4, -3, -2, -1, -2, -1, -3, -4, -3, -4, -4, -3, -2]], ['t10974', [-1, 2, -3, -4, -5, 4, 6, -5, 7, -4, 8, 3, -2, 1, 3, 2, -4, -4, 5, 4, 6, -5, -4, -3, -4, -5, 4, -6, 4, -7, 4, -6, 4, 5, -4, 3, -2, -3, -4, -5, 4, 6, 7, -8, -7, -6, 5, -4]], ['t10985', [-1, -2, -3, -4, -5, -6, -7, -8, -7, -7, -6, -5, -7, -6, -6, -6, -7, -6, -8, -6, -9, -8, -9, -8, -7, -8, -9, -9, -8, -8, -7, -6, -5, -6, -6, -7, -6, -8, -7, -9, -8, -10, -9, -8, -7, -6, -5, -5, -4, -6, -3, -7, -2, -6, -8, -1, -5, -7, -4, -6, -3, -5, -7, -2, -4, -8, -2, -5, -9, -3, -6, -10, -2, -5, -7, -1, -8, -7, -9, -6, -5, -4, -3, -5, -4, -6, -4, -7, -8, -7, -9, -7, -10, -6, -5, -4, -6, -3, -7, -2, -6, -8, -1, -3, -5, -9, -4, -5, -6, -7, -6, -5, -4, -6, -3, -5, -2, -5, -3, -4, -5, -6, -5, -6, -7, -8, -7, -9, -6, -5, -4, -5, -4, -6, -3, -5, -4, -3, -5, -2, -6, -3, -7, -4, -8, -5, -9, -4, -6, -5, -4, -6, -3, -7, -2, -4, -6, -8, -2, -8, -5, -9]], ['t11034', [1, 1, 1, -2, -2, 1, -2, 1]], ['t11055', [1, 1, 2, 1, 1, 1, 1, 2, 2, 2, 2, 1, 2, 2, 1, 1, 2, 1]], ['t11139', [1, -2, -3, -2, -3, -2, -3, -3, -2, -3, 4, 3, 2, -3, 2, -1, 2, 3, -4, -3, -5, 4, 3, 3, -2, 3, -4, -3, 5]], ['t11198', [-1, -2, -3, -2, -4, -3, -4, -3, -2, -1, -3, -2, -3, -2, -4, -4, -4, -3, -4, -3, -2, -4, -3, -4, -3, -3, -2, -3, -4, -3, -2, -4, -3, -2, -3, -2, -4, -4, -4, -3, -2, -4, -1, -4, -2, -1, -2, -3, -2, -4, -1, -3, -2, -2, -1, -2]], ['t11248', [-1, -2, 3, 4, 5, 6, -5, -7, -5, 8, 6, -9, 5, -4, -3, 5, 2, -4, 1, -3, -5, 4, 6, -5, -7, 6, -8, 7, 6, 5, -4, 3, -5, 2, 4, 6, 3, 5, -7, -4, -6, 8, 5, 9, 6, -5, 7, -8, 7, 6, 5, 4, -6, -3, -2]], ['t11291', [-1, 2, -3, 2, 2, 1, 2, -3, 2]], ['t11292', [1, -2, -2, -3, -3, -2, -1, -3, -2, -3, -4, -3, 2, -3, 4, -3, -3, -3, -3, -3]], ['t11333', [-1, -2, -1, -1, -2, -1, -2, -1, -2, -3, -3, -2, -3, -2, -1, -3, -2, -1, -3, -3, -2, -1, -1, -2, -2, -1, -2, -1, -2, -2, -3]], ['t11376', [1, 2, 1, 3, 3, 2, 3, 2, 1, 3, 2, 1, 2, 1, 3, 3, 3, 2, 1, 3, 1, 2, 2, 1, 3, 1, 2, 3, 2, 1, 2, 2, 3, 2, 1, 1, 2, 1, 3, 1, 3, 1, 1]], ['t11402', [1, 2, 3, -4, 3, -2, -1, -3, -2, 4, -3, -4, 3, 5, 3, -4, -3, 2, -3, 4, 3, -5, 3]], ['t11418', [1, -2, 3, -4, 5, -6, 7, -6, -5, -4, -3, 5, 2, -4, -1, -5, 4, 6, -5, -7, -4, -3, -2, 4, 4, -3, -4, -4, 5, 4, 6, -5, -4, 3, 2, 4, 4, 4, -3]], ['t11441', [1, -2, -3, 4, 5, -4, -6, 5, -7, 6, -8, -5, 7, -5, 4, 3, 5, 2, 5, -1, -4, -6, 5, 4, -3, -5, -2, 4, -3, 5, 6, 5, -7, 4, 8, -5, 9, 6, 5, 7, 6, 8, 7, -6, 5, -4, 3, -5, 2, -4, 3, 5, -4, 6, 5, -7, 4, -8, -9]], ['t11460', [-1, -1, -2, -1, -1, -2, -3, -2, -2, -1, -1, -2, -3, -3, -2, -1, -2, -2, -3, -2, -1, -2, -2, -1, -2, -3, -2, -1, -2]], ['t11462', [-1, 2, 3, -4, 5, -4, 6, 3, 2, -4, 1, -3, 2, -4, -4, 5, 4, 3, -5, 4, 5, -6, -5, 4, -3, -2, 3, -4, 3, 4]], ['t11489', [1, -2, -3, 4, 5, 6, 5, -7, 6, -5, 4, 3, 2, -4, -1, -4, -4, -3, 4, 5, 4, -6, 3, 7, 2, -4, 8, -5, -4, 3, 4, 5, -4, -6, 5, 7, 4, 6, 5, -4, -3, -2, -4, 5, -6, -5, -7, -8]], ['t11497', [1, -2, -3, 4, 5, 4, 3, 2, -1, -3, -3, -3, -3, 4, -3, 4, 3, -5, -4, -6, 5, -4, 3, -2, 4, 3, 4, -5, 4, 6, -3, 2]], ['t11532', [1, 2, 3, 4, -3, -5, 4, 3, -2, -1, 3, 4, -3, 5, -3, 6, -5, 4, 3, 2, 3, 3, 4, -3, 5, -3, -6, -4, 3, -2]], ['t11548', [-1, -2, -3, -3, -2, -3, -3, -3, -3, -2, -2, -2, -1, -2, -1, -3, -1, -2, -1, -3, -3, -2, -3, -2, -3, -2, -1, -2, -3, -3, -2, -1, -2, -2, -1, -3, -2, -1, -3, -1, -1, -2, -3, -2, -1, -2, -1, -2, -2, -1, -3, -2, -1]], ['t11556', [1, 2, 1, 2, 2, 3, 2, 4, 3, 3, 4, 5, 4, 4, 3, 2, 4, 1, 3, 3, 4, 3, 5, 2, 2, 1, 3, 4, 5, 4, 4, 3, 2, 3, 2, 1, 2, 3, 3, 2, 3, 4, 3, 5, 2, 5, 1, 2, 1, 2, 3, 2, 3, 4, 3]], ['t11558', [1, 2, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 3, 3, 2, 3, 3, 4, 3, 3, 2, 1, 2, 3, 4, 3, 3, 4, 3, 2, 4, 3]], ['t11577', [-1, 2, -3, 4, 5, -6, 5, -7, 4, -6, 3, -5, -2, 4, 1, 3, 2, -4, -4, 3, 4, 5, 4, 6, -5, 7, 6, -8, -7, -6, 5, -4, 3, -2, -4, -5, 4, 6, -3, -5, 7, 4, 8, 3, -4, -4, 5, 4]], ['t11618', [-1, 2, 3, 2, 3, 2, 2, 3, 3, 3, -4, -3, -2, -2, 1, -2, -3, -4, 3, -5, -4, -3, -3, 2, -3, 4, 3, 5, 3]], ['t11675', [-1, 2, 2, 2, 2, 2, -3, 2, 1, 2, 2, 3, 2]], ['t11748', [1, -2, -3, -4, 3, -5, 3, -6, -4, -7, -3, 4, -5, -4, -6, 3, 5, 2, -4, -1, -4, -3, 2, 4, -3, -4, 3, -5, -4, 6, 5, 7, 4, 6, -3, -4, 3, 5, -2, -4, -3]], ['t11751', [1, -2, -3, -4, -5, 6, 5, -4, -3, 2, -1, -3, 4, -3, -5, -3, -6, -4, -3, -4, -3, 2, -3, -4, 5, 4, -3, -2]], ['t11752', [-1, -2, 3, 3, 4, 4, 3, -5, 3, 3, -4, -3, -2, 1, -2, 3, -2, 4, 3, 5, 4]], ['t11795', [-1, 2, 3, 4, -5, -4, 6, 5, 4, -3, -2, 1, -3, -3, 4, 3, 2, -4, -4, -3, -3, -4, -3, -5, 4, -6, -3, 4, 5, -4, -3, -2, 3, 4]], ['t11798', [1, -2, -3, -4, -3, -5, -3, -4, -3, -4, -3, -3, -3, 2, -1, -3, -4, 5, 4, 6, 5, -4, -3, 2, -3, 4, -3, -5, -2, -6]], ['t11799', [-1, -2, -3, -2, 4, 1, 3, 5, -2, 4, 3, 3, 4, 4, 3, -5, -4, 3, -2]], ['t11814', [-1, -2, -3, 2, -4, -3, -5, -2, 4, 1, 3, -2, 3, -4, -3, 5, 4, -3, -2]], ['t11852', [1, 2, 3, 2, 4, 1, 4, 4, 3, 2, 3, 4, 3, 4, 3, 5, 2, 3, 3, 4, 3, 4, 4, 5, 4, 3, 2, 1, 3, 2, 3, 2, 4, 2, 1, 3, 2, 4, 5, 4, 5, 4, 3, 2, 1, 2, 3, 3, 4, 3, 5, 2, 4, 4, 3, 2, 4, 2, 4, 1, 1, 2, 3, 2, 4, 3, 5, 4, 4]], ['t11887', [-1, -2, -2, -2, -1, -3, -1, -4, -1, -4, -2, -3, -2, -4, -1, -3, -3, -2, -1, -3, -1, -4, -3, -2, -1, -3, -1, -4, -2, -1, -3, -2, -2, -1, -2, -2, -3, -4, -3, -2, -3, -2, -1, -2, -3, -4, -3, -2, -2, -1, -3, -2, -2, -2]], ['t11888', [-1, -2, -3, -4, -5, 4, 6, -5, -4, -3, -2, 1, 3, -2, -3, -4, 3, -5, 4, -6, 4, -7, 3, 4, 4, 4, 3, 4, 4, -5, -4, -6, -5, 4, -3, 2, 3, 4, 5, 4, 6, 5, 7]], ['t11898', [-1, 2, 3, -4, 5, 6, 5, 7, 4, -3, 5, -2, -6, 1, 3, 4, 5, 4, 3, 2, -4, 3, 4, -5, 6, -5, -7, 4, -6, -3, 5, -2, -4]], ['t11900', [-1, -2, 3, -4, 5, -6, 7, 6, -8, 7, -9, 6, -8, 5, 4, -6, -3, -7, 2, 4, -6, 1, -3, 2, -4, 3, 5, 4, 6, 5, 6, 7, 6, 8, -7, 9, 8, -10, -9, -8, 7, -6, -5, -4, -3, -2, 4, -5, -6, -5, -7, 4, 8, 3, -5, 9, 6, 10, 5, -4, -6, -6, 5, -7, 6, 5]], ['t11909', [1, 1, 2, 1, 3, 2, 4, 1, 4, 2, 1, 2, 3, 2, 4, 1, 4, 1, 4, 2, 4, 2, 3, 2, 4, 3, 2, 2, 1, 2, 3, 3, 4, 3, 2, 4, 1, 1, 2, 1, 3, 4, 3, 2]], ['t12120', [-1, -2, -3, -4, 3, 5, 2, -4, -5, 4, -3, -2, -4, -4, -3, 2, 1, -2, -3, -4, -5, 4, -6, 4, 3, -5, -4, -3, 5, 2, -3, -4, -5, 4, 6, 3]], ['t12154', [1, -2, -3, -4, -3, 5, -2, -4, -3, -3, -2, -4, -1, -3, -2, -3, -4, -5, -4, -3, 2, -3, -4]], ['t12180', [-1, 2, 3, 2, 4, -3, 2, 3, -2, -2, -2, -2, -2, 1, -2, 3, 2, -4, -3, 2]], ['t12198', [1, -2, -3, -3, -3, -2, -1, -2, -3, -3, -2, -2, -2, -3, -2, -3, -3]], ['t12199', [1, -2, -3, -3, -2, -2, -1, -3, -3, -3, -3, -2, -3, -3, -3, -2, -3, -3, -3]], ['t12200', [1, 2, 2, 2, -3, -2, -4, 3, -2, -1, -2, -3, -2, 4, -2, 3, 2, 2]], ['t12229', [-1, -2, -3, -2, -4, -2, -3, -2, -1, -2, -3, -3, -2, -1, -3, -1, -4, -2, -3, -2, -4, -3, -2, -1, -3, -3, -2, -4]], ['t12247', [-1, -1, -1, -2, -2, -1, -2, -1, -2, -2, -1, -1]], ['t12270', [1, -2, -3, 4, 5, 6, 7, -6, 5, -4, 3, 2, -4, -1, 3, -4, 5, 6, -5, -7, -4, 8, -3, -7, 9, -2, 6, 8, 5, 4, -6, -3, 7, -6, 5, -4, 6, -5, 6, -7, 6, -8, 5, 7, -9, 4, -6, -8, 3, 5, 2]], ['t12271', [1, -2, -2, 1, -3, 2, -3, 2, 1]], ['t12288', [-1, -2, -3, -2, -4, -3, -5, -2, -1, -3, -4, -3, -5, -2, -3, -2, -3, -4, -3, -5, -2, -3, -2, -3, -3, -4, -3, -5, -2, -3, -4, -3, -3, -2, -1, -2, -3, -2, -4, -3, -3, -4, -5, -5, -4, -3, -2, -4, -1, -3, -5, -2, -4, -3, -2, -2, -3, -2, -3, -3, -4, -3, -3, -4, -3, -2, -4, -3, -5, -2, -3, -2, -4, -1, -3, -5, -2, -1, -3, -4, -5]], ['t12308', [1, -2, -3, 4, -3, -5, -4, 3, -2, -1, -3, -3, -2, -4, -3, -3, -2, -4, -3, 5, -4, -3, -2]], ['t12344', [1, -2, -3, 4, 5, -4, 6, 5, 4, 3, 2, -4, -1, -3, 2, 4, 5, -4, -6, 3, 5, 7, -6, -5, 4, -5, 6, -5, -7, 8, 7, 6, -5, 4, -3, -2, 4, 3, -4, 5, -6, -5, -7, -4, -8, -5]], ['t12350', [-1, -2, -2, -2, -2, -1, 3, -2, 3, -2, -1]], ['t12376', [1, -2, 3, -2, -3, 4, 3, -5, 3, 2, 3, -4, 3, 2, -4, -1, -3, -2, -3, -4, 3, 5, 3, 3, -4, -3, 2]], ['t12388', [-1, 2, -3, 4, 5, -4, -6, -5, 7, 4, 3, -2, 4, 1, 3, 5, 4, 6, -3, -5, 4, 3, -2, -4, 3, 4, -3, 5, 4, -6, -7, 6, -8, 5, -7, -4, -6, 3, -5, 2, 4, -5, 6, -5, 7, 8]], ['t12395', [1, 2, -3, 2, -4, -1, -3, 2, -3, 4, -3, -3, -3, -2]], ['t12456', [-1, -1, -1, -2, -3, -4, -3, -4, -3, -2, -1, -2, -2, -3, -2, -4, -3, -4, -3, -2, -4, -1, -2, -3, -2, -4, -4, -3, -2, -3]], ['t12533', [-1, -1, -2, -3, -2, -1, -1, -2, -1, -3, -1, -1, -1, -1, -2, -1, -3, -3, -2, -3, -2, -2, -3, -2, -2, -3, -2]], ['t12587', [1, 1, -2, -2, -2, 1, -2, 1]], ['t12607', [-1, 2, 3, -4, -3, 5, 4, 6, 3, 5, 7, -2, -4, -6, 1, 3, 2, -4, 5, 4, 3, -5, 4, 5, -4, 6, 5, -7, 4, -6, -3, -5, -2, 4, 3]], ['t12630', [-1, 2, -3, -4, 5, -6, 5, -7, -4, 6, -8, -5, -7, 4, -6, 4, 3, -2, 4, 1, -5, -4, 3, 5, 2, 4, 3, -5, 6, 7, 8, -9, -8, -7, 6, -5, -4, -5, -6, -5, 7, 4, 8, -3, 9, -2, -4, -3, 5, -6, -5, 7, -4, 6, 5]], ['t12656', [1, 2, -3, 2, -1, 2, -3, 2, -3]], ['t12679', [-1, 2, -3, -4, -5, 6, -5, 7, -4, 8, 3, 9, -2, 1, -3, -2, -4, -5, 4, 6, 4, 7, 4, -8, 3, 5, 5, -4, 5, -6, -5, -7, -6, -5, 4, -3, -5, 2, 4, -5, -4, 6, 3, 7, -4, 8, -5, -9, -6, 5, -7, 5, -8, 4, 5, 4, -6, -7, -6, 5, -4]], ['t12681', [-1, -2, -3, -4, -3, -2, -4, -1, -3, -2, -2, -3, -3, -2, -4, -1, -4, -2, -3, -2, -4, -1, -3, -4, -3, -2, -1, -3, -3, -2, -2, -3, -3, -2, -2, -3, -2, -4, -1, -3, -1, -2, -3, -4, -3, -3, -2, -3]], ['t12748', [1, -2, -3, -4, -3, 2, -1, -3, 4, -5, 4, -3, 4, 3, 3, 2, 3, -4, 3, 5, -2]], ['t12753', [1, 2, 1, 3, 4, 3, 5, 2, 6, 3, 5, 4, 3, 2, 4, 3, 5, 2, 4, 6, 4, 5, 4, 3, 2, 4, 1, 2, 2, 3, 2, 4, 1, 5, 4, 5, 4, 3, 2, 3, 4, 3, 5, 3, 4, 5, 4, 6, 3, 4, 5, 4, 6, 3, 5, 2, 4, 6, 3, 6, 2, 4, 3, 3, 2, 3, 3, 4, 3, 2, 3, 4, 3, 5, 2, 4, 3, 2, 4, 5]], ['t12755', [1, 2, 2, 1, 1, 2, 2, 2, 3, 2, 2, 3, 3, 2, 3, 3, 3, 3, 3]], ['t12756', [-1, 2, 2, 3, 2, 3, 2, 1, 3, 2, 3, 3, 2, 2, 3]], ['t12757', [1, -2, -3, -3, 2, -3, -2, -1, 3, 2, 3, 3, 2, 3, 2]], ['o9_00017', [1, 2, 3, -4, 5, 6, -7, 8, -9, 8, -10, -7, -11, -6, 8, -12, -5, -7, 9, -13, 4, -8, -14, -3, -7, -2, 6, -1, -5, -7, -4, 8, -3, -9, -2, 10, 9, -8, -7, 6, -5, -7, -4, 8, -3, -9, -10, 11, 10, -12, 9, -11, -8, -10, -7, 6, -5, -7, -4, 8, 9, -8, -7, 6, -5, -7, 8, -9, 10, -9, 11, -10, 12, -11, 13, 12, 11, 10, 9, -8, -7, 6, -7, 8, -9, -10, -11, -12, -13, 14, 13, 12, 11, 10, 9, -8, -7, -6, 5, 4, -6, 3, 5, 2, 4, -6, 3, 5, 4, -6, 5, -6]], ['o9_00022', [-1, -2, -3, -4, -5, 6, -7, -8, -9, 10, 11, 12, 13, 14, -15, -14, -13, -12, -11, -10, 9, -8, 7, -6, 5, 7, 4, -6, 3, -5, 7, 2, -4, -6, 1, -3, -5, 7, -2, -4, -6, -3, -5, 7, -4, -6, 5, 7, -6, 7, -8, -9, -8, 10, -7, 11, 6, -8, 12, -5, -8, 13, 4, 9, 14, 3, -8, 15, 2, -7, 6, -8, 5, -9, 4, -10, 3, 9, -8, -7, 6, -8, 5, -9, 4, 10, -11, -10, 9, -8, -7, 6, -8, 5, -9, 10, 11, -12, -11, 13, -10, 12, 9, 11, -8, -7, 6, -8, -9, -10, 9, -8, -7, -8, -9, 10, -11, 10, -12, 11, -13, 12, -14, -13, -12, -11, -10, 9, -8]], ['o9_00133', [1, 2, 3, 2, 4, 3, 2, 1, 2, 2, 1, 3, 3, 2, 1, 3, 2, 4, 3, 3, 2, 3, 4, 3, 2, 1, 2, 2, 3, 2, 2, 2, 1, 2, 1, 3, 2, 3, 2, 4, 1, 3, 2, 2, 3, 2, 1, 3, 2, 3, 3, 4, 4, 3, 3, 2, 1, 3, 2, 3, 4, 3, 2, 1, 3, 4, 3, 2, 2, 1, 2, 3, 2, 1, 3, 4, 4, 3, 2, 1, 2, 3, 2, 4, 3, 2, 4, 3, 2, 3, 3, 2, 4, 3, 2, 1, 2, 1, 3, 4, 3, 3, 2, 1, 3, 2]], ['o9_00168', [1, 1, 2, 3, 2, 4, 2, 1, 2, 2, 3, 3, 2, 1, 3, 4, 3, 2, 3, 3, 4, 3, 2, 1, 2, 2, 3, 2, 4, 3, 4, 3, 4, 3, 2, 1, 3, 2, 4, 1, 2, 3, 2, 4, 3, 3, 2, 1, 2, 2, 3, 2, 2, 1, 3, 3, 2, 4, 3, 2, 4, 1, 4, 1, 3, 2, 3, 2, 4, 1, 3, 2, 4, 1, 3, 2, 4, 1, 4, 3, 2, 4, 4, 3, 2, 4, 3, 4, 3, 2, 4, 1, 2, 3, 2, 4, 4, 3, 2, 4, 1, 2, 3, 2, 4, 3, 2, 4, 1, 2, 2, 3, 2, 4]], ['o9_00644', [-1, -1, -2, -2, -1, -1, -2, -1, -1, -2, -1, -2, -2, -1, -2, -2, -1, -2, -2, -2, -2, -1, -2, -1, -2, -1, -1, -2, -2, -1, -2, -1, -1, -2, -1, -2, -1, -1, -2, -1, -1, -2, -2, -1, -2, -2, -1, -2]], ['o9_00797', [-1, -2, -3, -4, -5, -4, -4, -5, -4, -6, -4, -6, -3, -2, -1, -3, -3, -2, -4, -4, -3, -4, -5, -4, -6, -3, -5, -2, -4, -6, -1, -3, -5, -2, -5, -4, -5, -4, -6, -3, -6, -4, -6, -5, -4, -3, -2, -1, -3, -2, -4, -4, -3, -5, -4, -6, -5, -6, -6, -5, -4, -3, -2, -4, -1, -4, -2, -2, -3, -4, -3, -5, -2, -4, -1, -3, -4, -3, -2, -1, -3, -2, -4, -2, -5, -2, -6, -1, -3, -2, -4, -1, -3, -1, -3, -4, -3, -2, -4, -3, -5, -2, -4, -6, -2, -5, -3, -6, -2, -2, -1, -3, -2, -4, -3, -2, -4, -2, -5, -1, -2, -3, -2, -4, -1, -3, -5, -4, -6, -3, -5, -2, -4, -6, -2, -6, -3, -2, -1, -2, -1, -3, -4, -3, -2, -1, -3, -4, -3, -2, -4, -1, -4, -3, -5, -4, -6, -5, -4, -3, -2, -3, -4, -3, -5, -2, -6, -1, -5, -6, -5, -5, -4, -3, -5, -2, -4, -6, -3, -4, -5, -4, -5, -6]], ['o9_00815', [1, 2, 3, 4, 3, 4, 3, 2, 4, 1, 3, 4, 4, 5, 4, 6, 3, 2, 2, 3, 2, 4, 3, 5, 4, 6, 6, 5, 4, 6, 3, 5, 2, 6, 5, 5, 4, 6, 3, 5, 5, 4, 3, 2, 1, 2, 3, 2, 3, 4, 5, 4, 3, 4, 3, 2, 4, 5, 4, 6, 3, 4, 5, 4, 6, 3, 5, 4, 3, 2, 4, 1, 3, 2, 4, 3, 5, 2, 3, 2, 4, 5, 4, 6, 3, 2, 4, 5, 4, 3, 5, 2, 4, 1, 5, 5, 4, 6, 3, 2, 4, 4, 3, 5, 2, 2, 2, 1, 3, 2, 4, 1, 3, 2, 4, 1, 5, 4, 6, 3, 6, 2, 5, 4, 6, 3, 5, 4, 3, 2, 3, 3, 2, 4, 1, 5, 1, 4, 6, 3, 5, 4, 3, 2, 3, 4, 5, 4, 6, 4, 3, 2, 1, 2, 3, 4, 3, 4, 5, 4, 6, 3, 4, 3, 2, 1, 1, 2, 3, 2, 4, 1, 5, 2, 4, 6, 4, 3, 5, 4, 5, 5, 4, 3, 2, 3, 3, 4, 3, 5, 4, 4, 5, 4]], ['o9_01024', [-1, 2, -3, -4, -5, 6, 7, 8, -9, 8, 10, -7, 11, -6, 12, 5, 7, -13, 4, 6, -8, -14, 3, 5, 7, -2, 4, 8, 1, -3, -7, 9, 2, -10, 9, 11, -10, -12, 9, -11, -13, 8, -10, -12, 7, -9, -11, -6, -8, -10, 5, -9, -4, 8, 3, 7, 6, 5, 7, 4, 7, -6, -8, 5, 7, 9, 6, 10, 7, 11, 8, 12, 7, 9, 13, 8, 10, 14, -7, -9, 11, -7, 10, 12, -6, -11, 13, -5, -7, -12, -4, -7, -3, 8, -2, 7, 6, -8, -5, 7, 4, -6, 8, 3, -5, -7, -9, -4, 8, 10, 7, -11, 6, -8, -5, -8, -6, -8, 7, 8, -9, -10, 9, 8]], ['o9_01035', [1, 2, 3, 4, 5, -6, 7, -8, 9, 8, -10, -9, -11, -8, 10, -12, -7, 9, -13, 6, -14, -5, -7, -15, -4, 6, 8, -3, 5, -7, -2, 4, -6, -1, 3, -5, -7, -2, 4, -8, -5, 7, -9, 7, -10, 7, 11, -8, 12, -7, -9, -13, 6, 8, 10, 9, 11, 8, 10, -12, -7, -11, -8, 7, -9, 7, 10, -9, -8, -7, -6, 5, -4, 6, -3, -7, -8, 7, 9, -8, -10, -7, 11, -6, 8, 12, 5, 13, -4, 6, 14, -5, 13, 12, 11, 10, 9, 8, -7, -8, 7, 7, -6, 7, -8, -9, -8, -10, -7, 9, -11, 6, -10, -12, 5, -11, -13, 4, -12, -14, 3, 15, 2, 14, -3, 13, -4, -5, -6, 7, -8, -9, -10, -11, 12, 11, 10, -9, -8]], ['o9_01079', [-1, -2, -1, -3, -2, -4, -3, -5, -2, -4, -2, -1, -2, -3, -2, -4, -1, -4, -3, -5, -4, -3, -2, -2, -1, -2, -2, -3, -2, -3, -3, -4, -3, -4, -5, -4, -3, -3, -4, -3, -3, -2, -1, -3, -2, -4, -4, -3, -2, -1, -3, -4, -3, -2, -4, -5, -4, -3, -4, -4, -3, -2, -1, -3, -4, -5, -4, -3, -5, -2, -4, -3, -5, -2, -4, -3, -3, -2, -4, -1, -3, -5, -2, -1, -3, -1, -4, -3, -2, -4, -1, -3, -5, -4, -3, -5, -3]], ['o9_01175', [-1, -2, -1, -2, -3, -2, -4, -1, -3, -5, -3, -4, -3, -3, -3, -2, -1, -3, -2, -1, -3, -4, -4, -3, -2, -4, -4, -4, -3, -2, -4, -1, -2, -3, -4, -4, -3, -5, -4, -3, -2, -1, -3, -1, -4, -2, -5, -3, -5, -4, -3, -5, -2, -1, -2, -3, -4, -3, -3, -2, -3, -2, -4, -3, -3, -2, -1, -3, -2, -4, -5, -4, -3, -2, -4, -3, -2, -4, -1, -5, -2, -4, -2, -4, -1, -4, -3, -5, -2, -4, -1, -3, -2, -4, -5, -4, -4, -3, -2, -4, -1, -4, -2, -5, -4, -4, -3, -5, -2, -3, -4, -3, -5]], ['o9_01436', [-1, -2, -3, -4, -3, -5, -2, -2, -1, -2, -3, -4, -5, -5, -4, -6, -5, -4, -6, -3, -4, -3, -5, -2, -4, -1, -3, -2, -4, -5, -4, -6, -5, -4, -6, -3, -4, -5, -4, -4, -3, -2, -4, -5, -6, -5, -5, -4, -3, -4, -3, -5, -2, -4, -6, -3, -2, -4, -1, -2, -3, -4, -5, -5, -4, -3, -5, -2, -6, -1, -5, -4, -3, -2, -2, -1, -2, -2, -3, -2, -4, -1, -3, -3, -4, -5, -4, -6, -3, -5, -4, -4, -3, -2, -1, -3, -2, -4, -5, -4, -3, -5, -2, -6, -5, -5, -4, -3, -2, -4, -1, -5, -2, -2, -3, -2, -4, -3, -5, -2, -6, -5, -5, -4, -5, -5, -4, -4, -3, -4, -5, -5, -4, -6, -3, -5]], ['o9_01496', [-1, -2, -3, -4, -5, -5, -4, -6, -3, -5, -4, -3, -5, -3, -6, -2, -6, -1, -3, -6, -3, -4, -5, -4, -5, -6, -5, -5, -4, -3, -2, -3, -4, -5, -6, -6, -5, -4, -6, -3, -5, -2, -5, -2, -6, -3, -4, -3, -5, -6, -5, -4, -4, -5, -4, -4, -4, -4, -3, -2, -3, -4, -3, -5, -3, -6, -2, -4, -3, -2, -3, -3, -2, -1, -2, -3, -3, -4, -4, -3, -2, -1, -3, -2, -2, -3, -4, -3, -5, -4, -6, -5, -4, -3, -2, -1, -3, -4, -3, -5, -4, -5, -4, -3, -2, -4, -1, -3, -2, -4, -4, -5, -6, -5, -6, -5, -4, -3, -4, -3, -5, -2, -3, -3, -4, -5, -4, -6, -5, -5, -4, -3, -4, -3, -2, -1, -3, -2, -4, -4, -5, -6, -5, -4, -3, -2, -1, -3, -4, -5, -4, -6, -3, -3, -4, -3, -2, -3]], ['o9_01584', [-1, -2, -3, -2, -4, -2, -5, -3, -4, -5, -6, -5, -4, -6, -7, -6, -6, -5, -4, -6, -3, -5, -2, -6, -6, -7, -6, -5, -5, -4, -6, -3, -7, -2, -6, -1, -5, -4, -5, -4, -6, -3, -5, -7, -2, -4, -3, -2, -4, -1, -5, -2, -5, -4, -6, -5, -4, -6, -3, -7, -4, -6, -5, -4, -6, -3, -2, -1, -3, -2, -1, -3, -2, -2, -1, -3, -2, -4, -3, -5, -2, -4, -1, -1, -1, -2, -3, -4, -5, -6, -6, -5, -4, -3, -2, -1, -2, -3, -2, -3, -4, -5, -4, -6, -3, -7, -2, -4, -6, -7, -5, -4, -6, -5, -7, -4, -3, -2, -4, -1, -3, -5, -2, -5, -2, -4, -6, -5, -4, -6, -7, -6, -5, -5, -4, -3, -5, -2, -4, -6, -1, -5, -1, -4, -6, -2, -5, -7, -5, -6, -5, -4, -6, -4, -5, -4, -6, -6, -5, -6, -7, -7, -6, -5, -7, -4, -6, -3, -6, -2, -5, -4, -6, -5, -6, -5, -4, -3, -5, -4, -5, -5, -6, -7, -6, -5, -5, -4, -5, -6, -5]], ['o9_01621', [-1, -1, -2, -3, -2, -4, -1, -3, -5, -4, -6, -3, -5, -2, -6, -1, -3, -7, -2, -4, -6, -2, -1, -3, -2, -4, -4, -5, -4, -6, -3, -5, -2, -4, -3, -5, -2, -4, -6, -1, -3, -5, -7, -2, -6, -5, -4, -3, -5, -4, -5, -6, -7, -7, -6, -5, -4, -6, -3, -6, -7, -7, -6, -5, -7, -4, -3, -2, -1, -3, -2, -3, -4, -3, -4, -5, -6, -5, -4, -3, -4, -5, -4, -4, -3, -5, -6, -5, -5, -5, -6, -7, -6, -5, -7, -4, -3, -2, -3, -2, -1, -3, -4, -4, -5, -4, -3, -4, -5, -6, -5, -7, -4, -6, -3, -6, -2, -5, -3, -4, -3, -5, -2, -5, -1, -4, -6, -2, -5, -3, -4, -5, -5, -6, -7, -6, -5, -4, -3, -4, -4, -3, -2, -3, -2, -1, -2, -1, -3, -2, -1, -3, -4, -4, -3, -5, -2, -4, -5, -5, -6, -5, -7, -4, -4, -3, -2, -4, -1, -3, -5, -2, -6, -2, -3, -4, -5, -4, -6, -3, -7, -2, -6, -3, -6, -2, -5, -7, -1, -3, -4, -3, -5, -2, -4, -6, -1, -3, -5, -2, -5]], ['o9_01680', [1, 2, 1, 3, 2, 4, 5, 4, 6, 3, 7, 2, 4, 2, 5, 1, 6, 2, 6, 2, 5, 1, 3, 2, 1, 3, 4, 3, 5, 2, 6, 1, 5, 7, 4, 3, 2, 4, 3, 5, 4, 3, 5, 3, 6, 2, 5, 3, 4, 3, 5, 2, 4, 6, 1, 5, 2, 6, 5, 6, 5, 7, 4, 6, 5, 4, 6, 4, 7, 3, 2, 4, 1, 5, 2, 6, 5, 7, 4, 3, 2, 4, 4, 5, 4, 3, 4, 3, 4, 5, 6, 5, 7, 4, 3, 3, 2, 1, 2, 3, 2, 3, 2, 4, 5, 6, 5, 4, 3, 2, 4, 5, 4, 6, 3, 7, 2, 3, 2, 4, 3, 5, 3, 6, 5, 5, 4, 5, 4, 3, 2, 1, 3, 4, 3, 5, 2, 5, 2, 1, 3, 2, 4, 1, 5, 6, 7, 6, 5, 4, 3, 2, 4, 3, 5, 4, 6, 3, 5, 5, 4, 3, 5, 2, 4, 3, 2, 4, 1, 4, 2, 5, 3, 6, 5, 7, 4, 3, 5, 2, 6, 1, 7, 1, 7]], ['o9_01765', [1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 1, 2]], ['o9_01936', [1, 2, 2, 2, 1, 2, 2, 3, 2, 4, 5, 4, 6, 3, 2, 4, 1, 5, 2, 3, 4, 3, 2, 4, 1, 3, 2, 4, 1, 4, 2, 3, 2, 4, 1, 5, 2, 4, 6, 1, 3, 4, 5, 4, 6, 3, 2, 3, 4, 5]], ['o9_01953', [-1, -2, -1, -3, -1, -4, -2, -1, -3, -3, -3, -3, -2, -1, -2, -3, -3, -2, -4, -3, -2, -4, -1, -3, -2, -1, -3, -1, -2, -1, -3, -2, -2, -1, -2, -2, -2, -1, -3, -3, -2, -3, -4, -4, -3, -2, -3, -2, -1, -2, -3, -4, -3, -2, -3, -4, -4, -3, -2, -1, -2, -2, -3, -3, -2, -2, -3, -2, -4, -3, -2, -2, -3, -3, -2, -4, -1, -3, -2, -1, -3, -1, -4, -1, -3, -1, -2, -1, -2, -3, -2, -3, -2, -4, -2, -1, -3, -2, -4, -2, -1, -3, -2, -1, -3, -3, -3, -4, -3, -2]], ['o9_01955', [1, 2, 1, 2, 1, 3, 3, 2, 4, 3, 2, 4, 2, 1, 2, 3, 2, 3, 3, 4, 3, 2, 3, 2, 4, 1, 2, 3, 2, 3, 2, 4, 2, 1, 2, 3, 3, 4, 3, 3, 2, 1, 3, 2, 4, 3, 3, 2, 3, 4, 4, 3, 2, 4, 1, 2, 3, 3, 2, 4, 3, 2, 4, 2, 3, 4, 4, 3, 2, 1, 2, 3, 4, 3, 4, 3, 4, 3, 2, 1, 3, 2, 4, 3, 2, 4, 1, 3, 1, 2, 1, 3, 1, 4, 3, 2, 3, 2, 1, 2, 2, 1, 3, 2, 4, 1, 3, 2, 4, 3]], ['o9_02030', [1, -2, -3, -4, 5, -6, 7, -6, -5, 4, 3, 5, 2, -6, -1, -5, -4, 6, -3, -7, 6, -8, -5, -9, -6, -10, 5, -7, -11, -6, -8, -5, -9, 4, 6, -10, -7, 6, -8, -7, 9, 6, 8, -5, -6, 5, 7, 5, -6, -5, -4, 3, -2, 4, -3, -5, 6, 5, -7, -4, -8, 5, -9, -6, 10, -7, 11, 6, 8, 7, 9, -6, 8, 10, -5, 7, 9, 4, 8, 3, 2]], ['o9_02163', [1, 2, -3, -4, -5, 6, -7, -8, 7, 9, 7, 10, 11, 10, 9, -8, -7, -6, 5, 4, -6, 3, 5, -2, -4, 6, -1, -3, -5, -7, -2, -4, 8, 7, -9, 7, -10, 7, -11, 7, -12, -8, -13, 9, -14, -8, -7, 6, -5, -7, 8, -7, -9, -7, -10, 6, 11, -7, 12, 8, -11, 13, -9, -12, 10, -9, 11, 10, -9, -8, -7, -6, 5, 4, -6, -3, 5, -4, -6, -5, -7, -8, 7, 9, -8, -10, -7, -11, 6, 8, 12, -7, -13, -8, 14, 9, -8, -10, 11, 10, -12, 9, 13, -8, -7, -6, 5, 4, 3, 2, 3, 4, -5, 6, -7, 8, -7, -9, 8, -10, -11, 12]], ['o9_02255', [1, 2, 3, 2, 4, 3, 5, 5, 6, 7, 7, 6, 8, 5, 4, 6, 3, 5, 2, 5, 6, 5, 7, 5, 8, 6, 9, 5, 4, 3, 5, 2, 4, 6, 1, 5, 7, 5, 8, 6, 9, 5, 7, 4, 3, 4, 3, 5, 3, 2, 4, 3, 2, 4, 2, 5, 6, 6, 5, 4, 6, 3, 5, 6, 7, 6, 8, 7, 9, 6, 8, 5, 9, 4, 6, 3, 5, 7, 2, 4, 6, 8, 5, 7, 5, 8, 5, 4, 4, 3, 2, 4, 5, 4, 6, 3, 5, 4, 3, 5, 2, 1, 3, 3, 3, 2, 3, 4, 3, 5, 6, 7, 6, 8, 5, 6, 5, 7, 4, 3, 5, 6, 5, 7, 5, 8, 4, 7, 9, 5, 6, 5, 7, 4, 6, 4, 3, 2, 1, 3, 4, 3, 4, 5, 6, 7, 8, 7, 9, 6, 9, 5, 4, 6, 3, 5, 7, 2, 4, 6, 3, 5, 7, 2, 4, 8, 3, 5, 3, 6, 2, 7, 1, 6, 2, 5, 7, 4, 8, 7, 9, 7, 3, 8, 2, 4, 7, 4, 7, 3, 7, 6, 5, 4, 6, 7, 6, 8, 5, 7, 9, 6, 7, 8, 9]], ['o9_02340', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -1, -2, -3]], ['o9_02350', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -1]], ['o9_02383', [-1, -2, -1, -3, -3, -4, -3, -5, -6, -5, -4, -5, -5, -5, -4, -3, -5, -2, -6, -1, -3, -2, -4, -3, -5, -2, -4, -6, -1, -3, -4, -3, -4, -5, -4, -6, -3, -3, -4, -3, -2, -3, -4, -3, -5, -2, -5, -2, -4, -1, -5, -3, -2, -1, -3, -4, -5, -5, -6, -5, -4, -3, -2, -4, -1, -3, -5, -6, -6, -5, -4, -3, -2, -4, -4, -5]], ['o9_02386', [1, 1, 2, 3, 2, 4, 5, 4, 6, 3, 7, 2, 4, 8, 1, 5, 2, 6, 1, 3, 7, 4, 3, 2, 1, 3, 3, 4, 3, 5, 2, 6, 3, 7, 4, 8, 3, 2, 4, 2, 5, 4, 6, 3, 5, 7, 2, 4, 6, 5, 7, 4, 8, 7, 6, 7, 6, 8, 7, 9, 8, 7, 6, 8, 7, 8, 7, 6, 5, 7, 4, 6, 3, 5, 7, 2, 4, 8, 1, 5, 9, 6, 7, 6, 8, 7, 6, 5, 4, 6, 3, 6, 2, 4, 3, 5, 4, 3, 5, 6, 7, 6, 5, 4, 6, 4, 3, 5, 2, 1, 3, 2, 3, 2, 3, 2, 4, 3, 5, 2, 4, 6, 3, 7, 6, 8, 5, 9, 4, 8, 3, 5, 2, 4, 1, 5, 2, 6, 3, 5, 7, 8, 7, 9, 7, 6, 5, 4, 3, 5, 4, 6, 7, 6, 5, 7, 4, 8, 5, 7, 4, 3, 6, 2, 5, 7, 1, 3, 2, 4, 3, 5, 2, 4, 6, 4, 7, 3, 5, 8, 4, 6, 5, 7, 8, 9, 8, 7, 6, 5, 7, 4, 6, 8, 3, 7, 4, 5, 6, 5, 4, 3, 2, 4, 1, 2, 3, 2, 4, 5, 4, 3, 5, 4, 6, 3, 5, 7, 2, 6, 3, 5, 7, 7, 4, 8, 5, 7, 4, 6, 7, 8, 9, 8, 8, 7, 8]], ['o9_02471', [-1, -2, -3, 4, 5, 6, -7, -6, 8, -6, 9, -6, 10, 7, -11, 6, -5, -4, -6, 3, 5, -7, 2, 6, 1, 7, -6, -8, -5, 9, -6, -10, 7, 6, 5, -4, 3, 5, 2, 6, -5, 7, 8, -9, -8, -7, 6, 5, -4, 3, 5, -6, 7, -6, 8, -5, 9, -5, 10, -6, 11, -5, -5, -6, 7, 7, 6, 5, -7, 4, -7, -6, -5, 6, 7, -8, -9, 8, -10, -9, -8, 7, 6, 5, -4, -6, -3, -2, 4, -3, 4]], ['o9_02559', [1, 2, -3, -4, 5, 6, 7, -8, 9, 8, -10, -7, 9, -11, 8, -10, -12, 7, 13, 6, -8, 12, -14, -5, 11, 4, 3, -5, -2, -4, 6, -1, 7, 8, -7, 9, 10, 9, 8, 7, -6, 5, 6, 7, -6, -8, -6, -9, -7, -10, 8, -11, 7, -12, 6, 13, -5, -7, 4, -7, -3, 5, -7, -2, -4, 6, -3, 7, -8, -7, -9, -7, 10, -7, -9, 11, 10, 12, -9, 11, 10, 9, -8, 7, -6, 5, -7, -4, 6, 7, 8, -7, -9, -7, -10, -6, 8, -11, 7, -12, 6, -13, -5, -7, 14, -6, -8, -13, -7, 8, 9, 8, -10, 7, -11, 6, 5, -7, 12, 4, -7, 11, 3, -5, -8, 10, 2, 4, 3, -9, -8, -7]], ['o9_02655', [-1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -1, -2, -3]], ['o9_02696', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 1]], ['o9_02706', [-1, -2, -3, -2, -4, -1, -3, -5, -2, -6, -5, -7, -4, -8, -3, -5, -5, -4, -3, -2, -3, -2, -3, -4, -5, -4, -6, -4, -3, -2, -1, -2, -3, -4, -3, -5, -4, -6, -3, -6, -2, -5, -7, -1, -4, -6, -8, -5, -8, -4, -7, -3, -6, -2, -4, -7, -8, -5, -7, -4, -3, -6, -5, -7, -6, -8, -5, -8, -4, -7, -3, -6, -8, -5, -4, -6, -3, -7, -3, -7, -3, -2, -4, -1, -4, -2, -3, -2, -4, -5, -4, -3, -5, -4, -6, -5, -7, -4, -6, -3, -7, -2, -7, -1, -3, -8, -4, -8, -5, -4, -3, -2, -4, -3, -5, -6, -7, -6, -5, -7, -4, -8, -3, -7, -6, -5, -7, -6, -5, -7, -4, -8, -3, -5, -8, -7, -8, -6, -5, -7, -7, -6, -5, -7, -4, -7, -3, -8, -2, -4, -1, -5, -4, -6, -3, -5, -7, -2, -4, -6, -5, -4, -6, -3, -7, -2, -4, -8, -3, -5, -6, -6, -5, -7, -6, -5, -7, -5, -8, -4, -7, -3, -6, -2, -5, -6, -7, -6, -8, -5, -8, -4, -3, -2, -4, -2, -1, -2, -3, -4, -5, -4, -5, -6, -5, -4, -6, -3, -2, -4, -5, -6, -7, -6, -5, -4, -3, -4, -5, -6, -7, -8, -7, -6, -5, -4, -3, -2, -1, -2, -3, -2, -4, -2, -5, -3, -6, -4, -7, -5, -6, -7, -6, -5]], ['o9_02735', [-1, -2, -3, -2, -4, -3, -4, -5, -4, -6, -3, -5, -7, -2, -4, -8, -3, -7, -6, -5, -7, -4, -3, -2, -4, -2, -1, -2, -3, -4, -5, -4, -6, -7, -7, -6, -5, -4, -6, -3, -5, -7, -2, -4, -6, -8, -1, -5, -6, -7, -6, -5, -7, -4, -3, -2, -4, -1, -3, -5, -1, -3, -4, -5, -6, -7, -8, -7, -6, -7, -6, -5, -4, -6, -3, -7, -2, -6, -7, -6, -8, -5, -7, -4, -6, -3, -2, -4, -1, -5, -4, -6, -3, -7, -2, -6, -8, -1, -3, -5, -7, -6, -7, -4, -7, -6, -7, -6, -8, -5, -4, -5, -6, -7, -6, -8, -5, -4, -6, -4, -7, -3, -7, -6, -5, -4, -6, -3, -5, -7, -2, -6, -1, -3, -7, -2, -7, -1, -3, -4, -3, -5, -4, -6, -3, -5, -7, -2, -4, -6, -1, -3, -6, -7, -8, -7, -6, -5, -4, -6, -3, -5, -3, -6, -2, -1, -3, -4, -5, -4, -3, -2, -4, -1, -4, -2, -3, -2, -4, -2, -5, -3, -6, -4, -7, -5, -6, -5, -7, -4, -8, -3, -2, -3, -4, -3, -2, -3, -2, -4, -5, -4, -6, -3, -7, -2, -4, -8, -3, -5, -4, -6, -3, -7, -2, -4, -1, -3, -5, -2, -4, -6, -3, -2, -4, -2, -5, -1, -5, -2, -4, -2, -5, -3, -4, -5, -5, -6, -7, -8, -7, -6, -5, -4, -3, -5, -2, -6, -3, -4, -3, -5, -4, -6, -3, -7, -2, -6, -2, -6]], ['o9_02772', [1, 2, 3, 4, 5, 6, 5, 4, 3, 2, 4, 1, 3, 5, 5, 4, 6, 3, 6, 4, 7, 5, 6, 5, 7, 5, 8, 4, 7, 3, 5, 2, 6, 5, 4, 3, 2, 4, 2, 5, 1, 6, 7, 6, 5, 7, 4, 8, 5, 4, 6, 3, 7, 2, 3, 3, 4, 3, 5, 4, 5, 6, 5, 7, 4, 8, 3, 7, 6, 7, 6, 5, 7, 6, 5, 4, 3, 5, 3, 6, 4, 7, 3, 5, 2, 3]], ['o9_02786', [-1, -2, -1, -3, -3, -2, -2, -1, -2, -2, -3, -2, -1, -3, -3, -2, -1, -2, -2, -3, -2, -2, -1, -3, -2, -2, -3, -2, -1, -3, -2, -1, -2, -3, -2, -2, -1, -3, -1, -2, -1, -2, -3, -2, -1, -2, -1, -2, -3, -2, -1, -2, -1, -2, -1, -3, -2, -2, -1, -2, -3, -2, -1, -3, -2, -1, -3, -2, -1, -3, -3, -3, -2]], ['o9_02794', [-1, -2, -1, -1, -1, -2, -2, -3, -2, -1, -1, -2, -1, -3, -2, -3, -2, -3, -3, -2, -1, -2, -1, -3, -2, -1, -3, -1, -3, -2, -1, -3, -2, -2, -2, -2, -2, -1, -2, -3, -2, -1, -3, -2, -2, -1, -2, -3, -3, -2, -3, -3, -2, -1, -2, -2, -3, -2, -2, -1, -3, -2, -1, -3, -1, -2, -1, -2, -3, -2, -3, -2, -1, -2, -2, -3, -2, -2, -1, -3, -3, -2, -1]], ['o9_02873', [-1, -2, 3, 4, 5, 4, 6, 5, -7, -6, 5, 4, 4, -3, 2, -4, 1, 3, -4, -5, -4, 6, -5, 7, -6, 8, 5, 4, -3, -2, 4, 4, 5, 4, -6, -7, 6, -5, 4, 3, -5, 4, -5, -6, -5, 7, -4, 6, -8, -3, 2, -4]], ['o9_02909', [-1, -2, -3, -4, -3, -5, -3, -4, -3, -2, -3, -4, -4, -3, -2, -2, -1, -3, -3, -2, -4, -3, -2, -4, -3, -4, -3, -5, -3, -3, -2, -4, -3, -2, -4, -2, -3, -2, -1, -3, -3, -4, -3, -5, -2]], ['o9_03032', [-1, -2, -3, -4, -3, -5, -6, -7, -8, -7, -6, -5, -4, -3, -2, -3, -4, -5, -4, -4, -5, -6, -7, -6, -5, -4, -6, -3, -7, -4, -5, -4, -5, -4, -3, -2, -4, -3, -5, -4, -6, -5, -4, -3, -2, -1, -2, -3, -4, -5, -5, -6, -5, -7, -4, -4, -5, -4, -6, -3, -5, -7, -2, -4, -6, -8, -3, -5, -4, -5, -6, -5, -7, -4, -6, -5, -7, -4, -8, -3, -7, -2, -7, -1, -6, -2, -3, -2, -2, -2, -3, -4, -5, -4, -6, -3, -7, -2, -4, -8, -1, -3, -5, -4, -6, -3, -7, -2, -6, -3, -5, -7, -6, -5, -4, -3, -5, -2, -6, -1, -7, -6, -5, -4, -5, -6, -5, -4, -3, -2]], ['o9_03108', [-1, -2, -3, -4, -5, -4, -3, -5, -2, -4, -3, -5, -2, -6, -5, -4, -5, -6, -5, -7, -8, -7, -6, -5, -7, -5, -6, -5, -4, -3, -4, -3, -5, -4, -6, -3, -5, -7, -2, -6, -1, -2, -3, -4, -3, -5, -4, -6, -3, -7, -2, -3, -4, -5, -5, -4, -6, -3, -5, -7, -4, -6, -8, -3, -7, -6, -8, -6, -5, -6, -5, -7, -4, -6, -3, -5, -3, -4, -3, -2, -1, -3, -2, -4, -3, -5, -6, -5, -4, -3]], ['o9_03118', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8]], ['o9_03133', [1, 2, 3, 2, 4, 1, 2, 1, 3, 2, 4, 5, 4, 6, 7, 8, 9, 8, 7, 9, 6, 8, 10, 11, 10, 9, 8, 10, 7, 6, 8, 5, 9, 4, 6, 8, 4, 3, 7, 8, 7, 9, 6, 9, 5, 10, 4, 6, 10, 5, 7, 11, 6, 10, 9, 11, 9, 10, 8, 7, 8, 9, 8, 7, 6, 5, 4, 6, 3, 2, 4, 1, 4, 2, 3, 2, 4, 5, 4, 6, 3, 5, 7, 6, 8, 5, 8, 4, 9, 5, 10, 4, 9, 11, 3, 9, 2, 4, 10, 4, 9, 11, 3, 9, 4, 8, 7, 6, 7, 7, 5, 4, 3, 5, 2, 6, 5, 7, 8, 7, 9, 6, 10, 7, 8, 7, 9, 6, 8, 5, 4, 6, 4, 3, 4, 5, 4, 5, 6, 5, 7, 6, 5]], ['o9_03149', [1, 2, 3, 2, 4, 1, 5, 6, 5, 7, 4, 8, 3, 5, 2, 6, 1, 5, 4, 6, 3, 7, 2, 6, 8, 5, 7, 9, 4, 10, 3, 5, 9, 2, 8, 7, 6, 5, 6, 5, 7, 4, 6, 3, 5, 6, 7, 6, 5, 4, 6, 3, 5, 7, 2, 6, 1, 7, 8, 7, 6, 8, 5, 9, 4, 6, 6, 6, 5, 7, 6, 8, 5, 7, 5, 6, 5, 4, 5, 4, 6, 3, 5, 2, 4, 1, 3, 5, 2, 6, 5, 7, 4, 3, 5, 4, 6, 4, 7, 5, 8, 4, 6, 3, 7, 4, 6, 8, 4, 5, 4, 6, 3, 7, 2, 6, 8, 5, 9, 5, 8, 10, 4, 6, 11, 3, 5, 11, 4, 6, 5, 7, 6, 8, 5, 7, 4, 8, 3, 5, 9, 6, 5, 4, 3, 2, 4, 1, 3, 5, 1, 6, 2, 1, 3, 4, 3, 5, 6, 7, 6, 8, 6, 9, 5, 10, 4, 6, 9, 11, 3, 5, 10, 2, 6, 3, 2, 4, 3, 4, 5, 4, 6, 7, 6, 5, 7, 4, 3, 5, 6, 7, 8, 7, 9, 6, 8, 10, 5, 7, 11, 4, 6, 10, 3, 5, 9, 2, 5, 10, 1, 3, 9, 3, 2, 4, 3, 5, 4, 5, 6, 5, 4, 6, 7, 6, 8, 7, 9, 6, 8, 10, 5, 11, 4, 6, 10, 7, 6, 8, 5, 4, 6, 9, 5, 8, 10, 7, 6, 8, 9, 8, 8, 7, 6, 5, 4, 5, 4, 6, 3, 5, 7, 2, 5, 8, 5, 7, 9, 4, 10, 3, 9, 2, 4, 8, 5, 6, 5, 4, 3, 7, 8, 7, 9]], ['o9_03162', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 1]], ['o9_03188', [-1, -2, -3, -2, -4, -1, -3, -4, -5, -4, -6, -3, -7, -4, -6, -8, -9, -5, -10, -4, -6, -7, -8, -7, -6, -5, -4, -6, -3, -7, -4, -6, -7, -5, -4, -6, -5, -4, -6, -3, -7, -2, -6, -8, -1, -5, -9, -6, -5, -7, -5, -8, -4, -3, -2, -4, -1, -3, -5, -3, -6, -4, -7, -6, -5, -4, -6, -5, -7, -8, -7, -9, -6, -8, -10, -5, -9, -4, -8, -3, -9, -4, -8, -5, -6, -6, -5, -7, -6, -5, -4, -3, -5, -3, -2, -4, -1, -3, -2, -4, -3, -5, -3, -6, -5, -7, -4, -7, -3, -6, -8, -7, -6, -5, -4, -6, -3, -5, -7, -2, -8, -1, -9, -8, -10, -7, -9, -6, -5, -7, -4, -7, -3, -6, -8, -2, -3, -3, -4, -5, -6, -7, -6, -5, -4, -5, -4, -6, -3, -5, -4, -6, -5, -7, -4, -6, -5, -7, -8, -9, -8, -7, -6, -8, -5, -7, -6, -8, -6, -5, -7, -4, -3, -5, -2, -6, -1, -3, -2, -3, -4, -5, -4, -6, -3, -5, -7, -4, -6, -8, -5, -6, -7, -8, -9, -8, -8, -7, -6, -8, -5, -9, -4, -8, -3, -7, -2, -6, -5, -4, -3, -4, -5, -6, -5, -7, -6, -5, -6, -7, -6, -8, -7, -9, -6, -8, -9, -8, -10, -10, -9, -8, -10, -7, -6, -8, -5, -9, -4, -8, -10, -7, -6, -7, -7, -6, -8, -5, -4, -6, -7, -8, -9, -8, -7, -9, -6, -9, -5, -7, -10, -4, -6, -8, -5, -7, -9, -5, -8, -10, -7, -9, -6, -8, -5, -7, -5, -8, -4, -3, -2, -4, -5, -4, -6, -3, -5, -4]], ['o9_03278', [-1, 2, -1, -3, -3, 2, -1, 3, -2, 4, 5, -4, -3, -2, -3, -2, -4, -1, 5, -2, -2, -3, -2, 4, 3]], ['o9_03288', [1, 2, 3, 2, 3, 4, 5, 4, 6, 3, 7, 2, 4, 6, 8, 1, 3, 7, 9, 3, 5, 10, 4, 3, 5, 2, 6, 3, 4, 5, 4, 6, 4, 7, 3, 6, 4, 7, 8, 5, 9, 8, 10, 8, 7, 8, 6, 5, 7, 4, 3, 5, 3, 2, 4, 4, 3, 4, 5, 4, 6, 5, 4, 3, 3, 2, 1, 3, 4, 3, 2, 1, 3, 2, 4, 5, 4, 5, 6, 5, 5, 4, 3, 5, 2, 4, 6, 3, 7, 6, 8, 5, 9, 4, 6, 3, 5, 7, 2, 6, 8, 5, 7, 9, 4, 6, 10, 5, 9, 5, 8, 7, 9, 7, 6, 8, 5, 9, 6, 7, 6, 8, 5, 7, 6, 5, 6, 6, 6, 5, 7, 4, 5, 5, 4, 6, 3, 4, 3, 2, 3, 4, 5, 6]], ['o9_03313', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7]], ['o9_03412', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -1, -2, -3]], ['o9_03420', [-1, 2, -3, 4, 5, -4, -6, -5, 7, -5, 8, -6, 9, 7, -10, 6, -11, 5, 4, 3, -5, -2, -6, 1, -7, -7, -6, -8, -5, -9, -6, -10, -6, -5, -7, -6, -8, 7, -9, -6, -8, -6, -5, -7, -6, -5, -4, -3, 5, -2, 4, 6, -3, -5, 4, 6, 7, 6, 8, -5, 9, 6, 10, -7, 11, -6, 8, 7, 9, 6, 8, 10, 7, -9, -6, -8, 5, -4, 3, 5, 2, -4, -6, 3, -5, -7, 6, 5, 4]], ['o9_03526', [-1, -2, -1, -3, -3, -4, -3, -5, -2, -3, -3, -4, -5, -4, -3, -5, -4, -5, -4, -3, -3, -2, -3, -4, -3, -5, -2, -2, -1, -2, -3, -4, -3, -2, -4, -1, -1, -2, -3, -3, -4, -3, -5, -3, -3, -3, -4, -3, -2, -4, -1, -1, -2, -2, -3, -2, -4, -1, -5, -2, -3, -4, -3, -4, -3, -5, -2, -3, -4, -3, -5, -2, -5, -2, -4]], ['o9_03586', [-1, -2, -3, -2, -4, -3, -5, -2, -4, -1, -5, -1, -6, -5, -4, -5, -4, -4, -3, -4, -2, -5, -1, -3, -5, -2, -4, -1, -3, -3, -4, -3, -5, -4, -6, -3, -5, -4, -4, -3, -5, -3, -2, -1, -2, -3, -2, -4, -3, -5, -2, -4, -6, -1, -3, -4, -3, -5, -2, -4, -1, -2, -1, -3, -2, -1, -1, -2, -3, -2, -4, -3, -5, -2, -4, -6, -5, -4, -6, -4, -3, -2, -4, -1, -2, -2, -3, -2, -3, -2, -4, -4, -3, -4, -5, -5, -4, -3, -3, -2, -1, -3, -2, -4, -4, -3, -5, -4, -6, -5, -4, -6, -3, -5, -4, -5, -4, -3, -5, -4, -6, -5, -4, -6, -4, -6, -3, -2, -3, -2, -4, -3, -5, -2, -4, -6, -5, -6, -5, -6]], ['o9_03597', [-1, 2, -3, -4, 3, 5, 3, 6, 4, 3, -2, 4, 4, 3, -2, 1, 3, 3, 4, 4, 4, 3, -5, -4, -3, 2, -3, -4, 3, -5, 4, -6, -5, -4, -3, -2]], ['o9_03622', [1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4]], ['o9_03802', [1, 2, 1, 3, 2, 4, 2, 5, 3, 6, 4, 7, 3, 5, 8, 2, 7, 3, 6, 4, 7, 3, 7, 5, 8, 4, 9, 3, 8, 10, 2, 4, 9, 4, 9, 5, 6, 7, 6, 8, 5, 7, 9, 4, 8, 10, 3, 8, 2, 7, 9, 1, 6, 8, 10, 2, 7, 2, 6, 8, 3, 8, 4, 5, 4, 6, 3, 5, 7, 2, 4, 6, 8, 5, 9, 8, 10, 7, 6, 8, 5, 4, 3, 2, 4, 2, 5, 1, 3, 6, 2, 4, 6, 5, 6, 7, 6, 8, 5, 9, 5, 8, 10, 7, 6, 5, 5, 4, 3, 4, 5, 6, 7, 6, 8, 5, 7, 9, 6, 8, 10, 5, 4, 3, 5, 2, 4, 1, 3, 4, 5, 6, 7, 6, 8, 9, 10, 9]], ['o9_03833', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7]], ['o9_03862', [-1, 2, -3, 4, -5, 6, -7, 8, -7, -9, 6, 5, 7, -4, 8, 3, -5, -2, -6, 1, -3, -5, -6, 7, 6, 5, 4, -6, 5, 6, 7, -6, -8, -5, 9, -5, -10, -6, 11, -5, 7, -5, 6, 5, -7, -4, -6, -8, 3, 7, -9, 2, -8, 10, -7, 9, 6, 8, 5, -4, 3, 5, -6, -7, 6, 5, -4, 5, -6, 5, 7, -8, 7, -9, 6, 8, -10, 6, 9, -11, -5, 10, 4, -3, -5, -2, 4]], ['o9_03932', [-1, -2, -1, -3, -4, -3, -5, -2, -6, -2, -6, -3, -7, -4, -6, -8, -3, -6, -2, -7, -6, -6, -5, -6, -5, -7, -4, -6, -8, -3, -5, -4, -6, -5, -7, -7, -6, -6, -5, -7, -6, -5, -7, -4, -3, -5, -2, -4, -3, -5, -4, -3, -5, -6, -5, -4, -6, -3, -2, -3, -2, -2, -1, -3, -2, -1, -3, -2, -1, -3, -4, -5, -4, -6, -3, -7, -4, -8, -4, -5, -4, -6, -5, -7, -4, -8, -3, -5, -6, -6, -5, -4, -3, -2, -3, -4, -5, -6, -5, -4, -6, -3, -7, -2, -4, -6, -3, -3, -5, -4, -3, -5, -6, -5, -7, -8, -7, -6, -5, -5]], ['o9_04037', [-1, -2, -3, -4, 5, -6, -7, 8, -9, -10, 9, 11, -8, -10, -7, 9, 6, 8, -5, 7, 4, -6, 3, -5, -7, 2, -4, 8, 1, -3, -9, 2, -8, 10, 7, -11, 6, 8, -12, -5, 7, -13, 4, -6, 3, -5, 4, 6, -7, 8, -9, 10, -9, -11, -8, -12, -9, -10, 9, -11, 8, -10, 7, -6, 5, -7, 6, 8, 7, 9, 8, 9, 10, 9, 11, 10, 12, -9, 11, 13, -8, 12, 14, -7, -13, -15, -6, -12, -14, -5, 7, -11, -13, -4, 8, -12, -3, 5, 9, -2, -4, -8, 3, -7, 10, 9, 11, 8, -9, -9, -9, 10, 9, -8, 7, 6, 8, 5, -7, -9, 4, -6, -9, 5, 8, -10, 7, 6, -8, 9, 8, 10, -7, 9, -11, -10, 12, 9, 11, 13, 12, 14, 13, 15, -14]], ['o9_04054', [1, 2, 2, 3, 2, 1, 2, 3, 3, 4, 3, 5, 2, 3, 4, 3, 3, 2, 1, 2, 2, 3, 4, 4, 4, 3, 5, 2, 1, 3, 2, 3, 2, 4, 3, 2, 1, 2, 3, 4, 3, 5, 4, 3, 2, 1, 2, 1, 3, 4, 3, 2, 1, 3, 3, 2, 3, 3, 4, 5, 4, 3, 3]], ['o9_04060', [1, 2, 3, 2, 4, 1, 3, 2, 2, 3, 2, 1, 2, 3, 2, 3, 4, 3, 2, 1, 3, 2, 4, 3, 2, 4, 1, 3, 4, 3, 2, 2, 2, 1, 3, 2, 3, 3, 4, 3, 4, 3, 2, 4, 3, 3, 2, 1, 2, 3, 2, 3, 4, 3, 3, 2, 1, 3, 2, 2, 1, 2, 3, 3, 3, 4, 3, 2, 4, 3, 4, 4, 3, 2, 1, 3, 1, 4, 2, 4, 1, 4]], ['o9_04106', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 1]], ['o9_04139', [-1, -2, 3, -4, 5, -6, -7, 8, 9, -10, 11, -12, -13, -12, 11, -10, -9, -8, -10, 7, 9, -11, 6, -10, 12, -5, 11, 13, 4, 10, 14, -3, -9, 15, 2, 8, -10, 16, 1, 7, 9, 17, 6, -8, -10, 18, 5, -7, -9, 19, 4, -6, 10, 20, 3, -5, -11, 2, -4, -10, 12, 3, 5, -11, -13, 4, 6, 12, -14, 5, 7, 11, 13, -15, 6, 8, 14, -16, 7, 15, -17, -9, 16, -18, 8, 17, -19, -10, 18, -9, -11, -10, 11, 11, -12, -11, -13, 10, -12, 14, -11, 13, -15, -10, -12, -14, -10, -13, 9, -8, 10, -7, 11, -6, -12, -5, 11, -4, -10, -3, 9, -2, -8, -10, -7, -6, 8, -5, -7, 9, 4, 6, -8, 10, -3, -7, 9, -8, 10, -11, -10, 12, -9, 13, -10, 14, -11, 15, -10, 12, 16, 11, -13, 17, 10, 12, -14, 9, 13, -15, 8, -14, 7, -13, -6, 12, 5, -11, -4, -10, -9, 11, 8, -10, 7, -11, 6, -12, -5, 13, 14, 15, -16, -15, -14, -13, -12, 11, -10, -9, -8, 7, -9, -6, -10, 9, -11, 10, 12, 10, 13, 9, 14, 9, 15, 8, 10, 16, -7, -9, -11, -17, -8, -10, -16, -18, -9, -17, 19, 10, -16, 18, -20, 11, -15, 17, -19, 10, -12, -14, 16, -18, -11, 15, -17, -16, -13, -12, 14, 13, -15, -14]], ['o9_04205', [-1, -2, -1, -3, -2, -4, -4, -3, -4, -5, -6, -5, -5, -4, -5, -4, -3, -4, -4, -5, -6, -7, -8, -9, -8, -10, -7, -11, -6, -8, -10, -7, -10, -6, -9, -5, -4, -6, -3, -7, -8, -7, -9, -6, -8, -10, -5, -4, -3, -5, -2, -5, -1, -3, -6, -7, -6, -5, -4, -3, -2, -2, -3, -2, -4, -4, -5, -6, -5, -7, -5, -8, -4, -6, -9, -7, -6, -8, -5, -7, -6, -5, -4, -3, -5, -4, -5, -4, -3, -2, -3, -3, -4, -3, -5, -2, -6, -1, -7, -6, -8, -5, -7, -9, -6, -7, -6, -5, -7, -4, -5, -5, -6, -7, -8, -7, -9, -6, -10, -7, -9, -11, -7, -10, -6, -9, -5, -6, -8, -9, -7, -8, -7, -9, -6, -5, -7, -4, -6, -3, -5, -2, -4, -5, -4, -6, -3, -7, -2, -4, -8, -1, -5, -2, -6, -3, -7, -4, -8, -3, -8, -2, -4, -7, -5, -6, -5, -7, -4, -6, -8, -6, -9, -5, -8, -10, -7, -9, -11, -6, -7, -7, -6, -8, -7, -6, -6, -5, -4, -3, -4, -5, -5, -6, -5, -7, -8, -9, -8, -10, -7, -6, -5, -7, -4, -3, -5]], ['o9_04245', [1, 2, 3, 4, 3, 5, 3, 6, 7, 6, 8, 7, 9, 8, 10, 7, 9, 11, 7, 12, 8, 12, 12, 11, 10, 9, 8, 10, 7, 11, 6, 10, 12, 5, 11, 4, 10, 9, 11, 8, 12, 7, 6, 8, 9, 8, 10, 7, 11, 8, 10, 12, 7, 9, 8, 10, 7, 9, 11, 6, 5, 4, 6, 3, 7, 2, 4, 6, 8, 1, 7, 5, 6, 5, 7, 4, 8, 5, 9, 4, 10, 3, 9, 2, 8, 3, 9, 4, 9, 3, 5, 4, 6, 5, 4, 7, 8, 7, 9, 6, 5, 4, 6, 3, 5, 7, 6, 8, 5, 7, 9, 5, 9, 4, 6, 8, 5, 9, 4, 7, 10, 6, 9, 11, 8, 12, 7, 11, 6, 10, 5, 9, 6, 8, 10, 5, 9, 4, 6, 10, 3, 5, 10, 11, 10, 9, 11, 12, 11, 11, 10, 9, 8, 7, 6, 5, 7, 4, 8, 3, 7, 9, 2, 6, 8, 3, 5, 9, 10, 11, 4, 5, 6, 5, 7, 6, 8, 5, 7, 9, 4, 6, 10, 3, 9, 11, 3, 4, 3, 5, 3, 6, 7, 8, 7, 9, 6, 10, 5, 11, 4, 10, 12, 3, 9, 11, 8, 7, 9, 6, 9, 5, 8, 6]], ['o9_04269', [1, 1, 2, 2, 1, 3, 3, 2, 1, 1, 2, 3, 2, 4, 1, 3, 2, 4, 3, 2, 4, 1, 2, 3, 2, 3, 4, 3, 3, 4, 3, 2, 1, 3, 1, 4, 3, 3, 2, 4, 3, 4, 4, 3, 2, 1, 3, 2, 2, 1, 3, 2, 2, 1, 1, 1, 2, 3, 2, 4, 1, 3, 2, 2, 3, 2, 3, 4, 3, 2, 3, 2, 4, 1, 4, 3, 2, 1, 3, 2, 1, 3, 4, 4, 3, 2, 4, 1, 3, 2, 3, 3, 4, 3, 4, 3, 2, 3]], ['o9_04313', [1, 2, 3, 4, 5, 4, 3, 5, 2, 4, 6, 5, 6, 7, 7, 8, 9, 8, 8, 8, 7, 8, 8, 7, 9, 6, 5, 7, 4, 8, 3, 7, 9, 6, 10, 7, 6, 8, 5, 9, 4, 8, 10, 7, 6, 5, 7, 4, 7, 3, 6, 8, 2, 9, 3, 8, 2, 7, 1, 6, 8, 7, 9, 10, 9, 8, 10, 8, 11, 7, 10, 12, 9, 8, 10, 7, 9, 6, 8, 10, 5, 11, 6, 10, 7, 4, 8, 9, 8, 10, 7, 9, 11, 6, 8, 10, 7, 11, 6, 8, 5, 7, 4, 6, 3, 7, 2, 4, 8, 1, 5, 9, 4, 6, 10, 3, 6, 11, 2, 4, 7, 12, 6, 8, 5, 7, 9, 6, 10, 7, 8, 7, 7, 6, 6, 5, 4, 6, 3, 5, 7, 2, 4, 6, 8, 5, 9, 8, 10, 7, 11, 6, 10, 5, 9, 11, 4, 6, 8, 10, 12, 11, 10, 12, 7, 8, 7, 6, 9, 5, 7, 10, 4, 8, 7, 9, 6, 8, 7, 6, 5, 4, 6, 3, 5, 2, 4, 3, 5, 6, 7, 8, 7, 9, 7, 10, 11, 12, 11, 10, 9, 11, 8, 10, 7, 9, 6, 5, 7, 4, 8, 5, 6, 7, 6, 8, 5, 9, 5, 4, 3, 2]], ['o9_04431', [-1, -2, -3, -4, -5, -4, -6, -4, -7, -3, -6, -8, -4, -9, -8, -10, -5, -11, -6, -10, -12, -11, -13, -7, -12, -14, -8, -11, -13, -15, -12, -14, -16, -9, -12, -17, -8, -13, -16, -7, -10, -12, -17, -6, -9, -18, -5, -8, -11, -17, -7, -12, -17, -6, -8, -13, -16, -5, -15, -4, -3, -5, -2, -4, -6, -1, -3, -5, -7, -2, -4, -14, -13, -12, -12, -11, -10, -12, -11, -9, -8, -7, -9, -6, -10, -5, -9, -11, -4, -8, -12, -3, -7, -11, -13, -2, -6, -8, -10, -12, -14, -5, -7, -11, -15, -16, -9, -15, -17, -8, -14, -7, -13, -12, -12, -11, -10, -9, -11, -8, -10, -7, -11, -6, -10, -12, -5, -9, -11, -13, -10, -12, -14, -11, -14, -10, -15, -9, -14, -13, -12, -11, -10, -9, -8, -7, -9, -6, -8, -5, -7, -5, -4, -3, -5, -4, -6, -5, -7, -8, -9, -8, -10, -11, -10, -12, -9, -13, -10, -12, -14, -12, -11, -13, -12, -14, -15, -16, -15, -17, -14, -18, -13, -15, -12, -14, -11, -15, -10, -16, -9, -15, -17, -8, -14, -16, -18, -7, -13, -18, -6, -8, -13, -5, -9, -13, -4, -14, -3, -5, -15, -2, -14, -1, -3, -13, -4, -12, -3, -5, -11, -2, -11, -1, -3, -2, -4, -3, -5, -2, -6, -10, -7, -11, -6, -6, -7, -8, -7, -6, -5, -4, -9, -8, -10, -11, -12, -13, -12, -14, -15, -16]], ['o9_04435', [-1, -2, -1, -3, -1, -4, -3, -5, -6, -7, -8, -7, -6, -7, -6, -5, -4, -3, -2, -3, -4, -5, -4, -6, -7, -6, -8, -5, -4, -6, -3, -5, -7, -2, -4, -6, -1, -5, -4, -3, -2, -3, -2, -4, -3, -2, -4, -3, -4, -5, -6, -7, -6, -5, -4, -3, -2, -1, -3, -2, -3, -3, -4, -5, -6, -5, -7, -4, -8, -4, -3, -2, -3, -4, -3, -5, -4, -6, -3, -2, -4, -1, -5, -2, -4, -6, -1, -5, -7, -4, -8, -3, -4, -5, -6, -5, -7, -4, -3, -2, -1, -3, -1, -4, -2, -5, -1, -4, -6, -3, -2, -4, -1, -5, -4, -6, -5, -4, -6, -3, -7, -6, -8, -7, -6, -8, -5, -4, -3, -5, -2, -6, -3, -5, -7, -4, -3, -5, -2, -6, -3, -5, -4, -3]], ['o9_04438', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7]], ['o9_04938', [-1, -2, -3, -2, -2, -3, -3, -2, -4, -3, -4, -4, -5, -5, -4, -3, -2, -3, -3, -3, -4, -3, -4, -5, -4, -3, -3, -2, -4, -1, -5, -2, -5, -1, -3, -4, -3, -2, -4, -1, -3, -5, -1, -4, -3, -2, -3, -2, -2, -1, -3, -4, -3, -5, -2, -4, -3, -3, -4, -3, -5, -2, -3, -2, -4, -1, -3, -3, -2, -3, -4, -3, -2, -1, -2, -3, -3, -3, -4, -3, -5, -2, -4, -3, -3, -2, -3]], ['o9_04950', [-1, -2, 3, 4, 5, 6, -7, 8, 9, -10, 9, 11, 10, -9, -9, 8, 7, 9, -6, 8, -5, -7, -4, 6, -8, -3, 5, -7, 9, 2, 4, -6, 1, 3, -7, 2, 8, 7, -9, 10, 9, 8, -10, -10, -9, -10, -11, 10, 12, -9, 11, -13, -12, -14, -11, -13, 15, 10, -12, 14, -16, -9, -11, 13, -15, 8, -10, -12, -14, 7, 11, -13, 6, -8, -12, 5, 9, 4, 8, 3, 7, -9, 6, 10, 5, 9, 11, 4, 8, -10, -7, 6, -8, 5, 7, 9, 6, -8, 7, -9, 8, 10, -9, 10, -11, 10, 12, 9, 13, -8, 14, -7, 9, 15, -6, -10, 16, -5, -10, -4, -11, -3, 10, 12, -2, 9, 11, -13, 8, 12, -14, -7, 13, -15, -6, 8, 14, -5, 9, -4, -8, -10, -3, 9, 11, 8, 12, 7, -9, 13, -6, 10, -5, 9, -4, 9, -5, -6, 7, -8, 9, -10, -11, -12]], ['o9_05021', [1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6]], ['o9_05028', [-1, 2, 3, 4, 5, 6, 7, 8, 9, -10, -11, -10, 12, -9, 11, -13, -8, -14, -7, -15, -6, 16, -5, -4, -3, -2, 4, 1, -3, 5, -4, 6, -5, 7, -6, -8, 7, -9, -10, -11, 10, 12, 9, -13, 9, -14, -8, 15, -9, -10, 11, 12, 11, -13, 11, 14, 11, -12, -11, 13, 10, 12, -9, -11, 10, 9, 8, -7, -9, 6, 8, 5, -7, 4, -6, 3, -5, 7, 2, -4, 6, -8, 3, 5, -7, -9, 4, 6, -8, 5, 9, -10, 9, 11, -8, -12, -7, 9, -13, 6, -8, -14, -9, -15, -10, -16, 9, 11, -17, 9, 12, 8, -10, 13, 8, 14, -9, 15, -8, 10, 16, 7, 9, -11, 9, 8, -10, 9, -10, -11, -12, 13, 14, -15, -14, -13, 12, -11, -10, -9, -8, -7, -9, -6, 10, -5, 7, 11, -4, -6, -3, -5, 7, -2, -6, 8, -7, -9, -8, -10, 9, -10, -11, -12, -11, 13, 10, 14, -9, -11, 15, 8, 10, -12, -16, -11, 13, 17, -12, 11, -10, 9, 10]], ['o9_05177', [-1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -1, -2, -3, -4, -1, -2, -3, -4, -1, -2, -3, -4]], ['o9_05229', [1, 2, 3, 3, 2, 4, 3, 2, 4, 5, 4, 6, 5, 7, 4, 8, 5, 9, 8, 10, 9, 8, 7, 9, 8, 6, 5, 7, 4, 8, 3, 9, 2, 4, 1, 2, 1, 2, 3, 2, 4, 3, 5, 6, 5, 7, 4, 8, 5, 9, 6, 10, 7, 11, 6, 8, 10, 5, 6, 7, 6, 8, 7, 9, 8, 7, 6, 5, 7, 4, 7, 3, 2, 4, 2, 5, 1, 3, 5, 2, 4, 6, 3, 5, 7, 4, 6, 3, 5, 7, 2, 4, 6, 8, 1, 6, 2, 7, 3, 8, 2, 9, 8, 10, 7, 6, 5, 7, 4, 4, 3, 5, 2, 6, 1, 3, 6, 1, 4, 5, 4, 6, 3, 7, 2, 4, 8, 1, 5, 9, 6, 7, 8, 7, 9, 6, 9, 5, 7, 10, 4, 11, 3, 10, 2, 4, 9, 1, 3, 5, 8, 1, 4, 6, 8, 5, 7, 6, 8, 5, 7, 4, 3, 5, 2, 4, 3, 4, 5, 4, 6, 4, 7, 5, 8, 4, 9, 3, 8, 3, 7, 6, 5, 7, 8]], ['o9_05286', [-1, -2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 3, 2, 1, -3, -2, -3, -3, -4, -3, 2, -3]], ['o9_05287', [-1, -1, -2, -1, -1, -2, -1, -1, -1, -1, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -1, -2]], ['o9_05357', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7]], ['o9_05426', [1, 2, 3, 4, 5, 4, 3, 2, 2, 3, 4, 5, 5, 4, 5, 4, 3, 2, 4, 1, 3, 2, 4, 2, 4, 5, 4, 4, 3, 4, 3, 5, 2, 6, 3, 4, 3, 2, 4, 3, 5, 3, 4, 3, 4, 3, 2, 4, 1, 3, 2, 3, 2, 3, 2, 4, 2, 5, 4, 6, 3, 6, 4, 3, 2, 4, 1, 3, 2, 4, 1, 4, 3, 5, 2, 6, 2, 3, 4, 3, 5, 2, 4, 6, 1, 3, 5, 2, 5, 3, 4, 4, 5, 4, 3, 2, 3, 3, 4, 3, 2, 4, 1, 5, 2, 4, 4, 5, 5, 4, 6, 5, 6, 6, 5, 4, 3, 5, 2, 4, 6, 5, 4, 3, 4, 5, 6, 6, 5, 4, 6, 3, 5, 2, 4, 1, 2, 3, 4, 4, 3, 5, 5, 4, 3, 5, 2, 3, 4, 3, 5, 3, 6, 2, 4, 1, 5, 4, 3, 2, 4, 3, 5, 2, 6, 1, 5, 5, 4, 3, 2, 3, 3, 4, 5, 4, 5, 6, 5, 6, 5, 4, 6, 3, 2, 4, 5, 4]], ['o9_05483', [-1, -2, -1, -3, -2, -4, -1, -3, -5, -2, -2, -3, -4, -3, -2, -2, -1, -3, -2, -4, -1, -5, -2, -6, -1, -5, -4, -5, -4, -6, -3, -2, -3, -3, -4, -3, -5, -4, -3, -2, -1, -2, -1, -3, -1, -2, -2, -3, -4, -3, -5, -2, -2, -3, -2, -4, -5, -4, -3, -4, -4, -3, -5, -2, -6, -3, -5, -3, -4, -3, -5, -4, -6, -3, -5, -2, -1, -3, -3, -4, -5, -6, -6, -5, -4, -4, -3, -3, -4, -3, -5, -4, -6, -4, -3, -2, -3, -4, -5, -4, -6, -3, -4, -4, -3, -5, -3, -4, -3, -5, -2, -6, -3, -4, -5, -4, -3, -3, -2, -3, -4, -3, -2, -4, -2, -5, -1, -5, -4, -6, -3, -5, -2, -6, -5, -4, -3, -5, -2, -4, -1, -3, -5, -3, -5, -2, -6, -2, -5, -1, -4, -5, -3, -2, -4, -3, -2, -1, -3, -4, -5, -4, -6, -3, -2, -3, -2, -4, -1, -5, -2, -6, -3, -6, -4, -3, -5, -3, -5, -2, -5, -1, -6, -2, -3, -4, -5, -4, -6, -4]], ['o9_05562', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -1]], ['o9_05564', [-1, 2, -3, 4, -5, -6, 5, -7, 6, -8, 5, 9, 5, -10, 5, 6, 6, 5, -4, 6, 5, -7, -4, 3, 5, -2, -6, 1, -5, 4, 6, -3, -2, -4, -3, -5, -6, 5, 7, 6, 8, 5, -9, 5, 8, 4, -7, -6, 5, -6, -7, 6, -8, -7, 9, -6, 10, -5, 7, -4, 7, 3, -5, 2, 4, 6, 3, 5, -6, -7, -8, -9, 8, -7, -6, -5, 7, -4]], ['o9_05618', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6]], ['o9_05624', [-1, -2, -3, 4, -5, 6, 7, -6, 8, 7, 6, 5, -4, -6, 3, -6, 2, -7, 1, -6, -6, -7, -6, 5, 6, 7, 7, -6, -8, -9, 8, 7, 6, -5, -4, -6, -3, -2, 3, -4, 5, 6, 7, -8, 9, -10, 9, -11, -10, -9, 8, 7, 6, 5, -7, 4, -6, -3, 2, -4, 5, 6, 7, -6, -8, -6, 9, -5, 10, -6, 11, -6, 7, -8, -7, -6, 5, 4, 3, 5, 6, -5, 7, 6, 8, 5, -9, 4, -6, 10, -7, -6, -6]], ['o9_05860', [1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 1]], ['o9_05970', [1, 2, 3, 4, 5, 6, 7, 8, 7, 9, 6, 10, 5, 11, 4, 12, 3, 12, 2, 11, 10, 9, 8, 7, 6, 8, 9, 8, 10, 7, 6, 8, 5, 9, 4, 8, 3, 5, 6, 5, 7, 6, 8, 7, 9, 6, 10, 5, 9, 11, 4, 12, 3, 5, 6, 7, 8, 7, 6, 5, 4, 6, 3, 6, 2, 1, 2, 3, 2, 4, 5, 5, 4, 6, 5, 7, 6, 8, 5, 4, 3, 4, 5, 6, 6, 7, 6, 8, 5, 7, 9, 5, 10, 4, 9, 11, 5, 8, 10, 12, 5, 12, 4, 6, 7, 6, 8, 5, 9, 8, 10, 7, 9, 11, 8, 7, 9, 6, 7, 8, 7, 6, 8, 5, 4, 3, 5, 2, 5, 4, 3, 5, 6, 7, 6, 8, 5, 9, 4, 10, 5, 9, 11, 6, 8, 12, 11, 12, 12, 7, 11, 6, 8, 5, 8, 9, 8, 10, 9, 11, 8, 10, 7, 6, 8, 5, 9, 4, 8, 10, 3, 5, 7, 11, 4, 8, 5, 9, 6, 5, 7, 5, 8, 4, 6, 9, 5, 10, 4, 11, 3, 5, 12, 11, 10, 9, 8, 10, 7, 11, 8, 10, 7, 11, 6, 5, 4, 3, 2, 3, 2, 4, 5, 4, 6, 7, 6, 5, 7, 6, 8, 7, 6, 9, 10, 9, 8, 7, 9, 6, 10, 5, 7, 11, 4, 7, 10, 12, 3, 5, 11, 4, 6, 10, 3, 5, 9, 2, 3, 3]], ['o9_06060', [-1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -1]], ['o9_06128', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8]], ['o9_06154', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7]], ['o9_06248', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9]], ['o9_06301', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 1]], ['o9_06369', [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 1, -2, 1]], ['o9_06393', [-1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, -3, 2, 1, 2, 3, 2]], ['o9_06956', [1, 2, 3, 4, 3, 5, 2, 4, 5, 4, 3, 5, 3, 6, 7, 6, 8, 5, 4, 3, 5, 2, 6, 1, 3, 4, 3, 5, 2, 4, 6, 3, 6, 4, 7, 6, 5, 4, 6, 3, 7, 2, 3, 3, 4, 3, 2, 1, 2, 3, 2, 4, 3, 2, 3, 4, 3, 5, 4, 6, 3, 5, 2, 4, 3, 3, 4, 5, 6, 5, 6, 7, 6, 7, 8, 7, 7, 6, 5, 6, 7, 7, 6, 5, 4, 3, 5, 2, 4, 4, 3, 5]], ['o9_07044', [-1, -2, -2, -3, -2, -4, -1, -5, -4, -6, -3, -4, -4, -5, -4, -6, -7, -6, -8, -5, -4, -3, -5, -2, -6, -5, -7, -6, -5, -5, -4, -3, -5, -2, -6, -1, -3, -6, -4, -6, -5, -4, -6, -5, -7, -6, -8, -5, -6, -5, -7, -4, -3, -5, -6, -5, -5, -4, -3, -5, -2, -4, -1, -3, -4, -5, -6, -5, -7, -6, -8, -6, -5, -7, -6, -8, -5, -4, -3, -5, -2, -6, -7, -6, -8, -6, -5, -5, -4, -5, -6, -5, -7, -4, -6, -8, -4, -3, -4, -5, -4, -6, -3, -7, -3, -7, -2, -6, -8, -7, -6, -8, -5, -7, -5, -4, -3, -2, -4, -5, -5, -6, -5, -4]], ['o9_07152', [1, 2, 3, 4, 5, 6, 5, 7, 4, 6, 8, 3, 4, 5, 4, 6, 5, 7, 5, 8, 5, 9, 6, 5, 7, 7, 8, 7, 6, 7, 6, 5, 7, 4, 6, 3, 7, 2, 4, 8, 2, 5, 7, 9, 1, 3, 2, 4, 6, 3, 7, 4, 8, 9, 5, 5, 6, 7, 6, 8, 5, 9, 4, 3, 5, 2, 6, 2, 5, 7, 3, 6, 8, 2, 7, 4, 7, 5, 7, 4, 3, 2, 3, 4, 3, 2, 1, 3, 2, 3, 4, 4, 5, 4, 6, 4, 7, 5, 8, 4, 6, 3, 7, 2, 4, 7, 5, 4, 6, 3, 7, 8, 9, 8, 7, 9, 8, 7, 6, 5, 4, 6, 3, 7, 6, 8, 7, 9, 8]], ['o9_07167', [-1, -2, -3, -2, -3, -2, -4, -3, -2, -4, -5, -4, -6, -3, -7, -3, -6, -3, -4, -5, -4, -6, -3, -2, -4, -1, -5, -2, -3, -4, -3, -5, -3, -2, -1, -3, -4, -3, -2, -1, -2, -3, -4, -5, -4, -5, -6, -5, -7, -4, -6, -3, -5, -2, -4, -3, -2, -4, -5, -4, -6, -4, -3, -2, -4, -5, -6]], ['o9_07195', [-1, -2, -1, -3, -4, -5, -6, -6, -5, -7, -6, -8, -5, -7, -9, -4, -9, -3, -5, -2, -6, -3, -5, -7, -3, -8, -2, -7, -9, -4, -6, -5, -6, -7, -8, -8, -7, -6, -5, -4, -3, -2, -4, -1, -5, -2, -4, -6, -7, -3, -8, -2, -4, -7, -9, -3, -5, -4, -3, -6, -4, -7, -3, -7, -5, -4, -6, -3, -5, -7, -3, -4, -3, -5, -6, -7, -8, -7, -6, -5, -4, -3, -5, -2, -1, -3, -2, -4, -3, -4, -3, -5, -6, -7, -6, -8, -5, -4, -6, -3, -2, -4, -3, -5, -4, -3, -5, -2, -6, -5, -7, -4, -8, -9, -8, -7, -9, -6, -5, -7, -4, -3, -2, -2, -3, -4, -3, -5, -2, -4, -5, -6, -5, -4, -3, -2, -4, -2, -2, -3, -4]], ['o9_07401', [1, 2, 3, 4, 5, 4, 3, 5, 2, 6, 1, 3, 2, 4, 3, 2, 4, 5, 4, 3, 5, 3, 2, 1, 3, 2, 4, 3, 3, 4, 3, 2, 3, 4, 5, 5, 6, 5, 4, 3, 5, 6, 7, 6, 5, 5, 4, 3, 5, 5, 6, 5, 7, 6, 5, 4, 5, 6, 5, 4, 3, 5, 2, 4, 1, 3, 2, 4, 5, 6, 7, 7, 6, 5, 4, 3, 2, 4, 5, 5, 6, 5, 5, 5, 4, 5, 6, 7, 6, 5, 4, 3, 4, 3, 5, 2, 3, 4, 3, 3, 4]], ['o9_07674', [1, 2, 3, -4, -3, 4, 5, 4, 6, 5, 6, 5, 4, 6, -3, -2, -4, -1, -3, -5, -2, -4, -6, -3, 5, -4, -6, -6, 7, -6, 8, 5, -6, -7, -6, -5, 4, 3, -5, 2, 4, 3, 4, 5, 5, 4, 5, 5, -6, -5, 7, 6, -8, -7]], ['o9_07761', [-1, 2, 3, 4, -5, -6, 7, -6, 8, 5, 7, 9, -4, 6, -8, -3, -5, -2, -4, 1, -3, 2, -4, -4, -5, -4, 6, 5, 7, 4, -5, 4, -6, 3, 5, 4, 6, 5, 6, -7, 6, 8, 7, -9, -6, -8, -6, -5, -4, -6, -3, -6, -2, -5, -4, -5, -4, -6, 3, -6, -6, -5, 4, -6, 5, 7, -6]], ['o9_07790', [1, 2, 1, 2, 3, 2, 4, 5, 4, 6, 3, 7, 4, 6, 8, 9, 5, 10, 4, 6, 7, 6, 8, 5, 7, 4, 6, 8, 3, 5, 7, 9, 4, 8, 3, 7, 8, 7, 6, 5, 7, 4, 6, 3, 7, 2, 4, 1, 3, 4, 5, 4, 6, 5, 4, 3, 2, 3, 4, 3, 4, 3, 4, 5, 4, 5, 6, 7, 8, 7, 9, 6, 5, 7, 6, 8, 5, 4, 6, 3, 5, 7, 4, 6, 8, 5, 7, 6, 5, 7, 7, 8, 7, 9, 8, 8, 9, 10, 9, 9, 8, 7, 6, 8, 5, 7, 9, 4, 6, 3, 5, 2, 4, 5, 6, 5, 7, 8, 7, 6, 5, 4, 3, 4, 3, 5, 4, 6, 7, 6, 8, 6, 5, 4, 6, 3]], ['o9_07893', [-1, -2, -1, -3, -4, -3, -5, -6, -5, -7, -4, -8, -3, -5, -9, -6, -8, -8, -9, -8, -7, -6, -5, -4, -6, -5, -6, -7, -8, -9, -9, -10, -9, -11, -8, -10, -7, -9, -6, -8, -5, -7, -4, -6, -4, -5, -4, -4, -3, -2, -4, -5, -4, -3, -2, -4, -1, -5, -4, -6, -3, -7, -4, -6, -7, -5, -8, -6, -5, -7, -4, -5, -6, -7, -8, -9, -10, -9, -11, -8, -7, -6, -8, -5, -9, -8, -10, -7, -9, -6, -5, -7, -4, -6, -5, -6, -7, -6, -7, -8, -7, -9, -6, -5, -5, -4, -6, -3, -4, -5, -4, -6, -3, -7, -2, -6, -8, -3, -7, -9, -4, -9, -3, -8, -10, -5, -4, -6, -5, -7, -6, -8, -5, -9, -4, -8, -10, -3, -7, -9, -11, -4, -6, -8, -11, -7, -10, -9, -11, -5, -8, -4, -7, -9, -5, -7, -10, -9, -11, -6, -7, -8, -7, -9, -6, -10, -6, -9, -5, -10, -4, -6, -3, -7, -8, -7, -9, -6, -10, -7, -10, -8, -7]], ['o9_07943', [-1, -2, -3, -2, -1, -3, -4, -3, -2, -3, -4, -4, -3, -5, -5, -4, -5, -6, -5, -4, -6, -4, -3, -2, -4, -1, -5, -4, -3, -5, -2, -3, -4, -3, -5, -3, -2, -1, -3, -2, -4, -5, -6, -5, -4, -3, -2, -4, -1, -5, -4, -3, -2, -4, -1, -2, -1, -3, -2, -3, -4, -3, -5, -6, -5, -4, -3, -5, -5, -4, -6, -3, -5, -2, -4, -6, -1, -2, -3, -2, -1, -3, -4, -3, -5, -2, -4, -3, -5, -2, -5, -1, -4, -3, -5, -4, -6, -4, -3, -5, -3, -6, -4, -3, -3, -2, -4, -5, -4, -3, -2, -4, -1, -5, -2, -6, -3, -4, -5, -4, -3, -4, -5, -4, -6, -3, -4, -3, -2, -4, -5, -4, -6, -3, -2, -4, -5, -6]], ['o9_07945', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 1, 2]], ['o9_08006', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7]], ['o9_08042', [-1, -2, -3, -4, -3, -5, -4, -4, -3, -2, -3, -4, -4, -3, -4, -4, -5, -4, -6, -5, -5, -4, -3, -5, -2, -4, -3, -4, -5, -4, -3, -4, -5, -5, -4, -3, -5, -6, -5, -4, -3, -3, -2, -1, -2, -3, -4, -5, -6, -5, -4, -3, -2, -3, -4, -5, -6, -5, -4, -3, -5, -2, -4, -1, -5, -2, -1, -2, -3, -2, -2, -1, -3, -2, -4, -3, -5, -2, -1, -2, -3, -4, -3, -5, -2, -4, -1, -4, -2, -5, -1, -2, -3, -4, -5, -6, -5, -4, -3, -2, -1, -3, -4, -3, -5, -4, -5, -4, -3, -2, -4, -4, -5, -4, -3, -2, -1, -3, -4, -3, -5, -2, -4, -1, -3, -4, -3, -5, -2, -5, -3, -6, -5, -4, -3, -5, -2, -6, -1, -2, -2, -1, -2, -3, -4, -3, -5, -2, -4, -6, -1, -5, -1, -4, -3, -2]], ['o9_08160', [-1, 2, -3, -4, -5, -6, 5, -7, 4, 6, 5, -7, -8, 7, -9, -6, -8, -6, -5, -4, 6, 3, 7, -2, 6, 1, 5, 4, 6, 3, 5, 2, -4, 3, -5, 4, -6, 5, -6, -7, -6, 8, -5, -7, 9, -4, 8, -3, 5, -2, -6, -5, 4, -3, 5, 6, 7, 6, 5, 6, 5, 4, 5, 4, 6, 5, 4, 5, 6, 5, 5]], ['o9_08179', [-1, 2, -3, -4, -5, -6, -5, -7, -6, -8, -5, 7, -4, -5, 6, 5, -4, -6, 3, -6, -2, -7, 1, -6, 5, 4, -3, -2, -3, 4, -5, 6, 7, 8, -7, 9, -10, -11, -10, -12, -9, -11, 8, -10, 7, -9, 6, 5, -7, -4, -8, 3, -5, 2, -4, 6, 5, 7, -6, 7, 8, 7, 9, -8, 10, -7, 9, 11, -8, 10, 12, -7, -9, 11, 6, -5, 4, -6, 3, -6, -7, -6, -8, 7, 6, 5, -4, 6, -5, -7, -6, 8, -6, 9, -5, 10, -6, -7, -8, -9]], ['o9_08224', [-1, -2, -3, -2, -4, -3, -5, -2, -4, -1, -3, -2, -4, -1, -3, -2, -4, -5, -6, -5, -5, -4, -3, -2, -4, -5, -4, -6, -5, -5, -4, -6, -3, -2, -4, -4, -5, -4, -6, -3, -5, -2, -4, -1, -2, -3, -4, -3, -5, -2, -6, -6, -6, -5, -4, -6, -3, -5, -2, -1, -3, -4, -5, -6, -5, -4, -3, -2, -4, -4, -3, -2, -4, -3, -4, -3, -5, -4, -3, -2, -4, -1, -2, -1, -2, -1, -2, -2, -3, -2, -4, -5, -4, -6, -5, -4, -6, -3, -5, -2, -4, -3, -5, -2, -1, -2, -3, -3, -2, -4, -3, -5, -6, -5, -4, -3, -5, -4, -3, -2, -3, -2, -3, -2, -4, -3, -5, -3, -6, -2, -5, -1, -3, -3, -3, -4, -3, -5, -2, -4]], ['o9_08268', [-1, -2, -3, -4, -5, -6, -7, 6, -8, 5, 6, 7, 6, -8, 5, -9, 4, -8, 10, 5, -7, 9, 5, 8, 6, -5, -7, 4, -5, -4, 3, 5, 2, 6, 1, 5, -4, 3, -5, 2, -4, -5, -6, -5, 7, -6, -8, 5, 7, -9, 4, 8, -10, 3, 5, 9, -11, 6, -10, 5, -7, 4, 8, -5, -9, -6, -8, 7, -6, 5, -4, -6, -3, -5, -2, 6, -3, -7, 4, 8, 5, 7, 9, 8, 10, 8, 11, 7, 6, 5, 6, 7, 6, 6, 5, 7, 8]], ['o9_08280', [-1, -2, 3, -4, 5, 6, 7, -6, -8, -6, -9, -5, 8, -6, -6, -6, -5, 7, 6, 5, 4, -6, -3, -5, -7, 2, -4, -7, 1, -4, 3, -4, 5, 6, -5, 7, -8, 7, 9, -8, -10, -9, -8, 7, 6, 5, 4, -3, -5, 2, -6, -5, -4, 3, -5, -4, 5, 6, -7, 6, 8, 5, 9, 4, 10, -3, -5, -2, -6, -5, -7, -6, -8, -5, -7, -4, -7, -5, -6, -5]], ['o9_08302', [1, 2, 3, 4, 3, 5, 2, 5, 1, 6, 5, 4, 5, 4, 3, 2, 4, 2, 4, 1, 2, 2, 3, 2, 4, 3, 5, 4, 6, 3, 2, 4, 1, 3, 3, 2, 3, 3, 2, 4, 2, 5, 3, 2, 4, 3, 2, 3, 2, 4, 1, 2, 3, 2, 4, 3, 5, 4, 5, 4, 6, 5, 4, 6, 3, 6, 2, 3, 3, 2, 4, 1, 3, 5, 2, 6, 1, 3, 1, 4, 3, 2, 1, 3, 4, 5, 4, 6, 3, 2, 4, 3, 4, 3, 5, 4, 3, 2, 1, 3, 2, 1, 3, 1, 4, 5, 5, 5, 4, 6, 5, 4, 3, 2, 1, 3, 2, 4, 3, 5, 4, 3, 3, 2, 3, 3, 2, 4, 5, 4, 6, 5, 5, 4, 3, 4, 5, 4, 5, 4, 3, 5, 3, 6, 4, 3, 3, 2, 3, 3, 4, 3, 5, 3]], ['o9_08402', [1, 2, 1, 2, 1, 3, 1, 2, 3, 3, 2, 1, 2, 2, 3, 3, 3, 2, 3, 3, 2, 2, 1, 1, 1, 2, 2, 3, 2, 1, 2, 3, 3, 3, 2, 1, 2, 3, 2, 3, 2, 1, 2, 1, 1, 2, 3, 2, 1, 3, 1, 2, 1, 3, 3, 2, 2, 2, 2, 3, 2, 2, 1, 2, 1, 3, 1, 2, 3]], ['o9_08477', [-1, -2, -3, -2, -1, -2, -3, -2, -2, -1, -3, -2, -1, -3, -1, -1, -2, -3, -2, -2, -1, -3, -2, -3, -2, -3, -3, -2, -1, -3, -3, -2, -1, -2, -3, -2, -2, -2, -1, -2, -2, -1, -1, -2, -3, -2, -1, -2, -2, -1, -2, -3, -2, -3, -2, -1, -3, -2, -3, -3, -3, -2, -1, -3, -2, -3, -3, -2, -2, -3, -2, -2, -2, -2, -1]], ['o9_08497', [-1, -2, -1, -3, -2, -4, -3, -5, -4, -3, -2, -3, -2, -4, -1, -1, -2, -1, -3, -2, -4, -5, -4, -6, -3, -6, -4, -5, -4, -6, -3, -5, -2, -1, -3, -2, -4, -3, -3, -4, -5, -4, -3, -4, -4, -3, -4, -5, -6, -5, -4, -6, -4, -3, -5, -2, -3, -4, -3, -5, -2, -6, -6, -5, -4, -6, -3, -2]], ['o9_08647', [-1, -2, -3, -3, -4, -5, -5, -6, -5, -7, -4, -8, -4, -9, -3, -10, -4, -11, -5, -12, -6, -7, -8, -7, -9, -6, -8, -5, -4, -6, -3, -7, -6, -5, -6, -7, -8, -7, -9, -6, -10, -7, -9, -11, -6, -10, -12, -5, -8, -11, -13, -9, -11, -14, -8, -12, -7, -11, -6, -8, -10, -7, -6, -5, -9, -4, -6, -8, -10, -5, -7, -6, -6, -6, -5, -6, -7, -6, -8, -5, -9, -10, -11, -10, -12, -9, -13, -8, -12, -14, -7, -11, -13, -6, -8, -12, -9, -8, -10, -9, -11, -8, -10, -8, -9, -8, -7, -6, -8, -7, -9, -6, -10, -5, -9, -4, -6, -8, -3, -5, -2, -4, -6, -3, -2, -1, -7, -6, -8, -5, -7, -9, -4, -10, -3, -5, -9, -11, -2, -11, -1, -3, -12, -11, -13, -10, -14, -9, -11, -9, -12, -8, -10, -9, -8, -10, -7, -9, -11, -6, -5, -7, -8, -4, -7, -9, -3, -4, -5, -6, -5, -7, -4, -8, -7, -9, -10, -9, -11, -8, -10, -12, -7, -13, -6, -14, -5, -4, -6, -3, -7, -2, -4, -6, -8, -3, -9, -5, -9, -4, -10, -11, -10, -12, -9, -11, -13, -9, -12, -10, -9, -11, -8, -12, -9, -10, -9, -11, -8, -12, -7, -9, -8, -7, -7, -6, -5, -7, -4, -6, -3, -5, -7, -2, -4, -3, -5, -6, -5, -5, -6, -5, -7, -8, -7, -9, -7, -10, -6, -8, -5, -7]], ['o9_08765', [1, 2, 3, 2, 4, 3, 2, 4, 5, 4, 3, 2, 4, 2, 5, 1, 3, 2, 4, 3, 5, 4, 6, 3, 5, 3, 4, 3, 3, 2, 1, 2, 3, 2, 4, 3, 5, 2, 6, 5, 4, 3, 5, 4, 3, 5, 2, 5, 1, 3, 6, 2, 4, 3, 5, 4, 6, 3, 2, 1, 3, 2, 3, 2, 3, 4, 5, 4, 6, 3, 5, 3, 5, 2, 1, 3, 3, 4, 3, 2, 1, 3, 4, 5, 4, 6, 6, 5, 4, 3, 2, 3, 4, 3, 3, 4, 5, 6, 5, 5, 4, 3, 5, 2, 1, 2, 3, 4, 3, 5, 2, 5, 3, 2, 1, 3, 4, 5, 6, 6, 5, 4, 3, 5, 2, 4, 6, 3, 5, 4, 6, 6, 5, 5, 4, 6, 5, 4, 6, 4, 4, 4, 3, 4, 3, 2]], ['o9_08767', [-1, -2, -1, -3, 4, -3, -2, -1, -2, -1, -3, -2, -3, 4, 3, 2, 1, 1, 2, 3, -2, 4, -1, -2, -2, -2, -2, -1, -2, -2]], ['o9_08771', [1, 2, 3, 2, 4, 3, 5, 2, 4, 6, 3, 5, 7, 2, 4, 8, 2, 9, 3, 10, 9, 8, 10, 7, 11, 6, 12, 5, 7, 8, 4, 9, 3, 8, 10, 2, 9, 3, 8, 7, 8, 9, 10, 9, 11, 10, 12, 13, 12, 11, 10, 12, 9, 8, 10, 7, 9, 9, 8, 7, 6, 7, 5, 8, 7, 9, 6, 10, 4, 7, 11, 7, 10, 10, 9, 10, 9, 10, 8, 7, 9, 6, 5, 4, 6, 3, 2, 1, 2, 3, 4, 5, 6, 7, 8, 7, 9, 10, 9, 10, 11, 10, 12, 10, 11, 10, 11, 10, 12, 9, 13, 8, 12, 7, 6, 5, 7, 6, 8, 7, 9, 6, 8, 10, 11, 10, 12, 9, 11, 13, 8, 7, 6, 8, 5, 7, 9, 5, 7, 5, 7, 4, 8, 3, 5, 9, 2, 4, 6, 7, 6, 6, 5, 7, 8, 9, 10, 11, 10, 12, 9, 13, 8, 10, 7, 9, 11, 6, 5, 7, 4, 3, 5, 4, 6, 5, 7, 8, 9, 8, 7, 6, 5, 7, 4, 8, 9, 9, 10, 11, 12, 11, 13, 10, 9, 8, 10, 7, 11, 6, 8, 12, 5, 7, 9, 4, 6, 8, 10, 7, 9, 11, 6, 11, 10, 9, 8, 10, 7, 6, 8, 5, 9, 4, 6, 8, 10, 3, 5, 2, 4, 3, 5, 5, 6, 5, 4, 7, 5, 6, 5, 7, 8, 7, 9, 6, 8, 7, 9, 10, 11, 10, 12, 9, 11, 8, 10, 9, 11, 8, 11, 7, 12, 6, 5, 4, 4, 3, 5, 4, 6, 3, 6, 5, 4, 3, 5, 2, 6, 7, 6, 5, 4, 6, 5, 6, 5, 7, 8, 7, 6, 8, 9, 8, 7]], ['o9_08776', [1, 2, 3, 2, 4, 3, 5, 4, 6, 3, 5, 7, 2, 8, 1, 7, 1, 6, 2, 5, 3, 4, 3, 5, 2, 4, 6, 1, 3, 7, 2, 8, 1, 7, 9, 2, 6, 10, 5, 9, 11, 4, 8, 10, 12, 7, 9, 13, 8, 10, 12, 3, 8, 2, 4, 9, 11, 10, 9, 8, 7, 6, 7, 8, 5, 4, 6, 3, 5, 7, 2, 6, 8, 1, 9, 2, 8, 10, 3, 7, 9, 11, 4, 8, 12, 3, 5, 9, 11, 4, 3, 2, 6, 1, 3, 5, 4, 3, 2, 4, 5, 6, 7, 6, 8, 5, 9, 4, 3, 10, 4, 9, 11, 8, 10, 7, 6, 8, 9, 8, 5, 4, 6, 3, 2, 4, 7, 1, 6, 8, 2, 7, 3, 4, 5, 4, 6, 4, 7, 3, 8, 2, 9, 1, 3, 2, 3, 4, 3, 5, 6, 7, 8, 7, 9, 10, 9, 8, 10, 7, 11, 6, 10, 6, 5, 4, 3, 5, 2, 4, 6, 3, 5, 7, 4, 6, 8, 3, 5, 9, 8, 10, 7, 11, 6, 8, 12, 5, 7, 11, 13, 4, 8, 10, 12, 5, 8, 11, 4, 10, 3, 11, 2, 4, 10, 1, 3, 3, 2, 9, 8, 10, 7, 11, 10, 6, 9, 10, 9, 5, 8, 4, 3, 2, 4, 5, 6, 5, 4, 5, 7, 8, 6, 5, 7, 4, 8, 3, 5, 9, 8, 7, 6, 5, 7, 4, 6, 3, 4, 5, 4, 6, 7]], ['o9_08828', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -1, -2]], ['o9_08831', [-1, -2, -3, -4, -5, -6, -5, -4, -3, -5, -4, -5, -4, -6, -3, -5, -4, -6, -3, -5, -2, -1, -3, -2, -4, -4, -3, -5, -4, -3, -2, -1, -3, -2, -4, -5, -6, -5, -4, -3, -5, -2, -5, -2, -4, -6, -5, -3, -6, -2, -6, -1, -3, -2, -2, -3, -2, -4, -2, -5, -3, -3, -2, -3, -4, -3, -2, -4, -2, -1, -2, -3, -2, -4, -5, -6, -5, -5, -4, -3, -5, -2, -4, -6, -1, -3, -5, -2, -3, -2, -4, -3, -2, -4, -5, -6, -6, -5, -4, -6, -5, -5, -4, -3, -4, -5, -6, -5, -4, -3, -2, -1, -3, -2, -4, -3, -5, -4, -4, -5, -6, -5, -6, -5, -4, -3, -5, -6, -5, -5, -6, -5, -4, -5, -4, -3, -2, -1, -2, -3, -2, -4, -5, -4, -3, -2, -4, -3]], ['o9_08852', [-1, -2, -3, -4, -3, -5, -6, -7, -8, -9, -9, -10, -11, -10, -12, -9, -11, -13, -8, -7, -9, -6, -10, -5, -11, -4, -12, -11, -10, -9, -8, -7, -9, -6, -8, -5, -7, -9, -4, -6, -10, -3, -9, -11, -8, -10, -7, -6, -8, -6, -9, -8, -10, -7, -9, -11, -6, -11, -6, -12, -5, -11, -13, -6, -12, -5, -7, -12, -11, -10, -9, -11, -12, -11, -10, -11, -8, -11, -7, -12, -6, -13, -5, -7, -12, -11, -10, -12, -11, -10, -9, -10, -11, -8, -12, -9, -11, -10, -9, -8, -7, -6, -8, -5, -4, -3, -5, -2, -4, -6, -1, -3, -5, -7, -2, -6, -8, -5, -7, -9, -8, -10, -7, -9, -11, -6, -10, -12, -6, -11, -13, -5, -4, -3, -5, -4, -5, -6, -7, -6, -8, -9, -8, -10, -7, -10, -6, -11, -5, -12, -4, -6, -11, -13, -7, -8, -9, -10, -11, -10, -9, -8, -10, -7, -9, -10, -9, -8, -10, -11, -12, -11, -13, -10, -12, -9, -11, -8, -12, -7, -6, -8, -5, -6, -7, -6, -8, -9, -10, -9, -11, -8, -10, -12, -9, -11, -13, -8, -12, -7, -13, -6, -8, -5, -9, -4, -6, -3, -5, -7, -2, -4, -6, -3, -5, -7, -4, -6, -8, -3, -7, -2, -6, -5, -4, -6, -3, -7, -8, -7, -9, -10, -9, -11, -8, -12, -9, -13, -9, -13, -10, -11, -12, -11, -13, -10, -9, -11, -8, -7, -8, -9, -10, -9, -11, -8, -10, -12, -10, -9, -11, -10, -9, -8, -7, -9, -6, -8, -10, -5, -7, -11, -4, -6, -10, -3, -5, -9, -2, -4, -8, -3, -7, -9, -6, -8, -10, -5, -9, -10, -11, -10, -12]], ['o9_08875', [1, 2, 1, 1, 2, 3, 4, 3, 5, 3, 6, 2, 4, 7, 1, 7, 2, 6, 8, 3, 9, 2, 8, 10, 9, 8, 7, 6, 8, 5, 9, 6, 7, 4, 8, 3, 5, 9, 6, 10, 5, 7, 5, 8, 6, 9, 5, 10, 4, 11, 5, 10, 12, 9, 8, 10, 7, 9, 6, 5, 7, 7, 8, 7, 9, 10, 9, 11, 9, 10, 9, 8, 7, 9, 6, 10, 7, 9, 6, 10, 5, 9, 4, 6, 3, 6, 2, 5, 1, 6, 6, 7, 6, 5, 4, 3, 5, 4, 3, 5, 2, 6, 7, 8, 7, 9, 6, 8, 10, 5, 7, 9, 4, 6, 8, 3, 7, 2, 8, 7, 9, 6, 8, 9, 10, 11, 10, 12, 10, 9, 8, 10, 8, 7, 8, 9, 8, 7, 9, 7, 6, 8, 5, 7, 4, 6, 8, 5, 7, 9, 6, 8, 10, 7, 8, 9, 8, 7, 9, 10, 9, 11, 9, 10, 9, 8, 7, 6, 5, 7, 4, 4, 3, 2, 4, 1, 3, 5, 4, 6, 3, 2, 4, 3, 4, 5, 4, 3, 5, 4, 6, 7, 6, 8, 5, 9, 4, 6, 6, 5, 4, 5, 6, 7, 8, 7, 9, 6, 10, 7, 10, 6, 9, 5, 10, 8, 11, 9, 12, 10, 9, 11, 8, 10, 7, 6, 8, 5, 7, 4, 6, 8, 5, 9, 4, 6, 8, 10, 7, 6, 8, 5, 8, 9, 8, 10, 7, 11]], ['o9_09052', [-1, -2, -1, -3, -2, -1, -3, -3, -4, -3, -2, -3, -2, -4, -3, -2, -1, -2, -3, -2, -1, -3, -3, -2, -3, -2, -1, -2, -3, -2, -1, -2, -3, -2, -1, -3, -1, -2, -3, -2, -1, -2, -2, -1, -3, -2, -3, -2, -1, -2, -2, -3, -2, -2, -2, -3, -2, -4, -3, -3]], ['o9_09213', [1, 1, 2, 3, 2, 4, 1, 3, 2, 2, 1, 2, 3, 4, 3, 2, 1, 3, 2, 4, 2, 4, 2, 3, 2, 1, 2, 3, 4, 3, 2, 2, 3, 3, 4, 3, 2, 1, 3, 2, 1, 3, 4, 4, 3, 2, 1, 3, 2, 1, 3, 2, 3, 4, 3, 2, 3, 2, 1, 2, 2, 3, 3, 4, 3, 3, 2, 3, 4, 4, 4, 3, 2, 4, 1, 2, 3, 4, 3, 4, 3, 3, 3, 2, 3, 4, 4, 3, 2, 1, 2, 3, 3, 2, 4, 2, 3, 2, 2, 1, 2, 3, 3, 2, 1, 1, 2, 3, 2, 4, 3, 2, 3, 2, 1, 2, 3, 4, 3, 2]], ['o9_09214', [-1, -2, 3, -4, 5, 4, -3, -5, -3, -6, -5, 7, -6, 5, 4, 3, 2, -4, 1, 3, 4, -5, 4, 6, 4, -7, 3, -2, 3, 4, 5, 4, 6, 5, -4, 3, 2, 4, 4]], ['o9_09271', [1, 2, 3, 2, 3, 4, 3, 5, 4, 6, 4, 5, 4, 3, 4, 3, 5, 3, 6, 5, 7, 4, 6, 3, 2, 1, 2, 2, 3, 2, 4, 5, 4, 6, 3, 7, 2, 4, 6, 5, 6, 6, 5, 4, 6, 3, 5, 4, 6, 3, 4, 3, 2, 1, 3, 3, 2, 4, 3, 5, 4, 5, 6, 5, 4, 6, 5, 7, 6, 5, 5, 4, 5]], ['o9_09372', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6]], ['o9_09408', [-1, -2, -3, 4, 5, -6, -7, -8, -7, 9, -6, 10, -5, 7, 11, -4, 7, 3, 7, 2, -8, 1, 7, 9, -8, 7, -6, 5, -4, -6, -3, -7, -2, -6, 8, 5, -9, -4, -6, -10, -3, -7, 4, 8, -5, -9, -6, -7, 6, -8, 6, 6, 6, -7, -6, 5, 7, -4, 3, 5, 2, -6, -7, 6, 8, 5, 9, 4, 10, 3, -5, -11, 4, 6, -10, -5, -9, 6, 8, -7, -6]], ['o9_09465', [1, 2, 3, 2, 4, 5, 6, 5, 7, 4, 8, 3, 9, 4, 8, 10, 5, 8, 8, 9, 8, 10, 7, 9, 11, 7, 10, 6, 7, 8, 7, 9, 10, 11, 11, 12, 11, 10, 9, 11, 8, 11, 7, 9, 8, 8, 7, 9, 6, 5, 7, 4, 6, 5, 7, 4, 8, 3, 7, 9, 4, 6, 10, 7, 8, 5, 9, 4, 8, 10, 7, 11, 10, 6, 9, 5, 8, 10, 4, 9, 4, 7, 6, 8, 7, 9, 5, 10, 4, 11, 3, 2, 4, 1, 3, 2, 4, 5, 4, 3, 4, 3, 5, 6, 5, 4, 5, 5, 6, 6, 7, 6, 8, 9, 10, 9, 11, 8, 10, 12, 7, 9, 6, 8, 10, 5, 9, 4, 6, 10, 3, 7, 2, 4, 8, 4, 9, 5, 4, 6, 5, 7, 4, 8, 7, 7, 6, 8, 7, 8, 9, 10, 9, 11, 8, 10, 12, 7, 9, 8, 10, 7, 9, 6, 7, 6, 5, 4, 6, 3, 7, 2, 8, 7, 6, 5, 7, 4, 5, 6, 5, 7, 8, 9, 8, 10, 11, 10, 12, 9, 8, 8, 7, 6, 8, 5, 7, 9, 4, 8]], ['o9_09486', [-1, 2, -1, 2, 3, 4, -3, 5, -4, -3, -4, -4, -3, -2, -4, -3, -3, -3, -2, -3, -4, -3, 5, -2, 4, -2, 3, -4, -4]], ['o9_09530', [1, -2, -3, -4, -5, -6, 7, -8, -9, 8, -10, -9, -8, -7, 9, 6, 5, -7, 4, -8, 3, -9, 2, 10, -1, -3, 11, -4, -10, -5, -9, -6, 8, 7, -8, -9, 10, -11, 12, 11, 13, -10, 12, 11, 10, -9, -8, -7, 6, 5, 4, -6, 3, -5, 7, -2, -4, -6, -8, -3, -5, 9, -4, 8, -10, -11, -12, -13, -14, 15, 14, 13, 12, 11, 10, -9, -8, 7, -6, -8, -5, 9, 8, -10, -9, -11, -8, -12, 7, 9, -13, -6, -8, -14, -9, -15, 8, 10, 16, -11, 15, -12, 13, 12, 11, 14, 13, 12, 11, 10, -9, -8, -8, 7, -8, 9, 8, -10, 9, -11, 10, -12, -9, -13, -8, -14, -7, -15, 6, -16, 5, -7, 4, 6, 3, 5, -7, 2, 4, 6, 5, -7, 6, 7, -8, 9, -8, -10, -11, -12, -13, 14]], ['o9_09648', [-1, -2, 1, -3, 2, -4, 3, -5, 2, 4, 6, 4, 3, 4, 4, -5, -4, -3, -2, -1, 2, 3, 2, 3, 4, 3, 5, 5, 4, 3, 5, 3, 4, 3, 5, 4, 6, 3, 3, 2]], ['o9_09731', [1, 1, 2, 1, 3, 1, 4, 2, 3, 2, 4, 1, 5, 1, 4, 6, 3, 5, 5, 2, 1, 3, 3, 2, 4, 3, 5, 2, 4, 6, 1, 3, 5, 2, 4, 6, 3, 6, 2, 6, 2, 1, 2, 3, 4, 3, 5, 2, 6, 3, 4, 3, 2, 4, 2, 5, 4, 6]], ['o9_09808', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8]], ['o9_10020', [-1, -1, -1, -2, -2, -2, -1, -1, -2, -2, -1, -1, -2, -1, -1, -1, -2, -1, -2, -2, -2, -2, -2, -1, -2, -2, -2, -1, -2, -2, -2, -1, -2, -1, -1, -2, -1, -1]], ['o9_10192', [-1, -2, -1, -3, -2, -4, -3, -4, -5, -6, -5, -6, -5, -7, -4, -5, -6, -5, -7, -6, -8, -7, -6, -8, -5, -4, -3, -3, -4, -5, -6, -7, -7, -6, -7, -7, -8, -7, -6, -5, -6, -5, -4, -3, -2, -4, -1, -5, -4, -6, -3, -5, -2, -5, -4, -6, -3, -5, -7, -2, -4, -6, -1, -7, -2, -7, -1, -6, -5, -6, -7, -8, -7, -6, -5, -4, -5, -4, -6, -3, -6, -2, -5, -4, -3, -5, -4, -6, -7, -8, -8, -7, -6, -5, -7, -4, -7, -4, -6, -8, -7, -5, -6, -5, -4, -4, -3, -4, -5, -4]], ['o9_10213', [-1, -2, -3, -2, -4, -4, -5, -6, -6, -5, -4, -3, -2, -1, -3, -4, -5, -5, -4, -6, -3, -7, -6, -5, -4, -6, -3, -5, -2, -4, -2, -3, -2, -4, -3, -2, -1, -2, -2, -3, -4, -4, -5, -4, -6, -5, -4, -6, -7, -6, -5, -6, -5, -4, -3, -5, -2, -6, -3, -7, -4, -3, -4, -3, -5, -6, -5, -7, -5, -4, -3, -5, -2, -4, -6, -5, -5, -4, -3, -2, -2, -3, -3]], ['o9_10288', [-1, 2, 3, 4, 3, 5, 2, 4, 6, 5, 7, -4, 8, 3, 4, -3, -5, -5, 6, 5, -7, -4, -3, -2, -4, 1, -3, 5, 4, 3, 2, -3, -4, -3, -5, 6, 5, 4, 3, -5, -6, -5, -7, -4, -8, -7, -6, -5, -4, 3, 2, -3]], ['o9_10598', [1, 2, 2, 2, 1, 1, 2, 2, 2, 1, 2, 2, 2, 2, 2, 1, 2, 2, 1, 1, 2, 2, 1, 2, 2, 1, 2, 2, 1, 1, 2, 1, 1, 2]], ['o9_10654', [-1, -2, 3, 4, 5, 6, 7, 8, 9, 10, -11, 10, 12, -9, 13, -8, -10, 14, -7, 11, 15, -6, 10, 16, -5, -11, 17, -4, -12, -18, -3, -11, -13, -17, 19, 2, 12, -16, 1, -15, -14, -13, -12, 11, 10, -9, -8, 10, -7, -6, -8, -5, -7, 9, -4, -6, -8, 10, 3, -5, -7, 9, -11, 4, -6, -8, 12, 5, -7, -9, 13, 6, -8, 10, 14, 7, -9, 11, 15, 8, 10, 16, -9, -11, 17, -11, 18, -11, 10, 11, -12, 11, 13, 10, 14, 9, -15, -8, 16, -7, -17, -6, -5, -4, -3, -2, -3, -4, 5, 6, 7, 8, 9, 10, 11, -10, 12, 11, 13, 10, -12, -14, -9, -11, -13, 15, -8, 10, -12, 14, -16, -7, 11, 13, -15, -6, -10, -14, -5, 9, 4, 8, 10, 3, 7, 9, 2, 6, 8, 10, 5, 7, -11, 4, 6, -10, -12, 5, -10, -13, 11, 10, -12, -9, 8, 10, 7, 11, 6, 10, -9, 8, 10, 7, 9, -10, -11, -10, 12, -11, 13, 10, 12, 14, -13, 15, 12, -14, 16, 11, 13, -15, 17, 12, 14, -16, -18, -13, 15, -19, -14, 18, -17, -16, -15, -14, -13, -12, 11, 10, -9, 8, -10, 9, -10]], ['o9_10696', [1, 2, 3, 2, 4, 1, 5, 2, 6, 1, 5, 2, 5, 4, 3, 2, 4, 1, 3, 5, 6, 7, 6, 8, 7, 6, 5, 4, 3, 5, 2, 4, 6, 1, 5, 7, 1, 4, 6, 1, 5, 7, 4, 6, 3, 4, 5, 2, 1, 3, 4, 5, 4, 3, 2, 1, 3, 4, 3, 4, 5, 6, 5, 5, 4, 3, 5, 2, 5, 4, 5, 4, 5, 6, 7, 6, 8, 5, 7, 6, 5, 4, 3, 2, 4, 1, 5, 4, 6, 5, 7, 8]], ['o9_10817', [-1, -2, -3, -4, -5, -6, -7, -8, 9, 10, 11, 12, -13, 12, -14, 11, -13, -15, -10, 12, -14, -9, -13, 8, 12, 7, 11, 6, 10, 5, -9, 4, -8, 10, 3, -7, 11, 2, -6, -10, -12, 1, -5, 13, -4, 14, -3, 15, -2, 16, 3, 17, 4, 18, 5, 19, 6, -20, 7, -21, 8, -20, -22, -19, -21, -18, -20, -17, -19, -16, -18, -15, -17, -14, -16, -13, -15, 12, -14, -13, -12, 11, 10, -9, 10, -11, -10, 12, 11, 13, 10, 14, 9, -11, 15, -8, 16, -7, 9, 17, -6, -8, 10, 18, -5, -7, -9, 11, 19, -4, -6, 8, -12, 20, -3, -5, 7, 11, 13, 21, 2, -4, 6, -10, 14, 22, 5, -9, 15, -8, 10, 16, -7, 11, 17, -6, -12, 18, 13, 19, 14, 20, 15, 21, -16, 15, -17, 16, -18, 17, -19, -18, -17, -16, -15, -14, -13, 12, 11, 10, 9, -11, -8, -10, -7, -9, 11, 8, -10, -12, -9, 11, 13, -12, 14, -11, 13, 15, 10, -14, 16, -15, 17, -16, 18, -15, 19, -14, 20, 13, -12, 11, -12, -13, -12, 14, -13, 15, 12, -14, 16, 11, 13, -17, -10, 18, 9, -11, -19, -8, 12, 7, 11, 6, 10, -5, 9, 11, 4, 8, 10, 3, 7, -9, -11, -6, 8, -11, 5, -7, 12, 4, 6, 11, -13, 5, -10, -12, 14, 9, 13, 15, -8, 14, -16, 7, -15, 17, 6, -14, 16, -18, -13, -17, 12, 11, 10, 9, -11, 8, -10, 7, -9, 11, 8, -10, -12, 9, 11, 13, -10, 12, 14, 11, -15, -12, -16, -12]], ['o9_11002', [-1, -2, -3, -4, -5, -5, -6, -5, -4, -3, -5, -3, -2, -1, -2, -1, -3, -3, -2, -3, -4, -5, -5, -6, -5, -7, -5, -6, -5, -4, -4, -3, -2, -4, -1, -5, -2, -6, -3, -4, -3, -5, -2, -2, -1, -3, -2, -4, -1, -3, -2, -4, -5, -4, -3, -5, -6, -7, -6, -5, -4, -6, -3, -3, -4, -3, -2, -4, -1, -3, -4, -4, -3, -2, -1, -2, -3, -2, -4, -2, -5, -3, -4, -3, -2, -1, -1, -2, -3, -2, -4, -5, -4, -5, -4]], ['o9_11100', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5]], ['o9_11161', [-1, -2, -3, 4, -5, -6, -7, -8, -9, -8, -7, -6, 8, 5, 8, -4, 3, 5, 2, -4, 6, 1, -3, 7, -2, 6, 8, -3, -5, -6, -4, -5, 6, -7, -8, 7, -6, -7, 6, 8, 5, 9, 6, 8, 10, -9, -8, -7, -6, -5, -4, 3, 5, 2, 4, -5, 6, 5, 7, 6, 8, -7, 9, -6, -10, -5, 7, -11, -4, 6, -10, 3, -9, 8, -7, -6, -5, 4, 6, -5, 7, -6, -7, 6, -8, 7, 9, -8, 10, -7, 11, -6, 7, -6, 7]], ['o9_11248', [-1, -2, -3, -4, -3, -5, -3, -6, -5, -7, -6, -8, -9, -8, -10, -7, -9, -8, -7, -9, -7, -6, -5, -4, -3, -5, -2, -6, -1, -7, -2, -2, -3, -4, -5, -6, -5, -7, -4, -8, -3, -7, -9, -4, -8, -10, -3, -7, -9, -11, -6, -5, -4, -6, -3, -6, -2, -7, -1, -3, -8, -2, -4, -7, -4, -6, -4, -7, -7, -5, -4, -6, -5, -7, -4, -6, -8, -3, -7, -9, -10, -9, -8, -7, -9, -6, -5, -7, -4, -3, -5, -6, -5, -7, -4, -6, -8, -3, -9, -2, -4, -10, -3, -11, -4, -5, -4, -6, -5, -6, -5, -7, -8, -9, -8, -7, -8, -9, -10, -11, -10, -9, -8, -7, -9, -6, -5, -7, -8, -9, -10, -9, -11, -8, -7, -8, -7, -6, -8, -5, -7, -9, -4, -9, -3, -5, -2, -4, -6, -3, -5, -7, -8, -7, -9, -8, -10]], ['o9_11270', [-1, -2, -3, -4, 3, -5, 4, -6, 4, 7, 4, -8, -5, -7, -4, -3, 6, 2, 4, 1, -3, 5, -4, 5, -6, -5, 7, 4, -6, 8, 3, 4, 4, 3, 4, 3, 4, 3, 4, -5, -4, -3, 5, -2, 5, 4, -3, 5, -4, 3, -5, 4, 6, 4, -7, 6, -5, -4, -3, 2]], ['o9_11288', [-1, 2, -3, -4, -5, 4, -6, 5, -7, 4, 6, 8, 6, -7, -6, -5, -4, 6, 3, 5, 7, -2, -4, 1, 3, -5, -2, -6, 3, -7, 4, -8, 5, 9, -6, -7, 8, -7, 6, -5, -7, -4, -3, 5, 2, 4, 5, -6, -5, 4, -3, -4, 5, 5, 6, 7, -8, 7, -9, 7, 6, 5, 7, 7, 6, 5, 6, 7, 6, 6, 6]], ['o9_11413', [1, 2, 1, 2, 2, -3, 2, 1, 1, 2, 1, -3, 1, -2, -1, 3, 2, 3, 2, -1, -2, -3, 2, 2, 2, 2, 1, 1, 2]], ['o9_11467', [1, 2, 3, 2, 4, 5, 4, 6, 3, 7, 2, 4, 8, 7, 9, 6, 8, 7, 9, 5, 4, 6, 3, 5, 7, 4, 8, 7, 9, 6, 5, 6, 5, 4, 3, 2, 4, 5, 6, 5, 7, 6, 8, 5, 7, 4, 6, 3, 5, 7, 2, 4, 6, 1, 5, 2, 3, 2, 4, 3, 5, 3, 6, 2, 7, 3, 6, 8, 3, 5, 8, 2, 5, 9, 8, 7, 8, 7, 9, 6, 5, 7, 4, 3, 5, 3, 2, 3, 3, 4, 3, 5, 6, 5, 7, 4, 8, 3, 7, 9, 3, 6, 10, 5, 9, 8, 4, 7, 9, 3, 10, 2, 3, 3, 4, 3, 5, 3, 3, 4, 6, 5, 4, 3, 2, 4, 2, 1, 3, 2, 4, 5, 5, 6, 5, 7, 5, 6, 5, 7, 4, 8, 3, 5, 7, 4, 3, 5, 6, 5, 7, 4, 8, 3, 9, 2, 8, 10, 3, 7, 9, 6, 8, 10, 9, 8, 7, 6, 8, 8, 7, 6, 5, 6, 7, 4, 8, 5, 8, 8, 7, 8, 6, 5, 4, 3, 2, 1, 3, 4, 3, 4, 5, 4, 6, 7, 6, 8, 5, 9, 4, 8, 4, 7, 4, 6, 8, 3, 7, 2, 4, 7, 3, 4, 5, 4, 3, 5, 2, 4, 6, 5, 7, 4, 6, 8, 3, 7, 9, 4, 6, 8, 10, 6, 9, 7, 6, 5, 4, 6, 5, 7, 6, 8, 7, 6, 8, 5, 8, 5, 4, 3, 4, 5, 4, 6, 4, 5, 6, 7, 6, 7]], ['o9_11490', [-1, -2, -3, 4, 5, 6, -7, 8, 9, 8, 10, 7, -6, -5, -4, -6, 3, -5, 2, -6, 1, -5, -7, -6, -5, -6, -5, 4, -6, 5, -6, -7, -7, 8, 7, -9, 8, 7, 6, -5, -4, -6, 3, 7, 2, 6, -8, 5, -7, 9, 4, -8, -10, 3, -8, 11, -9, -12, -8, -10, -8, -11, -10, -9, -8, -7, -6, 5, 4, 6, -5, 6, 7, 6, 8, 7, 9, -6, 8, 10, 5, 9, 11, -4, -6, 12, -3, -7, -2, 8, 7, 6, -8, 5, -7, -4, -6, -3, -7, -7, -8, -7, -7, -6, -8, 5, -8, 5, 6, 7, 8, -9, 10, -11]], ['o9_11537', [-1, -2, -3, -3, -4, -3, -2, -4, -2, -3, -2, -2, -3, -2, -1, -2, -3, -4, -3, -5, -2, -1, -3, -2, -4, -3, -5, -2, -2, -1, -3, -2, -4, -2, -3, -4, -4, -5, -4, -4, -3, -5, -2, -1, -2, -3, -2, -4, -2, -3, -4, -5, -4, -3, -5, -2, -4, -3, -2, -4, -1, -4, -1, -3, -5, -2, -3, -4, -3, -3, -2, -3, -3, -2, -4, -3, -5, -5, -4, -3, -5, -2, -4, -1, -3, -3, -3, -2, -3, -4, -3, -2, -4, -2, -5, -3, -2, -4, -1, -3, -5, -1, -4, -2, -1, -3, -2]], ['o9_11541', [1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 2, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 2, 1, 2, 2, 1, 2, 1, 1, 2, 2, 1, 2, 2, 1, 3, 1, 3, 2, 1, 2, 1, 3, 2, 3]], ['o9_11556', [-1, -2, -3, -4, -4, -5, -4, -3, -2, -4, -2, -5, -6, -5, -7, -4, -6, -8, -5, -5, -4, -3, -5, -2, -1, -2, -3, -4, -5, -6, -5, -7, -5, -6, -5, -7, -6, -8, -5, -6, -7, -6, -8, -5, -4, -5, -4, -6, -5, -7, -8, -7, -6, -8, -5, -4, -3, -2, -4, -1, -3, -5, -2, -6, -3, -7, -2, -6, -5, -4, -3, -2, -4, -5, -4, -6, -5, -7, -4, -8, -3, -4, -5, -5, -6, -5, -7, -5, -4, -6, -3, -5, -4, -6, -3, -5, -7, -2, -3, -2, -4, -3, -3, -4, -5, -6, -5, -4, -3, -3]], ['o9_11560', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -1, -2, -3, -4]], ['o9_11570', [1, 2, 3, 2, 1, 2, 3, 4, 3, 5, 2, 6, 6, 5, 7, 4, 6, 8, 5, 9, 6, 10, 7, 6, 8, 5, 7, 9, 4, 8, 3, 5, 2, 4, 1, 5, 2, 6, 7, 6, 8, 5, 4, 6, 6, 3, 4, 3, 5, 2, 6, 3, 7, 2, 4, 3, 5, 2, 4, 1, 2, 3, 4, 4, 5, 4, 6, 3, 7, 6, 8, 9, 10, 9, 8, 7, 6, 5, 4, 6, 5, 7, 4, 8, 3, 2, 3, 4, 3, 5, 6, 5, 4, 6, 7, 6, 8, 9, 8, 7, 6, 5, 4, 5, 6, 6, 5, 4, 6, 3, 6, 2, 7, 3, 4, 3, 5, 4, 6, 3, 5, 7, 4, 8, 7, 9, 6, 10, 5, 7, 10, 4, 6, 9, 4, 10, 8, 7, 9, 6, 5, 4, 3, 2]], ['o9_11577', [-1, 2, 3, 4, 5, -6, 7, 8, 7, 6, -5, -4, -3, 5, -2, -4, 1, -3, 5, 4, 6, 7, -8, 9, 8, 10, -7, -9, 11, -7, 10, 12, -6, -11, 13, -6, -10, -7, 9, 8, 7, 6, -5, 6, 7, 8, -9, 8, 10, 11, -12, -11, -10, -9, 8, 7, 6, 5, -7, -4, -7, 3, -5, 2, 4, 6, 3, 7, -6, 7, -8, 7, 9, 6, 10, -5, -7, 11, 4, -7, 12, 6, -13, 7, -12, -8, -7, 9, -6, 8, 7, 6, 5, -7, -7, -7, 6, -8, 7, 8, -9, -10, 9, 8, -11, -7, -10, -6, -5, -7, -4, -8, -3, -7, -2, -8, -9]], ['o9_11658', [1, 2, 2, 3, 2, 4, 2, 3, 2, 2, 3, 2, 1, 3, 2, 4, 3, 5, 2, 1, 2, 3, 4, 3, 2, 1, 3, 4, 4, 5, 4, 4, 4, 3, 2, 4, 3, 4, 3, 5, 2, 2, 1, 2, 3, 4, 3, 4, 5, 4, 5, 4, 3, 5, 2, 1, 1, 2, 3, 2, 4, 1, 5, 1, 5, 2, 4, 3, 2, 4, 1, 3, 2, 2, 1, 3, 4, 5, 4, 3, 4, 3, 2, 1, 3, 2, 4, 1, 5, 2, 3, 2, 1, 2, 2, 3, 4, 3, 3, 2, 3, 4, 3]], ['o9_11685', [1, 2, 3, 4, 5, 4, 6, 3, 5, 7, 2, 5, 8, 3, 6, 9, 4, 5, 4, 6, 3, 7, 4, 3, 5, 2, 6, 5, 6, 5, 7, 4, 3, 5, 3, 2, 4, 1, 3, 2, 4, 3, 3, 4, 3, 5, 4, 6, 5, 7, 4, 8, 5, 9, 6, 5, 7, 4, 8, 3, 2, 4, 5, 6, 5, 7, 4, 8, 3, 2, 1, 3, 4, 5, 4, 6, 6, 7, 6, 5, 4, 6, 5, 7, 4, 7, 3, 2, 4, 1, 3, 2, 4, 5, 6, 5, 5, 4, 3, 2, 4, 1, 5, 4, 6, 3, 7, 2, 8, 3, 8, 3, 7, 4, 3, 5, 6, 7, 8, 9, 8]], ['o9_11795', [1, 2, 3, 4, 5, 6, 7, 6, 8, 5, 7, 4, 3, 2, 4, 2, 5, 1, 6, 2, 6, 3, 7, 2, 4, 5, 4, 6, 3, 5, 7, 2, 4, 5, 6, 7, 6, 8, 5, 9, 4, 8, 5, 4, 6, 5, 7, 6, 8, 5, 7, 6, 5, 4, 5, 5, 4, 6, 3, 2, 4, 1, 3, 5, 6, 5, 7, 4, 8, 3, 2, 3, 4, 5, 6, 5, 7, 4, 5, 6, 7, 6, 5, 6, 7, 6, 8, 6, 9, 5, 4, 6, 3, 6, 2, 7, 3, 6, 4, 5, 4, 6, 3, 7, 2, 4, 8, 1, 7, 6, 8, 5, 6]], ['o9_11845', [-1, -2, -3, -2, -4, -5, -4, -6, -6, -5, -7, -6, -5, -7, -4, -3, -4, -5, -6, -5, -4, -3, -5, -4, -4, -5, -4, -3, -2, -3, -4, -3, -5, -2, -5, -1, -4, -2, -3, -4, -3, -5, -6, -5, -7, -4, -3, -5, -6, -5, -4, -3, -2, -4, -4, -3, -2, -4, -5, -6, -7, -6, -6, -5, -4, -3, -2, -4, -1, -2, -3, -4, -4, -5, -6, -5, -7, -4, -5, -4, -6, -3, -4, -5, -4, -6, -4, -7, -3, -6, -6, -5, -4, -6, -3, -5, -2, -6, -6, -6, -5, -7, -4, -3, -5, -6, -5, -4, -3, -5, -2, -6, -5]], ['o9_11999', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9]], ['o9_12079', [1, 2, 3, 4, 5, 6, 5, 6, 5, 7, 6, 7, 8, 7, 9, 6, 6, 5, 6, 6, 6, 5, 4, 6, 5, 7, 6, 8, 7, 6, 8, 9, 8, 7, 6, 5, 4, 6, 3, 5, 7, 2, 5, 1, 3, 6, 5, 4, 3, 5, 2, 4, 6, 7, 6, 8, 5, 7, 6, 6, 5, 7, 4, 6, 8, 3, 5, 7, 6, 8, 7, 9, 8, 7, 9, 6, 5, 5, 4, 6, 3, 5, 4, 6, 3, 5, 7, 4, 5, 4, 6, 5, 6, 7, 8, 7, 9, 8, 8, 7, 6, 5, 7, 4, 6, 7, 6, 5, 7, 4, 6, 8, 3, 7, 9, 4, 6, 8, 9, 5, 9, 4, 5, 6, 7, 6, 8, 5, 7, 5, 6, 5, 7, 4, 3, 2, 3, 4, 3, 5, 3, 6, 4, 7, 5, 4, 4]], ['o9_12144', [-1, -2, -3, -4, -5, -6, -5, -7, -4, -6, -8, -9, -8, -10, -7, -11, -6, -10, -5, -7, -10, -6, -11, -5, -12, -5, -11, -4, -3, -5, -2, -4, -6, -5, -7, -6, -8, -7, -6, -8, -5, -7, -4, -8, -7, -6, -9, -5, -8, -4, -3, -2, -4, -1, -5, -5, -6, -5, -7, -6, -8, -5, -7, -9, -4, -3, -5, -10, -2, -4, -11, -3, -5, -10, -4, -6, -5, -4, -6, -7, -8, -7, -6, -5, -9, -8, -10, -7, -11, -6, -8, -12, -5, -7, -9, -12, -8, -11, -7, -12, -10, -13, -12, -14, -11, -13, -10, -12, -9, -11, -13, -8, -10, -13, -7, -9, -14, -6, -8, -13, -7, -12, -6, -8, -11, -13, -5, -10, -13, -4, -6, -12, -3, -7, -13, -2, -6, -9, -5, -7, -10, -11, -12, -11, -13, -10, -14, -11, -13, -13, -12, -11, -10, -10, -9, -10, -8, -7, -6, -5, -4, -3, -5, -2, -6, -3, -7, -3, -6, -8, -8, -9, -8, -10, -7, -11, -6, -8, -12, -9, -13, -8, -10, -12, -7, -9, -6, -8, -11, -5, -7, -10, -12, -13]], ['o9_12230', [1, 2, 1, 3, 2, 4, 3, 5, 4, 6, 3, 7, 2, 4, 8, 5, 6, 5, 7, 5, 8, 4, 5, 5, 6, 5, 7, 4, 5, 4, 6, 3, 2, 4, 5, 4, 6, 3, 2, 2, 1, 2, 3, 2, 4, 5, 4, 3, 2, 4, 1, 5, 6, 5, 7, 6, 8, 5, 7, 9, 5, 8, 4, 3, 5, 2, 6, 3, 4, 5, 4, 3, 2, 4, 5, 6, 7, 6, 8, 5, 9, 4, 10, 9, 8, 7, 6, 7, 8, 7, 8, 7, 6, 8, 5, 9, 4, 6, 3, 7, 2, 4, 8, 1, 5, 2, 5, 3, 4, 5, 6, 5, 7, 4, 6, 8, 3, 5, 7, 9, 4, 8, 3, 7, 9, 2, 7, 10, 3, 7, 9, 4, 5, 8, 7, 6, 5, 7, 5, 8, 4, 5, 6, 5, 7, 6, 8, 9, 8, 10, 7, 6, 8, 5, 9, 4, 8, 10, 3, 8, 2, 4, 1, 5, 2, 4, 6, 5, 3, 5, 7, 4, 8, 3, 9, 2, 8, 10, 3, 7, 4, 6, 8, 5, 4, 6, 5, 7, 6, 8, 5, 7, 6, 6, 5, 4, 6, 3, 4, 5, 6, 5, 7, 4, 8, 9, 8, 7, 7, 6]], ['o9_12253', [1, 2, 2, 1, 3, 2, 3, 3, 2, 4, 1, 2, 3, 2, 3, 4, 3, 2, 4, 1, 2, 2, 3, 2, 4, 1, 3, 2, 4, 3, 2, 2, 3, 4, 3, 4, 3, 2, 1, 2, 1, 1, 2, 3, 3, 2, 3, 3, 2, 3, 2, 4, 3, 3, 2, 1, 2, 3, 2, 4, 4, 3, 3, 2, 3, 4, 4, 3, 2, 4, 1, 4]], ['o9_12412', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7]], ['o9_12414', [-1, 2, 3, 4, 5, 6, -7, -7, -8, 7, 9, -8, 10, -7, 9, 11, -6, 10, 12, -5, 7, 11, 13, -4, 8, 12, -14, -3, 7, -13, -2, 8, 1, -3, 7, 2, 4, 3, -5, 4, -6, 5, -7, -8, -9, -8, 10, -7, -11, 6, -12, -11, -10, -9, -8, -7, -8, 9, 8, 10, -9, 11, -8, 10, 12, 7, 13, -6, 14, -5, 15, -4, -6, -3, 5, -7, -2, -4, -7, 3, 6, -8, -5, -7, -4, 6, 8, -5, 9, -8, 7, 6, -8, -9, 8, -10, 8, 11, 9, -12, -8, -10, -13, -7, 9, -11, -14, -8, -10, -12, -9, -11, -13, -8, -10, -12, -9, -11, -10, 9, 8, 7, -6, 8, 5, -7, 4, -6, 5, 7, 8, -9, -8, 10, -7, 11, -6, 8, 12, 7, 13, 8, 14, 8, -15]], ['o9_12459', [1, 2, 3, 4, 5, 6, 6, 5, 4, 6, 3, 5, 7, 2, 4, 6, 5, 4, 6, 3, 7, 2, 6, 2, 7, 1, 6, 5, 4, 5, 3, 6, 2, 4, 1, 3, 4, 4, 5, 4, 6, 3, 5, 4, 3, 2, 4, 1, 4, 3, 5, 6, 7, 6, 5, 6, 6, 5, 5, 4, 6, 3, 5, 2, 4, 6, 1, 5, 7, 2, 7, 3, 7, 6, 5, 7, 4, 5, 5, 6, 7, 6, 5, 4, 3, 2, 4, 4, 5, 4, 3, 2, 4, 2, 5, 3, 5, 2, 4, 1, 5, 6, 5, 7, 4, 6, 3, 5, 7, 2, 5, 6, 5, 4, 3, 5, 4, 6, 5, 5, 4, 6, 3, 5, 2, 4, 3, 2, 2]], ['o9_12477', [1, 2, 3, 4, 3, 5, 4, 4, 5, 4, 6, 4, 3, 4, 5, 4, 6, 4, 7, 3, 6, 2, 5, 4, 3, 2, 4, 2, 5, 3, 5, 3, 4, 5, 4, 3, 5, 2, 4, 2, 1, 2, 2, 1, 3, 4, 5, 4, 6, 4, 7, 4, 3, 5, 2, 4, 3, 2, 4, 5, 6, 6, 5, 4, 3, 2, 4, 3, 3, 2, 1, 2, 3, 2, 4, 3, 2, 3, 4, 5, 4, 6, 4, 7, 3, 5, 4, 3, 5, 4, 3, 2, 1, 2, 3, 4, 4, 3, 2, 3, 4, 4, 4, 3, 5, 6, 5, 7, 4, 3, 5, 4, 6, 3, 2, 3, 4, 5, 4, 4, 5, 4, 3]], ['o9_12519', [-1, -2, -2, -1, -3, -2, -1, -2, -1, -2, -3, -4, -3, -3, -2, -1, -3, -1, -2, -1, -3, -1, -2, -3, -2, -4, -3, -2, -4, -1, -2, -1, -3, -2, -2, -3, -2, -2, -2, -3, -4, -3, -2, -2, -3, -2, -4, -1, -2, -3, -3, -3, -4, -3, -3, -2, -1, -3, -4, -3, -2, -3, -3, -2, -4, -2, -1, -3, -2, -1, -1, -1, -2, -1, -2, -3, -2, -1, -3, -1, -2, -1, -2, -1, -3, -1, -3, -2, -3, -3, -4, -3, -2, -1, -2, -1, -2, -3, -4, -4, -3, -3, -2, -1]], ['o9_12693', [1, 2, 3, 2, 3, 2, 2, 1, 2, 3, 2, 4, 1, 2, 1, 2, 3, 2, 4, 1, 3, 4, 3, 2, 1, 3, 2, 3, 2, 4, 2, 2, 1, 2, 2, 3, 2, 1, 1, 2, 3, 3, 4, 3, 2, 1, 1, 2, 3, 2, 2, 1, 3, 1, 4, 3, 2, 3, 3, 2, 1, 2, 2, 3, 2, 1, 2, 3, 2, 2, 1, 2, 3, 4, 3, 2, 3, 2, 1, 2, 1, 3, 2, 3, 4, 3, 3, 2]], ['o9_12736', [1, 2, 3, 4, 5, 6, 5, 7, 6, 5, 4, 3, 2, 4, 1, 3, 5, 2, 4, 6, 3, 5, 2, 1, 2, 3, 4, 3, 5, 2, 6, 1, 5, 7, 4, 6, 3, 5, 7, 3, 5, 4, 6, 5, 7, 8, 7, 6, 5, 7, 5, 4, 6, 3, 5, 4, 6, 5, 6, 5, 6, 7, 8, 7, 7, 6, 5, 7, 4, 7, 6, 8, 5, 7, 6, 5, 4, 3, 5, 2, 1, 3, 2, 4, 3, 5, 4, 6, 3, 2, 3, 4, 3, 4, 5, 6, 5, 7, 4, 8, 3, 5, 2, 4, 6, 1, 5, 2, 4, 3, 2, 4, 5, 4, 6, 5, 5, 4, 3, 4, 5, 6, 7, 6, 5, 4, 3, 5, 3, 6, 2, 5, 1, 6, 2, 7, 3, 6, 2, 4, 3, 2, 4, 3, 4, 5, 4, 6, 3, 5, 7, 2, 4, 6, 6, 5, 6, 6, 7, 8]], ['o9_12757', [-1, -2, -3, -2, -4, -3, -4, -3, -2, -1, -3, -4, -3, -4, -3, -2, -1, -3, -3, -3, -2, -3, -3, -4, -3, -2, -2, -3, -2, -4, -1, -2, -1, -3, -3, -4, -3, -3, -2, -3, -2, -1, -3, -2, -3, -4, -3, -2, -4, -1, -1, -2, -3, -2, -4, -1, -2, -1, -1, -2, -3, -2, -1, -2, -2, -3, -3, -4, -3, -2, -2, -1, -3, -2, -4, -3, -4, -4, -3, -2, -3, -4, -3, -2, -2, -1, -2, -3, -2, -4, -1, -3, -2, -4, -3, -2, -1, -3, -1, -2, -3, -4, -3, -2, -1, -2, -3, -3, -2, -1, -3, -4, -3, -2, -1, -3]], ['o9_12773', [-1, 2, 3, -4, 5, 6, -5, -7, -5, 8, -5, -9, 6, -10, 6, -9, -8, 7, -6, 5, 4, 6, -3, 5, -2, 4, 6, 1, 3, -7, 2, -6, 8, -7, 9, 6, 8, 10, -5, 11, -4, 6, 3, 5, 4, -6, 7, 6, 5, -7, 6, 7, -8, 7, 9, 6, -8, -10, -5, 7, -9, -4, 8, -3, -5, -2, 6, 5, 7, 4, 6, -3, 5, -4, -5, 6, 7, -8, 9, 10, -11]], ['o9_12797', [-1, -2, -3, -4, 3, 5, 2, 6, 3, 7, 3, 8, 3, 3, 3, 4, 5, 5, 4, 3, 5, 2, 4, 2, 5, 5, 4, 5, 5, 6, -5, 7, -4, -3, 5, -2, 4, 1, 5, 4, -6, 3, 4, 4, 3, -5, 4, 3, 2, 3, -4, -3, 5, -4, 6, -5, -7, -6, -8, 5, -7, 4, -6, 3, -5, 4, -3, -2]], ['o9_12873', [1, 1, 2, 3, 4, 5, 4, 6, 3, 7, 2, 6, 8, 5, 9, 4, 8, 10, 3, 11, 10, 12, 10, 13, 9, 11, 10, 12, 9, 8, 7, 8, 7, 9, 6, 8, 10, 5, 9, 11, 4, 10, 12, 9, 8, 7, 8, 7, 9, 6, 5, 4, 6, 3, 7, 2, 8, 1, 7, 9, 2, 6, 10, 9, 11, 9, 12, 8, 10, 9, 11, 8, 7, 6, 5, 4, 6, 5, 6, 7, 8, 7, 9, 6, 8, 10, 5, 9, 4, 8, 10, 5, 3, 2, 4, 5, 4, 6, 5, 7, 6, 8, 5, 7, 9, 9, 10, 9, 9, 10, 11, 12, 11, 13, 10, 9, 11, 8, 10, 7, 10, 6, 9, 11, 5, 7, 10, 4, 7, 11, 4, 12, 8, 11, 13, 10, 12, 12, 9, 8, 10, 7, 11, 6, 5, 4, 6, 3, 7, 2, 8, 1, 3, 7, 9, 6, 5, 6, 4, 5, 6, 7, 6, 8, 5, 7, 9, 5, 10, 4, 9, 11, 3, 12, 4, 11, 5, 10, 4, 6, 5, 7, 4, 3, 8, 2, 7, 1, 3, 6, 4, 9, 10, 11, 11, 5, 10, 4, 6, 3, 7, 2, 6, 3, 4, 8, 7, 5, 4, 9, 8, 6, 9, 5, 10, 11, 7, 12, 6, 12, 5, 7, 11, 13, 4, 10, 12, 5, 11, 5, 10, 12, 5, 10, 9, 10, 11, 8, 7, 9, 8, 10, 6]], ['o9_12892', [-1, -2, -3, -4, -5, -6, -5, -7, -4, -8, -3, -7, -9, -6, -6, -5, -7, -8, -7, -6, -5, -7, -4, -5, -4, -3, -5, -3, -6, -3, -2, -4, -3, -2, -4, -4, -5, -4, -6, -7, -8, -9, -10, -9, -9, -8, -7, -6, -5, -6, -7, -8, -9, -8, -9, -8, -9, -8, -8, -9, -8, -7, -6, -5, -7, -4, -8, -3, -9, -2, -4, -1, -5, -2, -6, -7, -6, -8, -5, -7, -8, -7, -6, -5, -7, -4, -8, -5, -9, -3, -6, -10, -2, -6, -7, -6, -6, -5, -4, -6, -3, -5, -4, -5, -6, -7, -6, -8, -5, -9, -8, -10, -7, -6, -8, -5, -7, -6, -8, -6, -9, -8, -7, -9, -6, -8, -10, -5, -7, -10, -4, -7, -6, -5, -4, -6, -3, -7, -2, -4, -6, -3, -4, -5, -4, -6, -3, -5, -7, -8, -9, -8, -10, -7]], ['o9_12919', [1, 2, 3, 4, 5, 6, 5, 7, 4, 6, 5, 7, 8, 9, 8, 10, 7, 7, 6, 5, 7, 4, 6, 8, 3, 5, 2, 4, 3, 5, 4, 5, 6, 5, 7, 4, 5, 6, 6, 5, 4, 3, 5, 2, 4, 6, 1, 2, 3, 4, 4, 5, 4, 6, 3, 5, 7, 3, 7, 4, 6, 7, 5, 7, 4, 6, 8, 3, 7, 2, 4, 8, 3, 5, 8, 4, 9, 5, 6, 7, 6, 8, 7, 9, 6, 10, 5, 9, 4, 8, 3, 7, 6, 5, 7, 4, 6, 8, 3, 5, 7, 9, 2, 6, 10, 1, 9, 8, 7, 6, 5, 4, 3, 5, 2, 4, 3, 4, 5, 6, 7, 6, 5, 7, 4, 8, 5, 7, 9, 5, 8, 6, 7, 6, 8, 5, 9, 4, 6, 10, 5, 7, 5, 8, 4, 6, 8, 5, 9, 8, 10, 7, 6, 7]], ['o9_12971', [-1, -2, -3, -2, -4, -1, -3, -4, -5, -4, -4, -3, -2, -1, -3, -3, -4, -3, -5, -3, -3, -3, -3, -2, -4, -3, -4, -5, -4, -3, -2, -3, -4, -5, -4, -3, -5, -4, -3, -2, -1, -2, -3, -4, -5, -4, -3, -5, -2, -3, -2, -4, -3, -2, -4, -1, -3, -3, -4, -3, -5, -3, -4, -3, -3, -2, -3, -2, -4, -3, -5, -2, -4, -2, -1, -3, -2, -3, -2, -1, -2, -2, -2, -3, -4, -5, -4, -3, -5, -2, -4, -3, -2, -4, -1, -5, -4, -4, -3, -5, -2, -3, -3, -2, -4, -3, -5, -3, -4, -5, -4, -3, -2, -1, -3, -4, -3, -2, -4, -3, -5, -2, -4, -1, -5, -2, -5]], ['o9_13052', [1, 2, 1, 3, 4, 3, 2, 4, 5, 6, 5, 4, 3, 4, 3, 5, 5, 4, 6, 5, 6, 6, 5, 5, 4, 3, 5, 2, 5, 1, 3, 4, 3, 5, 2, 6, 3, 7, 4, 6, 3, 5, 4, 6, 3, 6, 4, 5, 4, 3, 2, 1, 3, 2, 3, 2, 3, 4, 5, 6, 5, 6, 5, 7, 4, 3, 5, 5, 4, 4, 5, 4, 4, 3, 5, 2, 6, 3, 4, 4, 5, 4, 6, 3, 7, 2, 3, 4, 5, 6, 5, 7, 4, 3, 5, 5, 5, 5, 5, 4, 5, 6, 6, 6, 6, 5, 4, 3, 3, 2, 4, 4, 3, 5, 2, 4, 1, 2, 3, 4, 5, 4, 6, 5, 4, 6, 5, 4, 3, 2, 4, 3, 4, 4, 5, 6, 7, 6, 5, 4, 6, 5, 5, 6, 5, 4, 5, 4, 4, 4, 3]], ['o9_13054', [1, 2, 3, 2, 4, 3, 3, 2, 1, 3, 2, 3, 3, 2, 1, 3, 4, 3, 5, 3, 6, 5, 4, 3, 5, 2, 4, 1, 1, 2, 3, 2, 4, 3, 5, 4, 6, 5, 4, 6, 3, 6, 2, 5, 1, 4, 3, 5, 2, 4, 6, 5, 4, 3, 2, 4, 1, 5, 2, 6, 3, 5, 2, 6, 5, 4, 4, 3, 2, 4, 1, 5, 4, 6, 3, 2, 1, 2, 3, 2, 4, 1, 5, 2, 4, 1]], ['o9_13056', [1, 2, 1, 3, 4, 5, 4, 6, 5, 7, 4, 6, 8, 3, 5, 4, 6, 3, 7, 2, 6, 2, 7, 3, 7, 2, 4, 1, 2, 5, 4, 3, 2, 4, 1, 5, 6, 7, 8, 9, 8, 10, 7, 6, 5, 4, 6, 3, 7, 2, 4, 8, 1, 5, 5, 4, 3, 5, 6, 5, 7, 4, 3, 2, 3, 2, 4, 5, 4, 6, 5, 7, 4, 8, 3, 5, 9, 6, 10, 5, 7, 8, 7, 9, 6, 8, 10, 5, 7, 4, 6, 3, 6, 2, 5, 2, 6, 1, 3, 7, 6, 8, 4, 7, 8, 9, 8, 10, 8, 7, 9, 6, 9, 7, 5, 4, 6, 3, 5, 7, 2, 4, 8, 1, 3, 5, 9, 2, 10, 3, 4, 5, 6, 5, 7, 6, 8, 5, 7, 4, 6, 3, 4, 4, 5, 4, 6, 7, 8, 9, 8, 10, 7, 9, 7, 6, 5, 4, 5, 6, 5, 7, 6, 5, 4, 3, 2, 1, 3, 4, 3, 2, 4, 5, 4, 4, 5, 6, 7, 8, 7, 6, 5, 4, 6, 3, 5, 4, 5, 6, 7, 6, 8, 8, 7, 9, 8, 9, 10, 9]], ['o9_13125', [1, 2, 1, 3, 4, 5, 4, 3, 4, 3, 5, 2, 6, 6, 5, 7, 4, 6, 8, 3, 7, 2, 4, 6, 8, 1, 9, 5, 8, 7, 6, 5, 7, 5, 8, 4, 6, 3, 7, 2, 4, 3, 5, 4, 6, 3, 5, 7, 8, 9, 8, 7, 6, 7, 8, 7, 9, 6, 9, 5, 8, 6, 9, 5, 4, 6, 3, 7, 7, 6, 5, 4, 6, 3, 5, 7, 2, 6, 1, 5, 7, 4, 6, 8, 4, 7, 9, 4, 3, 5, 2, 6, 3, 5, 2, 4, 3, 5, 4, 3, 5, 2, 6, 7, 6, 8, 7, 6, 8, 5, 9, 8, 7, 6, 8, 7, 8, 9, 8, 9, 8, 7, 6, 5, 7, 4, 3, 2, 4, 1, 5, 4, 6, 3, 5, 7, 4, 3, 4, 4, 3, 2, 4, 3, 5, 4, 6, 5, 6, 6, 5, 7, 4, 8, 3, 5, 7, 4, 6]], ['o9_13126', [-1, -2, 3, 4, 5, -6, 7, -8, 9, -8, 10, -7, -9, 11, -8, 12, 7, 13, 6, -5, 7, -4, 8, -3, -5, -7, 9, 2, -8, -10, 1, -7, -6, -7, -6, -8, -5, -9, -6, -5, -7, -6, 8, 7, 6, -8, 5, 4, -6, -5, -7, -7, 6, 7, 8, 9, -8, 10, -7, -11, -6, -10, -12, -9, -11, -8, -10, 7, -9, 6, 5, -7, -4, -8, 3, 5, 2, 4, -6, 3, -5, -7, 4, -7, 6, 5, 7, 6, 7, 8, 7, 9, 8, 10, -7, 9, 11, -8, 10, 12, -7, 11, -13, -6, -8, -12, -5, -7, -11, -4, -10, -3, -2, -9, 8, 7, 6, 5, -7, -4, -3, 5, 6]], ['o9_13136', [-1, -2, -3, 4, -5, 6, 6, -7, -6, -8, -7, -9, 6, 8, 10, -7, 9, -11, -6, -8, -10, -12, 5, -7, 9, -11, -4, 6, 8, -10, 3, -5, 8, 2, -4, 1, -3, -5, 2, 4, -6, -5, -7, -8, 7, -9, 7, 6, 7, -8, 7, -6, 5, -7, -4, 6, 3, 5, -7, 4, 6, -8, 5, -7, -6, 8, 8, 8, -7, 9, -8, 10, -9, 11, 8, 10, 12, -7, -9, 11, 6, -8, -10, -5, -7, 9, -4, -6, -3, 7, -2, -8, 3, -7, 4, 8, 5, -6]], ['o9_13141', [-1, -2, 3, 4, -5, 6, -7, 6, 5, -4, -3, -5, 2, 4, 6, 1, 7, 6, 8, -7, 9, -8, 7, 6, -5, 6, -7, 6, 8, 5, -9, -4, -10, 3, 5, 2, 4, 6, 3, 7, -8, -9, -8, 7, 6, -5, 4, 6, -7, 8, 9, 10, -11, -10, -9, -8, 7, 6, -5, 6, -7, 6, 8, 5, 9, -4, 10, -3, 5, 11, -2, -4, -3]], ['o9_13182', [-1, -2, -3, -4, -3, -5, -2, -5, -3, -3, -2, -4, -3, -5, -2, -1, -2, -3, -4, -5, -5, -4, -4, -3, -5, -2, -4, -3, -3, -2, -3, -4, -3, -5, -2, -4, -3, -3, -2, -1, -2, -1, -3, -4, -3, -2, -1, -3, -2, -4, -5, -4, -3, -2, -3, -2, -3, -2, -4, -3, -2, -4, -1, -4, -1, -3, -4, -2, -5, -1, -3, -2, -4, -3, -5, -4, -4, -4, -3, -2, -1, -3, -2, -4, -2, -3, -4, -5, -4, -3, -5, -2, -5, -1, -4, -3, -2, -4, -2, -4, -1, -5, -1, -2, -1, -3, -2, -4, -1, -3, -5, -1, -3, -4, -3, -2, -1, -3, -3, -4, -5]], ['o9_13188', [-1, -2, -3, -4, -3, -3, -2, -3, -2, -3, -4, -3, -5, -4, -3, -2, -1, -3, -3, -2, -3, -4, -5, -4, -5, -5, -4, -3, -2, -4, -1, -4, -3, -2, -3, -4, -4, -3, -5, -4, -3, -3, -2, -4, -2, -5, -3, -4, -3, -2, -1, -2, -3, -2, -4, -1, -5, -2, -4, -1, -2, -3, -2, -4, -1, -5, -1, -4, -1, -3, -2, -2, -1, -3, -2, -4, -3, -5, -4, -3, -2, -3, -3, -2, -3, -4, -5, -4, -5, -4, -3, -2, -4, -1, -4, -5, -4, -4, -3, -5, -2, -4, -1, -3, -5, -3, -5, -4, -3, -5, -2, -2, -3, -4, -3, -3, -3, -2, -1, -3, -2, -3, -2, -4, -3, -4, -5, -4, -3, -2, -4, -4, -5, -4, -3, -4, -4, -3, -2, -3, -4, -3, -5]], ['o9_13240', [-1, 2, 3, 4, 5, 6, -7, -8, 7, 9, -8, -10, -7, -9, 8, 7, -6, -5, -7, -4, -6, -3, 5, -2, -4, -6, 1, -3, -7, 2, 6, -8, 7, 9, 8, 10, 7, 11, 6, 12, 5, -13, -4, -6, -14, -7, 6, -8, 5, 7, -9, -6, 10, 7, 11, -8, -12, -9, -13, 8, 10, -7, -9, -11, 8, -10, -12, -9, -11, -10, -9, 8, -7, 6, -5, 4, 6, 3, -7, -8, 7, 9, -6, 10, -5, 11, 4, 6, 12, -7, 13, -6, 8, 14, 5, 7, -6, 7, -8, -7, 9, -8, 10, 9, 11, -8, -10, 12, -7, -11, 13, 6, -12, -5, -4, -3, -2, 3, 4, -5, -6, -7, 6, -8, 7, 9, 8, -10, 8, -11, 7, 8, 7, 8, 7, 7]], ['o9_13273', [-1, -2, -3, -4, 5, -6, 7, -8, 7, 9, 6, -10, -5, 4, 6, 3, -5, 2, -4, 1, -3, 5, -2, -4, 6, 3, 5, 7, 8, -9, 8, 7, -6, 7, -8, 7, 9, 6, 10, -5, -11, 4, -6, -12, -5, -6, 7, -8, -9, 8, -10, -9, -11, 8, -10, -9, -8, 7, -6, 5, -4, -3, 2, 4, 3, -5, 4, -6, -7, -6, 8, 5, 7, 9, -6, 10, 7, 11, -8, 12, 7, 9, 10, 11]], ['o9_13342', [-1, -2, -3, -4, 3, -5, -6, 5, 7, 4, 3, 3, 4, 5, 4, -6, 4, 3, 4, -5, -4, -3, 5, 2, 5, 1, -3, 2, -4, 3, -5, -6, 5, -7, 4, 8, -5, -6, -6, 7, -6, 5, -4, -6, -3, -5, -2, -4, 3, 4, 5, 6, -7, -8]], ['o9_13400', [1, 2, 2, 3, 2, 4, 3, 5, 4, 6, 3, 7, 2, 4, 6, 1, 3, 2, 1, 3, 4, 5, 4, 3, 5, 4, 4, 3, 2, 3, 2, 4, 1, 5, 2, 6, 5, 4, 3, 2, 4, 3, 5, 4, 6, 7, 6, 5, 6, 7, 6, 5, 4, 6, 3, 5, 2, 4, 6, 1, 5, 2, 5, 3, 6, 2, 3, 4, 5, 4, 6, 3, 7, 4, 7, 5, 5, 4, 6, 3, 2, 4, 1, 5, 4, 6, 7, 6, 6, 5, 7, 6, 5, 4, 3, 5, 2, 4, 1, 3, 5, 2, 4, 5, 4, 6, 5, 4, 6, 3, 7, 4, 3, 5, 5, 6, 7, 6, 5, 4, 6, 5, 4, 6, 3, 6, 4, 7, 3, 6, 2, 1, 3, 4, 5, 4, 6, 5, 7, 4, 3, 2, 4, 1, 3, 4, 5, 4, 5, 6, 5, 4, 5, 5, 4, 3, 2, 3, 4, 5, 4, 3, 5, 4, 6, 5, 6]], ['o9_13403', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8]], ['o9_13433', [-1, -2, -3, -4, -3, -5, -2, -6, -2, -7, -8, -8, -9, -8, -10, -7, -8, -9, -8, -7, -8, -9, -10, -11, -10, -12, -9, -11, -13, -8, -10, -12, -7, -11, -6, -8, -10, -12, -6, -8, -12, -9, -8, -9, -9, -9, -8, -10, -11, -10, -11, -10, -9, -8, -10, -7, -11, -6, -12, -5, -4, -6, -7, -3, -8, -2, -9, -1, -8, -10, -7, -9, -11, -6, -8, -12, -5, -9, -12, -6, -8, -13, -4, -13, -3, -5, -7, -2, -8, -3, -6, -9, -2, -5, -10, -9, -11, -4, -12, -3, -11, -2, -4, -2, -3, -4, -5, -4, -6, -3, -7, -2, -6, -2, -5, -8, -1, -6, -2, -3, -7, -2, -4, -3, -5, -2, -1, -6, -2, -7, -8, -9, -10, -9, -11, -8, -10, -12, -7, -9, -13, -6, -8, -10, -12, -5, -9, -4, -6, -10, -7, -11, -3, -10, -12, -2, -9, -13, -8, -7, -6, -5, -6, -7, -4, -5, -6, -5, -4, -4, -3, -4, -5, -5, -6, -7, -8, -7, -9, -6, -8, -10, -7, -6, -6, -5, -4, -5, -4, -6, -3, -5, -7]], ['o9_13508', [1, 2, 3, 4, 3, 5, 6, 5, 7, 4, 4, 3, 2, 4, 1, 3, 3, 4, 5, 4, 6, 3, 7, 2, 4, 8, 5, 7, 9, 5, 7, 10, 4, 11, 3, 10, 12, 2, 4, 9, 5, 9, 5, 8, 4, 7, 9, 4, 8, 10, 3, 9, 11, 10, 6, 7, 5, 8, 4, 9, 8, 8, 7, 9, 6, 8, 10, 7, 8, 9, 8, 10, 7, 9, 11, 6, 6, 6, 5, 4, 6, 3, 5, 7, 2, 4, 8, 1, 3, 5, 9, 4, 6, 10, 5, 7, 9, 11, 4, 12, 3, 8, 4, 7, 9, 6, 7, 8, 5, 8, 6, 9, 8, 10, 7, 11, 6, 8, 10, 5, 4, 9, 3, 8, 10, 2, 1, 3, 4, 5, 4, 6, 3, 3, 2, 7, 6, 8, 5, 9, 6, 10, 4, 7, 10, 3, 6, 8, 11, 2, 4, 7, 12, 1, 4, 5, 6, 7, 8, 9, 8, 10, 7, 11, 6, 8, 5, 8, 4, 6, 8, 5, 9, 6, 8, 10, 6, 7, 6, 8, 5, 9, 4, 6, 4, 7, 3, 8, 2, 7, 9, 6, 10, 5, 9, 4, 3, 5, 3, 5, 4, 6, 3, 5, 4, 6, 5, 7, 5, 6, 8, 5, 4, 7, 3, 2]], ['o9_13537', [-1, -2, -3, -2, -4, -3, -5, -4, -6, -5, -7, -4, -6, -8, -8, -7, -6, -8, -5, -4, -6, -3, -7, -6, -8, -5, -7, -9, -6, -9, -5, -8, -4, -7, -9, -10, -9, -8, -7, -9, -7, -7, -6, -5, -7, -4, -6, -3, -7, -2, -8, -3, -7, -9, -4, -3, -5, -2, -3, -6, -5, -7, -4, -3, -5, -2, -4, -6, -3, -5, -3, -3, -4, -3, -2, -3, -4, -5, -4, -3, -5, -3, -4, -5, -6, -5, -7, -4, -8, -5, -7, -7, -6, -5, -7, -4, -6, -8, -3, -5, -2, -1, -3, -3, -4, -3, -2, -3, -4, -5, -4, -6, -3, -5, -7, -4, -6, -8, -5, -7, -9, -4, -8, -7, -9, -6, -10, -5, -7, -4, -6, -3, -7, -2, -8, -7, -9, -8, -7, -6, -5, -7, -4, -6, -3, -7, -6, -7, -8, -7, -6, -5, -4, -3, -5, -2, -6, -7, -8, -7, -9, -6, -8, -5, -7, -4, -8, -8, -7, -6, -5, -7, -8, -7, -8, -7]], ['o9_13604', [1, 1, 2, 2, 1, 3, 2, 4, 5, 4, 3, 2, 4, 1, 5, 2, 1, 3, 2, 3, 2, 4, 1, 4, 2, 2, 2, 3, 2, 3, 4, 5, 4, 3, 5, 2, 4, 2, 5, 1, 3, 5, 4, 3, 2, 3, 4, 5, 4, 3, 2, 4, 1, 2, 1, 3, 4, 4, 4, 3, 5, 2, 4, 3, 2, 2, 1, 2, 3, 4, 3, 5, 3, 2, 3, 4, 3, 2, 4, 2, 1, 3, 4, 5, 5, 4, 3, 5, 2, 5, 1, 2, 3, 4, 3, 2, 1, 1, 2, 3, 4, 4, 4, 5, 4, 3, 2, 2, 3, 2, 3, 3, 4, 3, 2, 1, 2, 3, 2, 3, 4, 3, 5, 3, 4, 3, 2, 3, 3, 2, 4, 1, 3, 2, 4, 2, 5, 3, 4, 3, 2, 2, 3, 2, 1, 2, 1, 3, 3]], ['o9_13638', [-1, 2, 3, -4, 5, -6, 5, 7, 4, -8, -3, -9, -2, 4, -10, 1, 3, 5, 2, 6, 7, -8, -7, -9, 6, -8, -7, 6, 5, -4, 3, 5, -6, 5, 7, -4, 8, 5, 9, -6, 10, 5, 7, 4, -6, 8, -3, 9, -2, 4, -3, -4, 5, -6, -6, -6, -7, -6, 8, -7, 6, 5]], ['o9_13639', [-1, -2, -3, -4, -3, -5, -6, -5, -4, -3, -5, -4, -3, -2, -4, -3, -2, -4, -2, -5, -3, -6, -4, -7, -3, -5, -2, -6, -1, -3, -2, -3, -4, -3, -5, -4, -6, -3, -7, -3, -6, -2, -4, -7, -6, -5, -4, -3, -2, -4, -3, -5, -2, -6, -5, -4, -6, -3, -5, -7, -2, -4, -2, -3, -2, -1, -2, -3, -2, -4, -1, -5, -4, -6, -4, -7, -4, -7, -5, -4, -3, -4, -3, -4, -5, -4, -6, -5, -7, -4, -3, -5, -4, -6, -5, -4, -4, -3, -5, -2, -4, -6, -1, -3, -2, -4, -5, -4, -6, -3, -4, -5, -5, -6, -5, -7, -6, -5, -4, -3, -5, -4, -6, -3, -5, -4, -4, -3, -5, -3, -6, -2, -5, -7, -3, -4, -3, -5, -2, -6, -5, -5, -4, -3, -5, -2, -4, -1, -3, -5, -2, -3, -4, -5, -5, -6, -7]], ['o9_13649', [-1, -2, -1, -3, -4, -3, -3, -2, -4, -1, -4, -3, -4, -5, -4, -6, -3, -5, -2, -6, -2, -7, -3, -8, -4, -7, -9, -5, -10, -4, -3, -6, -5, -7, -4, -7, -6, -8, -7, -9, -6, -5, -4, -6, -3, -7, -2, -4, -8, -1, -3, -7, -9, -4, -6, -8, -10, -5, -4, -6, -3, -5, -7, -3, -6, -8, -3, -2, -4, -3, -5, -2, -5, -1, -6, -7, -6, -8, -5, -7, -9, -4, -8, -10, -7, -6, -5, -7, -4, -6, -8, -3, -5, -7, -2, -4, -7, -3, -6, -8, -3, -5, -7, -6, -7, -8, -8, -7, -8, -9, -8, -7, -6, -5, -4, -5, -4, -6, -3, -7, -4, -8, -4, -9, -5, -4, -6, -3, -5, -7, -6, -8, -7, -9, -7, -9, -6, -10, -5, -9, -4, -8, -7, -6, -5, -6]], ['o9_13666', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9]], ['o9_13720', [1, 2, 3, 4, 3, 5, 2, 4, 6, 2, 5, 7, 3, 6, 2, 4, 6, 3, 5, 4, 6, 3, 7, 2, 4, 1, 4, 2, 5, 3, 4, 3, 5, 6, 7, 7, 6, 8, 5, 9, 4, 6, 3, 2, 4, 5, 6, 7, 6, 8, 5, 7, 4, 7, 3, 5, 2, 4, 6, 5, 4, 6, 3, 2, 1, 2, 3, 4, 4, 5, 4, 6, 7, 6, 5, 4, 4, 3, 4, 4, 3, 5, 6, 5, 4, 3, 5, 2, 3, 4, 5, 6, 7, 6, 8, 5, 7, 6, 8, 5, 7, 9, 8, 7, 9, 6, 8, 5, 8, 4, 6, 3, 4, 5, 4, 3, 5, 3, 6, 2, 7, 1, 3, 3, 2, 3, 4, 5, 4, 3, 2, 4, 1, 3, 5, 6, 5, 7, 4, 6, 8, 3, 7, 9, 2, 2, 3, 2, 4, 5, 4, 6, 5, 7, 4, 6, 8, 3, 3, 2, 1, 2, 3, 4, 5, 4, 6, 3, 7, 4, 8, 3, 5, 9, 2, 4, 6, 8, 5, 4, 7, 3, 2, 4, 2, 5, 1, 2, 6, 3, 7, 2, 3, 4, 3, 5, 4, 6, 4, 7, 5, 8, 6, 9, 5, 8, 4, 3, 4, 5, 6, 7, 6, 8, 5, 7, 5, 7, 6]], ['o9_13732', [-1, 2, 3, 4, -5, 6, -7, 6, 8, 5, 9, -4, 10, -3, 5, 11, -2, -4, 1, -3, -5, 4, 6, -7, 6, 8, -5, 9, 6, 10, -7, -8, 7, 9, -8, 7, 6, 5, -4, 3, 5, 2, 4, 6, 3, -7, 6, 8, -5, -9, 4, 6, -10, -7, -11, 6, 8, 6, -9, 6, -10, 6, -5, 6, 7, -8, 7, -9, -8, 7, 6, 5, -4, -3, -2]], ['o9_13952', [-1, -2, -3, -4, -3, -5, -2, -5, -3, -6, -7, -6, -8, -7, -9, -6, -10, -5, -9, -4, -8, -5, -9, -6, -10, -7, -6, -8, -5, -9, -4, -6, -10, -3, -7, -10, -8, -7, -9, -6, -10, -7, -10, -8, -11, -10, -12, -9, -10, -11, -10, -12, -9, -11, -13, -8, -12, -9, -8, -7, -6, -8, -5, -7, -9, -4, -6, -10, -7, -11, -10, -9, -8, -7, -7, -6, -5, -4, -6, -3, -7, -2, -8, -1, -3, -8, -4, -7, -3, -6, -2, -4, -2, -4, -5, -4, -6, -3, -5, -7, -2, -5, -4, -5, -6, -5, -7, -6, -8, -5, -9, -6, -5, -7, -8, -7, -9, -6, -10, -7, -9, -11, -6, -10, -12, -5, -8, -11, -13, -4, -6, -9, -3, -5, -10, -7, -11, -6, -12, -7, -11, -8, -11, -7, -9, -9, -10, -9, -11, -10, -12, -9, -11, -13, -10, -12, -9, -11, -8, -7, -9, -6, -10, -5, -7, -11, -4, -8, -5, -9, -6, -10, -7, -11, -8, -12, -7, -11, -13, -6, -10, -9, -8, -7, -6, -8, -7, -6, -5, -7, -4, -7, -3, -6, -2, -5, -4, -3, -4, -5, -4, -6, -7, -6, -8, -5, -7, -9, -5, -4, -5, -6, -5]], ['o9_14018', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6]], ['o9_14079', [-1, -2, -3, -4, -5, -4, -6, -3, -3, -2, -3, -3, -3, -4, -4, -5, -4, -6, -4, -7, -3, -6, -2, -4, -5, -4, -6, -3, -5, -7, -2, -4, -8, -5, -7, -5, -8, -5, -9, -8, -10, -6, -11, -5, -10, -4, -7, -4, -6, -8, -3, -7, -2, -4, -9, -10, -5, -11, -5, -12, -4, -13, -3, -12, -2, -11, -10, -12, -9, -8, -7, -9, -10, -6, -5, -4, -6, -3, -7, -2, -8, -7, -9, -6, -5, -4, -6, -3, -6, -2, -7, -1, -6, -2, -3, -4, -5, -6, -5, -7, -8, -7, -9, -6, -8, -10, -7, -11, -10, -12, -9, -8, -10, -7, -11, -6, -5, -4, -3, -5, -2, -6, -1, -1, -1, -1, -2, -3, -4, -5, -4, -6, -4, -7, -3, -6, -8, -2, -5, -9, -4, -8, -10, -5, -9, -11, -5, -12, -4, -6, -12, -3, -11, -7, -12, -8, -13, -7, -9, -7, -6, -5, -7, -10, -4, -11, -3, -5, -10, -12, -3, -6, -9, -11, -2, -4, -10, -9, -11, -9, -8, -9, -7, -8, -9, -10, -9, -11, -8, -10, -8, -7, -6, -5, -4, -3, -2, -4, -5, -6, -5, -7, -4, -6, -3, -7, -7, -8, -7]], ['o9_14108', [1, 2, 3, 4, 5, 4, 6, 3, 5, 7, 7, 6, 7, 7, 6, 8, 5, 6, 7, 6, 5, 4, 5, 6, 5, 4, 3, 5, 2, 5, 1, 4, 3, 3, 2, 1, 2, 3, 2, 4, 5, 4, 6, 5, 7, 4, 6, 3, 2, 3, 4, 5, 4, 3, 5, 2, 6, 1, 5, 7, 8, 7, 6, 6, 5, 4, 6, 3, 7, 2, 6, 5, 4, 6, 3, 7, 4, 5, 6, 7, 7, 8, 7, 8, 7, 8, 8, 7, 6, 5, 7, 4, 8, 5, 8, 7, 7, 6]], ['o9_14136', [-1, -2, -3, -4, -4, -5, -6, -5, -7, -4, -3, -5, -2, -6, -1, -3, -3, -4, -3, -5, -4, -6, -3, -2, -3, -4, -5, -4, -6, -3, -4, -5, -6, -6, -7, -8, -7, -6, -5, -7, -4, -6, -3, -2, -3, -2, -4, -3, -5, -3, -6, -2, -4, -7, -1, -3, -5, -2, -4, -3, -5, -5, -6, -5, -4, -3, -5, -2, -6, -1, -5, -2, -2, -3, -2, -3, -4, -5, -5, -6, -7, -8, -7, -6, -5, -4, -6, -3, -7, -2, -7, -2, -3, -4, -3, -5, -4, -3, -2, -4, -4, -5, -6, -5, -7, -4, -8, -3, -5, -2, -6, -5, -7, -4, -6, -8, -4, -3, -4, -5, -4, -6, -7, -8]], ['o9_14359', [-1, -2, -3, -4, -5, -4, -6, -3, -7, -2, -4, -6, -8, -7, -6, -5, -4, -3, -4, -3, -5, -2, -5, -1, -4, -6, -5, -7, -4, -3, -2, -3, -4, -3, -5, -6, -5, -7, -4, -6, -8, -7, -6, -5, -4, -3, -2, -4, -2, -5, -1, -4, -6, -3, -2, -4, -1, -3, -4, -3, -2, -4, -5, -4, -6, -3, -2, -4, -1, -5, -1, -6, -2, -3, -2, -4, -1, -5, -2, -6, -7, -6, -5, -7, -4, -3, -2, -4, -1, -5, -2, -6, -3, -5, -7, -2, -8, -2, -8, -3, -4, -3, -4, -5, -6, -5, -7, -4, -6, -8, -3, -5, -2, -6, -3, -4, -3, -5, -2, -3, -4, -5, -4, -6, -3, -7, -4, -6, -5, -4, -6, -7]], ['o9_14364', [1, 2, 3, 4, 5, 4, 6, 3, 5, 2, 5, 1, 2, 3, 4, 3, 5, 2, 6, 3, 5, 2, 5, 4, 5, 6, 5, 4, 6, 3, 2, 1, 3, 3, 4, 3, 5, 2, 4, 6, 3, 5, 2, 5, 1, 5, 1, 4, 6, 5, 6, 6, 5, 4, 6, 3, 5, 3, 2, 1, 3, 4, 3, 2, 1, 3, 3, 2, 4, 3, 5, 4, 6, 3, 5, 4, 3, 2, 3, 2, 4, 3, 5, 2, 6, 5, 4, 3, 4, 4, 3, 5, 2, 4, 6, 3, 2, 4, 2, 4, 2, 5, 4, 3, 2, 4, 2, 4, 1, 5, 6, 5, 4, 3, 2, 1, 3, 4, 3, 5, 4, 6, 3, 6]], ['o9_14376', [-1, -2, -1, -3, -3, -4, -3, -5, -4, -6, -5, -7, -4, -8, -3, -7, -9, -4, -6, -3, -7, -2, -7, -1, -6, -8, -6, -5, -4, -3, -5, -4, -6, -5, -4, -4, -5, -4, -6, -3, -5, -7, -4, -6, -3, -4, -5, -4, -3, -4, -3, -5, -2, -5, -3, -3, -4, -5, -4, -6, -3, -7, -8, -7, -6, -8, -5, -9, -4, -6, -3, -5, -7, -4, -6, -7, -8, -7, -6, -6, -5, -4, -6, -4, -3, -5, -2, -4, -3, -2, -4, -1, -4, -5, -4, -6, -4, -7, -4, -8, -5, -9, -4, -6, -8, -3, -2, -4, -7, -5, -4, -3, -2, -4, -3, -5, -5, -6, -5, -7, -6, -6, -7, -7, -8, -7, -6, -5, -4, -3, -5, -2, -6, -7, -6, -8, -5, -9, -8, -7, -6, -8, -7, -6, -5, -4, -6, -3, -5, -2, -6, -1, -5, -1, -4, -3, -5, -6, -7, -6, -6, -5, -4, -6, -7, -6, -8, -5, -7, -6, -5, -7, -4, -8, -9, -8, -7, -6, -5, -4, -3, -5, -3, -6, -2, -4, -7, -1, -5, -8, -4, -6, -3, -7, -2, -4, -1, -5, -4, -6, -3, -6, -2, -4, -7, -3, -8, -9, -8, -7, -7, -6, -5, -4, -6, -7, -8, -7, -9, -6, -5, -4, -3, -3, -2, -4, -3, -4, -5, -6, -7]], ['o9_14495', [-1, -2, -3, -2, -4, -5, -4, -4, -5, -6, -5, -7, -5, -8, -6, -5, -7, -5, -8, -4, -8, -3, -7, -6, -5, -7, -4, -6, -3, -5, -7, -2, -4, -6, -7, -6, -7, -8, -7, -9, -6, -5, -4, -6, -3, -5, -7, -7, -6, -5, -4, -5, -4, -3, -2, -4, -5, -6, -5, -4, -5, -4, -6, -4, -7, -3, -8, -3, -2, -1, -3, -3, -3, -3, -2, -4, -5, -6, -5, -4, -3, -2, -4, -5, -6, -7, -6, -5, -7, -4, -8, -3, -3, -2, -4, -3, -2, -4, -1, -2, -3, -4, -3, -4, -4, -5, -4, -3, -4, -3, -5, -2, -6, -1, -7, -6, -8, -5, -9, -4, -6, -8, -3, -2, -4, -7, -5, -4, -3, -5, -2, -4, -2, -5, -4, -6, -5, -7, -4, -7, -4, -6, -8, -7, -5, -6, -5, -4, -3, -5, -2, -4, -3, -5, -2, -4, -6]], ['o9_14599', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -1, -2, -3]], ['o9_14716', [-1, -2, -3, -2, -4, -3, -2, -4, -1, -5, -4, -6, -4, -3, -2, -4, -1, -3, -5, -6, -5, -4, -3, -5, -2, -1, -3, -3, -4, -3, -5, -5, -4, -6, -5, -4, -6, -3, -4, -3, -5, -2, -6, -3, -4, -3, -5, -6, -5, -4, -3, -4, -4, -5, -4, -6, -5, -4, -6, -4, -3, -2, -3, -4, -3, -3, -3, -2, -4, -3, -2, -4, -5, -4, -6, -3, -5, -5, -4, -3, -5, -2, -3, -4, -5, -4, -3, -5, -2, -1, -2, -3, -4, -3, -5, -5, -6, -5, -4, -3, -2, -3, -4, -3, -5, -2, -5, -1, -4, -3, -2, -1, -3, -4, -4, -5, -4, -6, -3, -4, -5, -4, -5, -4, -3, -2, -1, -3, -3, -4, -3, -5, -2, -6, -2, -6, -2, -3, -4, -3, -2, -4, -3, -2, -4, -3, -4, -5, -4, -6, -3, -5, -2, -1, -2, -3, -4, -3, -5, -2, -2, -3, -3, -4, -3, -5, -4, -6]], ['o9_14831', [1, 1, 2, 1, 3, 1, 4, 2, 5, 3, 6, 4, 7, 3, 6, 3, 5, 2, 6, 5, 4, 3, 2, 4, 2, 1, 2, 3, 4, 5, 4, 6, 3, 2, 3, 4, 5, 4, 6, 3, 7, 2, 4, 1, 5, 2, 2, 3, 2, 4, 3, 5, 3, 5, 4, 3, 5, 2, 5, 3, 4, 5, 5, 4, 6, 5, 5, 4, 3, 5, 2]], ['o9_14974', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9]], ['o9_15506', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6]], ['o9_15633', [1, 2, 3, 4, 5, 6, 7, 8, 7, 6, 8, 5, 9, 4, 6, 8, 5, 7, 8, 7, 9, 6, 10, 5, 7, 9, 5, 4, 8, 3, 5, 7, 9, 2, 10, 1, 9, 6, 10, 5, 7, 4, 3, 5, 2, 4, 4, 3, 4, 4, 3, 5, 6, 5, 7, 4, 6, 3, 5, 8, 6, 9, 10, 7, 11, 6, 8, 10, 7, 7, 6, 5, 7, 4, 3, 5, 5, 6, 5, 7, 6, 8, 5, 8, 4, 6, 5, 7, 9, 4, 6, 8, 7, 9, 6, 8, 10, 5, 9, 8, 7, 6, 6, 7, 6, 8, 6, 5, 7, 4, 6, 5, 4, 3, 2, 4, 1, 3, 2, 3, 4, 5, 6, 5, 7, 6, 8, 5, 9, 4, 6, 9, 3, 5, 8, 10, 2, 1, 3, 7, 2, 4, 6, 8, 7, 5, 4, 6, 3, 7, 2, 4, 8, 3, 5, 9, 4, 6, 10, 7, 6, 8, 6, 9, 5, 7, 10, 5, 10, 4, 6, 11, 5, 10, 4, 3, 2, 4, 5, 6, 5, 6, 7, 6, 8, 5, 7, 4, 6, 3, 7, 2, 4, 8, 3, 5, 7, 4, 7, 9, 3, 5, 7, 9, 2]], ['o9_15808', [1, 2, 3, 3, 4, 3, 2, 4, 1, 5, 4, 3, 4, 5, 5, 4, 6, 5, 4, 6, 6, 5, 4, 6, 3, 2, 1, 3, 4, 3, 4, 3, 2, 4, 3, 2, 4, 3, 4, 4, 3, 5, 4, 5, 6, 5, 4, 6, 3, 3, 4, 3, 3, 2, 4, 5, 4, 3, 3, 2]], ['o9_15997', [1, 2, 3, 4, 5, 6, 5, 7, 4, 6, 8, 3, 9, 2, 4, 8, 10, 4, 8, 3, 7, 9, 4, 5, 4, 3, 4, 3, 3, 2, 4, 5, 6, 7, 8, 7, 9, 6, 10, 5, 11, 4, 6, 10, 12, 3, 9, 2, 4, 8, 2, 9, 7, 8, 9, 8, 7, 6, 7, 5, 4, 6, 3, 7, 2, 4, 8, 1, 5, 9, 4, 6, 8, 10, 3, 9, 11, 4, 8, 10, 5, 7, 9, 4, 9, 8, 6, 9, 10, 7, 11, 6, 8, 5, 4, 3, 5, 2, 6, 1, 3, 5, 7, 8, 4, 7, 9, 6, 7, 5, 6, 7, 8, 7, 9, 6, 9, 5, 7, 10, 4, 8, 11, 3, 12, 2, 4, 5, 6, 7, 8, 9, 10, 11, 10, 9, 8, 9, 8, 7, 6, 5, 7, 4, 5, 4, 6, 3, 7, 2, 4, 1, 3, 5, 2, 6, 3, 7, 4, 8, 7, 9, 6, 10, 9, 11, 5, 8, 12, 4, 7, 6, 5, 7, 4, 8, 3, 5, 9, 2, 4, 8, 10, 3, 7, 11, 2, 10, 12, 1, 9, 2, 8, 7, 6, 5, 4, 6, 5, 7, 6, 8, 3, 8, 3, 9, 8, 10, 7, 8, 9, 8, 10, 7, 11, 6, 10, 12, 5, 6, 7, 4, 8, 3, 5, 2, 6, 7, 8, 9, 8, 10, 7, 11, 6, 10, 12, 5, 10, 4, 6, 9, 3, 6, 8, 10, 5, 9, 7, 6, 8, 5, 7, 9, 4, 8, 3, 5, 7, 2]], ['o9_16033', [1, -2, 3, -4, -4, -4, 5, 4, 6, -5, 4, -3, 2, 4, -1, 3, 2, -4, 5, -4, -6, -5, -7, -4, -5, -4, 6, -4, -5, -4, 3, -4, 5, 4, -6, 5, 7, -4, 8, -3, 7, -4, 6, -4, -3, -3, -3, -4, 5, 4, 3, -2, -4, -3, -5, 4, 5, -6, -7, -8]], ['o9_16065', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -1, -2]], ['o9_16141', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 1, 2]], ['o9_16157', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7]], ['o9_16181', [1, 2, 1, 3, 2, 4, 5, 4, 6, 5, 7, 6, 5, 7, 8, 9, 8, 10, 7, 9, 11, 8, 7, 6, 5, 7, 4, 7, 3, 8, 9, 8, 10, 9, 8, 9, 8, 10, 10, 11, 10, 9, 10, 11, 12, 11, 13, 10, 14, 9, 8, 7, 7, 6, 8, 5, 7, 6, 8, 6, 9, 8, 10, 7, 9, 11, 10, 12, 9, 11, 13, 10, 12, 14, 11, 13, 10, 11, 11, 10, 9, 8, 7, 9, 6, 10, 5, 9, 11, 4, 6, 10, 7, 8, 7, 9, 7, 10, 6, 8, 11, 7, 12, 8, 11, 13, 8, 13, 9, 14, 8, 13, 7, 10, 13, 6, 9, 11, 5, 8, 4, 6, 9, 12, 3, 6, 13, 4, 12, 7, 13, 6, 8, 14, 5, 7, 9, 4, 6, 8, 10, 4, 8, 3, 5, 7, 9, 2, 8, 11, 3, 7, 12, 11, 13, 12, 11, 10, 9, 8, 10, 7, 11, 6, 10, 12, 5, 9, 11, 8, 10, 7, 6, 5, 4, 3, 5, 4, 6, 3, 5, 7, 2, 8, 3, 7, 9, 2, 4, 8, 1, 7, 2, 6, 7, 5, 4, 6, 3, 2, 4, 3, 5, 4, 5, 4, 6, 5, 7, 8, 7, 9, 7, 10, 6, 9, 11, 8, 10, 12, 7, 13, 8, 12, 13, 14, 13, 12, 11, 10, 12, 11, 13, 9, 12, 8, 10, 7, 9, 11, 6, 5, 7, 6, 8, 5, 8, 4, 9, 3, 5, 4, 6, 4, 6, 7, 6, 8]], ['o9_16248', [1, -2, -1, 2, -1, -2, -2, -1, 2, -1, -2, 1, -2, 1]], ['o9_16319', [-1, -2, -1, -3, -4, -3, -5, -2, -4, -4, -5, -6, -5, -7, -6, -6, -5, -4, -3, -4, -3, -5, -6, -5, -7, -5, -8, -4, -7, -9, -3, -5, -10, -3, -10, -2, -6, -3, -7, -4, -8, -3, -7, -9, -2, -5, -8, -10, -4, -9, -3, -6, -10, -5, -7, -6, -8, -5, -9, -4, -8, -10, -7, -9, -8, -10, -9, -8, -8, -7, -6, -5, -7, -6, -7, -8, -7, -9, -9, -10, -10, -9, -8, -10, -7, -10, -6, -9, -5, -9, -4, -6, -8, -10, -7, -6, -8, -5, -7, -9, -8, -7, -6, -8, -7, -8, -9, -10, -10, -9, -8, -10, -9, -8, -7, -6, -5, -7, -4, -8, -3, -7, -6, -7, -6, -5, -7, -4, -8, -7, -7, -6, -7, -7, -8, -8, -9, -8, -7, -6, -5, -6, -7, -6, -8, -7, -6, -7, -8, -9, -8, -10, -9, -8, -7, -8, -9, -8, -7, -6, -5, -7, -4, -7, -3, -5, -8, -6, -9, -5, -8, -10, -10, -9, -8, -7, -6, -8, -5, -7, -4, -6, -3, -5, -3, -6, -2, -7, -3, -3, -4, -5, -4, -6, -3, -2, -4, -1, -5, -2, -3, -4, -3, -5, -6, -7, -6, -7, -7, -8, -7, -9, -6, -8, -10, -5, -9, -4, -6, -10, -3, -7, -8, -7, -7, -6, -7, -6, -5, -5, -6, -5, -4, -3, -5, -2, -3, -4, -5, -6, -5, -5, -6, -5, -7, -4, -6, -3, -5, -2, -4, -3, -5, -6]], ['o9_16356', [1, 2, 1, 3, 4, 3, 5, 2, 6, 1, 7, 6, 5, 4, 3, 2, 4, 1, 4, 5, 4, 6, 5, 4, 3, 4, 5, 4, 6, 7, 7, 6, 5, 4, 6, 7, 7, 6, 5, 4, 3, 2, 4, 1, 4, 2, 3, 2, 3, 4, 3, 5, 3, 6, 4, 7, 3, 6, 7, 6, 5, 7, 4, 6, 3, 7, 2, 3, 3, 2, 1, 3, 4, 3, 2, 4, 3, 5, 4, 6, 3, 5, 4, 6, 3, 7, 2, 3, 3, 2, 4, 1, 3, 2, 3, 3, 4, 5, 6, 5, 7, 4, 3, 5, 2, 4, 1, 5, 2, 6, 1, 5, 2, 6, 3, 6, 2, 1, 4, 3, 5, 2, 2, 1, 2, 2, 3, 4, 3, 2, 1, 3, 2, 4, 1, 5, 4, 6, 3, 7, 6, 5, 4, 3, 5, 6, 5, 4, 6, 4, 3, 2, 4, 1, 5, 4, 3, 2, 4, 5, 6, 5, 4, 3, 4, 5, 5, 6, 7, 6, 5, 4, 4, 3, 5, 2, 1, 2, 3, 4, 5, 6, 5, 7, 4, 6, 3, 4, 5, 6, 7, 6, 5]], ['o9_16431', [-1, -2, -3, -2, -4, -3, -5, -4, -6, -5, -5, -4, -6, -5, -4, -4, -3, -4, -5, -4, -3, -5, -2, -4, -1, -3, -5, -2, -4, -1, -5, -1, -5, -2, -4, -4, -5, -3, -2, -4, -3, -5, -4, -6, -4, -6, -5, -4, -6, -3, -2, -4, -3, -5, -5, -4, -6, -3, -5, -2, -4, -6, -2, -5, -1, -5, -2, -3, -2, -4, -1, -4, -3, -2, -4, -3, -5, -4, -6, -3, -4, -5, -4, -5, -4, -3, -2, -1, -3, -4, -4, -3, -2, -4, -4, -3, -5, -6, -5, -4, -5, -6, -5, -4, -6, -3, -5, -2, -4, -6, -3, -2, -4, -2, -5, -4, -6, -6, -5, -4, -6, -3, -2, -4, -5, -6, -5, -4, -4, -3, -2, -4, -5, -4]], ['o9_16514', [-1, -2, -3, -2, -4, -3, -4, -5, -4, -4, -3, -3, -2, -2, -1, -2, -3, -2, -4, -1, -4, -5, -6, -5, -4, -3, -2, -4, -2, -1, -3, -4, -5, -4, -3, -3, -3, -2, -1, -3, -1, -4, -2, -4, -4, -5, -4, -6, -3, -5, -4, -3, -5, -3, -5, -2, -4, -3, -5, -3, -6, -4, -3, -5, -4, -3]], ['o9_16527', [-1, -2, -3, -4, -5, -5, -4, -6, -5, -7, -4, -6, -3, -5, -4, -6, -7, -6, -5, -4, -3, -5, -2, -4, -1, -3, -5, -4, -6, -4, -7, -5, -4, -6, -5, -7, -7, -6, -5, -4, -3, -2, -1, -2, -3, -4, -3, -5, -6, -5, -7, -6, -5, -5, -4, -3, -5, -2, -5, -3, -6, -6, -5, -7, -4, -6, -5, -4, -6, -3, -7, -2, -4, -6, -3, -6, -5, -6, -5, -7, -5, -4, -5, -4, -4, -5, -4, -6, -5, -7, -4, -3, -4, -3, -2, -3, -4, -5, -4, -6, -5, -7, -4, -6, -3, -4, -3, -5, -2, -4, -2, -1, -3, -2, -1, -3, -4, -3, -5, -6, -7, -7, -6, -5, -4, -5, -6, -5, -6, -7, -6, -5, -6, -5, -7, -4, -3, -5, -2, -4, -6, -3, -5, -2, -6, -1, -7, -2, -3, -3, -4, -3, -5, -6, -7, -7, -6, -5, -4, -3, -5, -2, -6, -1, -3, -5, -6, -5, -7, -4, -6, -3, -5, -2, -4, -6, -3, -5, -7, -2, -4, -6, -4, -3, -5, -2, -5, -3, -4, -3, -5, -4, -5, -6, -6, -5, -4, -3, -2]], ['o9_16642', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9]], ['o9_16685', [-1, -2, -1, -1, -2, -1, -2, -1, -2, -2, -1, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -1, -2, -1, -2, -2]], ['o9_16748', [1, 2, 3, 2, 4, 3, 5, 2, 4, 1, 4, 2, 5, 3, 4, 3, 5, 4, 5, 6, 5, 4, 5, 6, 5, 4, 3, 5, 2, 6, 5, 4, 3, 2, 4, 2, 4, 1, 5, 2, 4, 4, 3, 2, 4, 4, 5, 5, 6, 5, 5, 4, 3, 5, 2, 4, 6, 1, 3, 5, 3, 6, 3, 2, 3, 3, 4, 5, 4, 6, 3, 3, 2, 3, 3, 4, 3, 5, 2, 3, 2, 4, 1, 5, 4, 3, 2, 4, 5, 6, 5, 4, 3, 5, 2, 4, 2, 5, 1, 5, 2, 6, 5, 4, 5, 4, 3, 4, 3, 5, 3, 4, 3, 5, 2, 1, 3, 2, 4, 3, 5, 6, 5, 4, 6, 3, 6, 3, 6, 2, 3, 2, 4, 2, 5, 4, 6, 3, 2, 4, 5, 4, 3, 2, 2, 1, 3, 2, 3, 3, 4, 3, 5, 2, 4, 6, 5, 4, 4, 5]], ['o9_16874', [-1, -2, 3, -4, -5, 6, 5, 7, -6, 8, -5, 9, 4, 6, 10, -3, 7, 11, 2, 6, 8, 1, 6, 9, -5, 7, 10, -5, 4, -6, 5, -6, -7, -8, -7, 9, 6, -5, -7, -4, 6, -8, 3, -7, 2, -6, -5, -4, 6, 3, 7, 6, -5, 4, -6, 5, -7, 6, 8, -9, 8, -10, -7, -9, -11, -6, -8, -10, -7, -9, -6, -8, -5, -7, -4, -6, -3, -5, -2, 4, -3]], ['o9_16920', [-1, -1, -2, -3, -2, -4, -1, -4, -4, -4, -5, -4, -3, -3, -2, -4, -3, -5, -5, -4, -5, -5, -6, -7, -6, -6, -5, -4, -3, -5, -2, -4, -3, -5, -4, -6, -3, -5, -4, -4, -5, -6, -5, -7, -4, -6, -5, -4, -6, -3, -4, -3, -5, -4, -3, -3, -2, -1, -2, -3, -4, -5, -4, -6, -3, -2, -3, -4, -5, -6, -5, -4, -3, -2, -4, -1, -5, -4, -3, -5, -5, -6, -7, -6, -5, -4, -6, -3, -2, -3, -4, -3, -5, -3, -6, -5, -4]], ['o9_16941', [1, 2, 1, 1, 2, 1, -3, 1, 2, -3, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 2]], ['o9_16959', [-1, 2, 3, 4, -5, 6, 7, -6, 8, -6, 9, -7, 8, 7, 6, 5, -7, -4, 6, -8, -3, 6, -2, -5, 7, 1, -5, 8, -4, -7, -9, 3, -6, 10, -2, -5, -7, -11, -6, -10, 9, 8, 7, 6, 5, 4, 3, -5, 4, -6, -7, -6, 5, -7, 6, -8, -7, 8, -9, 8, 10, 7, 11, -6, -5, -4, -3, -5, 2, -6, -7, -6, -8, -6, -9, -5, -7, -6, -8, -7, -6, -5, 4, -3, 4, 5, 4, 6, 5, 7, 8, 9, -10]], ['o9_16991', [1, -2, -2, -2, -3, -2, 4, -3, -3, -2, -3, -2, -2, -3, -2, -2, -3, -3, -2, -3, -3, -2, -2, -1, -3, -2, -3, -4, -3, 2]], ['o9_17382', [-1, -2, -3, -4, -5, -6, -7, -8, -7, -6, -8, -6, -5, -7, -5, -5, -5, -4, -3, -5, -2, -5, -3, -6, -5, -7, -4, -6, -4, -6, -5, -4, -6, -3, -4, -5, -4, -6, -3, -2, -3, -2, -1, -3, -2, -3, -4, -3, -5, -4, -6, -5, -7, -6, -5, -7, -4, -8, -3, -5, -6, -5, -7, -4, -4, -3, -2, -1, -3, -4, -3, -5, -2, -5, -1, -4, -6, -5, -4, -3, -2, -1, -3, -1, -4, -2, -5, -1, -3, -2, -4, -5, -5, -4, -5, -4, -6, -3, -5, -7, -4, -8, -3, -5, -3, -6, -5, -7, -6, -5, -4, -3, -5, -4, -4, -5, -6, -7]], ['o9_17388', [1, -2, 3, -4, -5, 4, -6, 5, 7, -6, -8, -5, -4, 6, -7, -6, -5, 4, -3, 2, 4, -1, 3, 2, 4, -5, -4, -6, -3, -5, -4, 5, 6, -7, 6, 8, -5, -9, 4, -6, 10, 3, -7, -2, -6, -8, -7, 9, 6, -5, -4, -6, -5, 7, 6, 7, 8, 7, 6, 5, 4, -3, 5, 5, -4, 5, -6, -5, -7, -6, -8, -7, -9, 6, 8, -10, 5, 9, 6, 6]], ['o9_17450', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7]], ['o9_17646', [-1, -2, -1, -2, -3, -2, -1, -1, -1, -2, -1, -3, -4, -3, -3, -2, -1, -3, -2, -2, -3, -2, -2, -3, -2, -4, -1, -3, -3, -2, -3, -2, -1, -2, -2, -2, -3, -4, -3, -3, -2, -3, -2, -4]], ['o9_18007', [-1, -2, -3, -4, -3, -5, -2, -6, -1, -3, -5, -2, -6, -5, -4, -3, -4, -3, -4, -3, -3, -2, -4, -1, -3, -2, -4, -3, -3, -2, -4, -1, -5, -4, -6, -3, -2, -2, -3, -4, -5, -4, -3, -2, -2, -3, -2, -4, -2, -4, -5, -4, -6, -5, -5, -4, -3, -3, -2, -4, -3, -5, -2, -4, -2, -5, -3, -6, -4, -3, -2, -1, -3, -2, -3, -2, -4, -3, -4, -3, -2, -4, -5, -4, -6, -3, -5, -4, -6, -5, -4, -3, -2, -1, -2, -3, -2, -4, -2, -3, -2, -4, -3, -5, -6, -6, -5, -4, -6, -5, -6, -6, -5, -4, -4, -3, -2, -4, -3, -4, -5, -4, -6, -3, -6, -5, -4, -6, -3, -5, -2, -6, -2, -5, -3, -4, -5, -6]], ['o9_18054', [-1, -2, 3, 4, 5, 6, 5, 7, -4, -6, 8, -3, -7, 9, 2, -4, -10, 1, 3, 9, 8, 7, 6, -5, 4, -5, -5, 6, 7, -6, -6, 5, 6, -7, 8, 7, -6, -8, -9, -8, 10, -11, -10, -9, 8, 7, 6, 5, -4, -6, -3, 5, 2, 4, -5, 6, 5, 7, 6, -7, -8, 7, 9, 6, 10, 5, 11, 4, 3, -5, 4, 5, 6, -7, 6, 8, 5, 7, -9, -6, 7, 6, -8, -5, -7, -6, -5, -4, -3, 5, -2]], ['o9_18181', [1, 2, 1, 2, 2, 2, 1, 2, 1, 2, 1, 1, 1, 2, 2, 2, 1, 1, 2, 2]], ['o9_18209', [1, 2, 3, 4, 5, 6, 6, 5, 4, 5, 4, 6, 3, 2, 4, 1, 5, 4, 3, 3, 4, 3, 5, 3, 4, 4, 3, 5, 2, 4, 6, 5, 4, 3, 4, 5, 4, 6, 4, 3, 5, 2, 1, 3, 3, 4, 3, 5, 2, 6, 1, 5, 4, 3, 4, 5, 5, 4, 3, 5, 2, 6, 1, 5, 2, 3, 2, 4, 3, 5, 3, 4, 4, 5, 6, 5, 5, 4, 3, 4, 5, 4, 4, 3, 2, 1, 3, 2, 4, 5, 6, 5, 4, 3, 2, 4, 2, 5, 2, 5, 4, 3, 4, 5, 6, 5, 4, 3, 5, 2, 3, 4, 5, 5, 4, 3, 5, 2, 4, 6, 1, 5, 2, 2, 3, 2, 4, 1, 5, 1, 4, 3, 5, 4, 6, 3, 5, 2, 4, 6, 3, 4, 5, 5, 6, 5, 4, 3, 5, 2, 6, 3, 3, 4, 3, 2]], ['o9_18341', [1, 2, 2, 2, 2, 2, 1, 1, 2, 2, 1, 2, 1, 2, 1, 2, 1, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 2, 2, 1, 2]], ['o9_18633', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -1, -2, -3]], ['o9_18646', [1, 2, 1, 3, 2, 2, 3, 4, 3, 2, 1, 2, 1, 3, 1, 4, 2, 4, 1, 3, 1, 2, 1, 2, 3, 2, 3, 4, 3, 2, 1, 3, 1, 2, 2, 1, 2, 3, 4, 3, 2, 1, 3, 2, 2, 3, 3, 2, 1, 2, 3, 4, 3, 3, 4, 3]], ['o9_18772', [-1, -2, 3, 4, -5, -6, -7, 6, -8, 6, 9, 6, 10, 6, -11, -7, -6, 5, -4, -3, -5, 2, -4, -6, 1, 3, 5, -7, 4, -6, -8, -5, 9, 6, -10, -7, 6, -8, 5, -9, -4, 8, -3, -7, -2, -3, -4, 5, -6, -7, -8, -7, 9, 6, 10, -5, 11, 4, 6, 3, -5, -7, 2, 4, -6, 8, 5, 7, -9, -6, -10, -7, 6, 8, -9, 8, -7, -6, 7]], ['o9_18813', [-1, -2, -1, -3, -4, -3, -2, -3, -3, -2, -4, -5, -4, -6, -3, -7, -4, -8, -5, -4, -6, -7, -6, -5, -4, -6, -3, -6, -2, -5, -1, -3, -6, -3, -2, -3, -4, -3, -5, -2, -4, -1, -3, -5, -3, -6, -2, -5, -7, -5, -8, -6, -5, -7, -5, -8, -4, -6, -8, -5, -6, -7, -6, -8, -5, -4, -3, -4, -5, -4, -6, -5, -7, -8, -7, -6, -5, -7, -4, -6, -5, -6, -7, -8, -7, -6, -5, -7, -4, -6, -3, -5, -3, -6, -4, -7, -3, -5, -3, -6, -5, -7, -4, -7, -3, -8, -2, -3, -2, -1, -3, -3, -2, -4, -3, -5, -4, -6, -3, -5, -7, -4, -6, -7]], ['o9_18905', [1, 2, -3, -3, -3, -3, -3, 4, -3, 2, -1, 2, 3, -4, -3, -3, -3, -3, 2, -3]], ['o9_18931', [-1, -2, -3, -4, -5, -6, -7, -7, -8, -7, 9, 6, 10, 5, 7, 11, 4, -6, 3, -7, 2, -8, 1, -7, 9, 6, 10, -5, 7, -4, -3, 5, -2, -4, 3, 5, 6, -7, -8, -7, 9, -6, -5, 7, 4, -6, -7, 6, 8, 6, -7, -6, -5, -6, -7, 6, -8, -9, 8, -10, -9, -11, 8, -10, -12, -9, -11, 8, -10, -9, -8, 7, -6, 5, -4, -3, 2, 4, 3, -5, 4, -6, -7, 6, 8, -7, 9, -6, 10, 5, 7, 11, 7, 12]], ['o9_18946', [1, -2, -3, -4, 5, -4, -3, 2, -1, -3, 4, -3, -5, -3, -3, -3, -3, -3, -3, -3, -3, -3, 2, -3, 4, -3, -2]], ['o9_19031', [-1, 2, -3, -4, -5, 4, 6, -5, 7, -6, 8, 5, 7, -4, 3, -5, -2, -6, 1, -5, -4, 3, -2, 3, 3, -4, -5, 4, 6, -3, -7, -4, -8, 5, -4, -3, 2, 4, -5, 6, 5, -7, 5, -4, -4, -3, -5, 4, -6, 4, 5, -4]], ['o9_19130', [1, 2, 3, 3, 4, 3, 5, 2, 4, 6, 1, 3, 5, 2, 4, 3, 5, 4, 3, 5, 2, 6, 1, 3, 5, 6, 6, 5, 4, 3, 2, 1, 3, 4, 3, 4, 3, 5, 3, 6, 4, 3, 5, 4, 3, 4, 5, 4, 6, 5, 4, 3, 2, 4, 1, 5, 2, 6, 3, 4, 5, 5, 4, 6, 5, 4, 3, 2, 1, 3, 4, 3, 5, 2, 6, 3, 6, 5, 5, 4, 5, 4, 3, 4, 4, 3, 2, 1, 2, 3, 2, 4, 3, 4, 3, 5, 4, 6, 3, 2, 3, 3]], ['o9_19200', [-1, -2, -2, -1, -1, -1, -2, -2, -1, -1, -2, -2, -1, 2]], ['o9_19247', [-1, -1, -2, -3, -4, -3, -2, -3, -4, -5, -4, -6, -3, -7, -8, -7, -6, -5, -4, -6, -7, -6, -8, -5, -5, -6, -5, -7, -5, -8, -4, -6, -5, -4, -6, -3, -2, -1, -3, -4, -3, -5, -4, -3, -2, -4, -1, -3, -5, -2, -5, -1, -4, -4, -3, -4, -5, -6, -5, -7, -4, -3, -3, -4, -5, -4, -3, -2, -3, -2, -4, -1, -5, -2, -6, -3, -7, -4, -8, -5, -7, -4, -3, -5, -2, -5, -2, -1, -6, -5, -7, -4, -6, -3, -2, -3, -4, -3, -5, -6]], ['o9_19326', [-1, 2, -3, -4, 5, -6, -5, -7, 6, -8, 5, 7, -9, 5, -8, 4, -6, -5, -4, 3, -2, -4, 1, -3, -5, 2, -4, -6, 7, 6, -5, 4, 6, 4, -7, 4, 6, 8, 3, -7, 9, 4, 8, 10, 9, -5, -4, -6, 7, 6, 8, 6, -5, 4, -6, 5, -7, -6, -5, -4, -3, -2, 3, -4, -3, -5, 6, 5, 7, -4, -8, -5, -9, 4, -10, -5]], ['o9_19364', [1, 2, 2, 2, 2, 1, 2, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 2, 1, 1, 2, 2, 1, 2, 1, 2, 1, 1, 2]], ['o9_19396', [-1, -2, -2, -2, -3, -2, -2, -2, -2, -3, -2, -2, -3, -2, -3, -2, -3, -2, -2, -2, -3, -2, -1, -2, -1, -3, -2, -1, -2, -1, -1, -2, -1, -2, -1, -2, -1, -3, -1, -2, -1]], ['o9_19645', [1, 2, 3, 4, 3, 5, 2, 4, 6, 2, 5, 1, 4, 2, 4, 5, 6, 7, 6, 8, 5, 7, 4, 6, 5, 4, 5, 6, 5, 4, 5, 4, 3, 5, 2, 1, 3, 4, 3, 5, 2, 4, 6, 3, 5, 7, 4, 6, 5, 6, 5, 4, 3, 4, 5, 6, 7, 8, 7, 6, 5, 7, 4, 3, 5, 2, 5, 3, 6, 2, 4, 7, 5, 4, 4, 3, 5, 2, 2, 1, 3, 2, 3, 4, 3, 5, 2, 4, 6, 5, 7, 4, 6, 3, 5, 7, 2, 8]], ['o9_19660', [-1, 2, 3, 4, -3, -2, -3, -3, -2, -2, -3, -2, -3, -3, -2, -3, -2, -3, -2, 4, -1, 3, 2, -3, -4, -4, -3, -4]], ['o9_19721', [-1, 2, 3, 4, 5, 6, -5, 6, -7, -6, 5, -4, -3, -5, -2, 1, -3, -4, -3, -5, -2, -5, -4, 3, -5, -5, 4, 5, 6, 5, 7, -6, 5, 4, 3, -5, 2, -6, -6, -5, -4, -3, -4, -4, -5, -4, -6, -5, -4, -4, -3, -4, -5]], ['o9_19724', [1, 2, 1, 3, 4, 5, 4, 6, 3, 5, 7, 2, 4, 8, 3, 5, 7, 9, 4, 8, 4, 5, 6, 5, 7, 4, 6, 3, 5, 7, 4, 7, 3, 8, 2, 4, 9, 3, 2, 1, 2, 3, 3, 4, 5, 6, 7, 6, 8, 5, 9, 4, 9, 3, 5, 8, 2, 4, 9, 8, 7, 8, 6, 5, 6, 6, 7, 7, 8, 7, 9, 6, 7, 6, 8, 7, 6, 5, 7, 4, 3, 2, 4, 1, 5, 2, 6, 5, 7, 4, 3, 2, 3, 4, 3, 5, 4, 6, 3, 5, 7, 7, 8, 7, 6, 8, 7, 6, 8, 7, 8, 9, 8, 7, 6, 6, 5, 4, 3, 5, 2, 6, 1, 7, 6]], ['o9_19831', [1, 2, 3, 4, 5, 6, -7, -8, 9, 10, -9, 11, -9, 12, -10, -9, 11, -9, -10, 9, 8, 7, 9, -6, 8, 10, -5, 7, -11, -4, 6, -8, -12, -3, 5, 9, -13, -2, 4, 10, 14, -1, 3, -9, 13, 15, 2, 8, 14, -7, 9, 6, -10, 5, -11, 4, 3, 12, 11, 13, 10, 12, 11, -10, 9, -8, 7, -9, -6, 8, -5, 7, 9, -4, 6, 10, 5, 9, -11, -8, -12, 7, -9, -13, 6, 8, -14, -7, 9, -15, -10, -16, 9, -11, -17, -8, -10, -12, 9, -13, 10, -14, 11, 15, 12, 14, 16, 15, 13, 14, 13, 12, -11, 10, -9, 8, 7, -6, -8, -5, 9, 4, 10, -3, -9, 11, -2, -9, -12, 8, -13, -7, 9, -14, -6, 10, -15, 5, -9, 11, -16, -4, 12, 17, -3, -11, 10, 9, 8, -7, -9, 6, -9, -5, -8, -10, -4, -7, 9, -6, 10, -5, 11, 10, -12, 9, -13, 8, -14, 7, -15, -6, 8, 16, -7, 9, -8, -9, -10, 9, -11, -12, 13]], ['o9_20029', [-1, -2, -1, -3, -4, -5, -4, -3, -2, -4, -4, -5, -6, -5, -7, -4, -8, -4, -7, -9, -3, -9, -2, -4, -8, -1, -5, -9, -2, -2, -6, -2, -5, -4, -7, -5, -6, -3, -7, -2, -4, -8, -1, -7, -9, -1, -5, -4, -3, -6, -4, -7, -2, -8, -1, -3, -5, -7, -4, -6, -5, -5, -4, -6, -7, -6, -8, -5, -9, -4, -6, -8, -3, -2, -4, -7, -5, -8, -9, -6, -5, -4, -3, -4, -5, -4, -6, -7, -6, -8, -5, -5, -6, -6, -7, -6, -8, -5, -9, -4, -6, -5, -7, -6, -7, -8, -7, -9, -6, -5, -4, -6, -5, -4, -4, -3, -5, -6, -5, -7, -8, -7, -9, -6, -8, -7, -6, -8, -5, -4, -5, -6, -7, -6, -5, -4, -3, -2, -4, -4, -5, -4, -6, -4, -3]], ['o9_20180', [-1, 2, -3, 4, 5, -6, 7, 8, 7, 9, 6, -8, -10, -5, -7, 9, -4, 3, 5, -2, -6, 1, -5, -4, 3, 5, 2, 4, 3, 5, 6, -5, 7, -5, -8, 7, 6, 5, 4, 5, 6, -5, -7, -6, 8, -5, -9, 8, 10, 7, -9, -11, 6, -8, -10, 5, -9, -4, -6, -3, -7, -2, 8, 7, 6, -5, -4, -3, -5, 6, 5, 7, 6, -5, -7, -8, 7, 9, -6, 10, -5, 11, 4, 5, -6]], ['o9_20219', [1, 1, 2, 1, 3, 1, 4, 2, 4, 1, 5, 4, 6, 3, 7, 4, 6, 5, 4, 6, 3, 7, 2, 8, 3, 7, 4, 6, 5, 4, 6, 5, 7, 4, 8, 3, 5, 7, 9, 8, 7, 6, 5, 4, 3, 5, 4, 6, 3, 2, 3, 4, 3, 5, 2, 4, 5, 6, 5, 7, 5, 8, 4, 9, 5, 6, 5, 7, 4, 8, 3, 7, 2, 4, 6, 3, 5, 6, 7, 8, 7, 9, 6, 5, 7, 4, 3, 5, 2, 4, 6, 1, 3, 7, 4, 7, 5, 8, 4, 6, 5, 7, 4, 6, 3, 5, 7, 2, 6, 1, 3, 7, 4, 8, 3, 5, 6, 7, 8, 8, 9, 8, 8, 8, 7, 6, 5, 7, 4, 6, 8, 3, 6, 2, 7, 1, 6, 6, 5, 4, 6, 3, 5, 7, 2, 4, 8, 3, 5, 9, 6, 5, 5, 4, 5, 5, 6, 7, 8, 9, 9, 8, 7, 9, 6, 8, 5, 9, 4]], ['o9_20305', [-1, -2, -3, -2, -3, -3, -4, -3, -5, -4, -3, -2, -3, -2, -4, -1, -3, -2, -4, -1, -3, -2, -4, -3, -5, -4, -3, -5, -2, -4, -2, -3, -2, -4, -1, -3, -5, -2, -1, -3, -4, -3, -2, -3, -3, -4, -3, -5, -2, -3, -3, -2, -3, -3, -2, -4, -3, -2, -3, -2, -3, -4, -3, -2, -4, -3, -2]], ['o9_20364', [1, 2, 3, 4, 3, 5, 2, 4, 6, 7, 8, 8, 7, 6, 5, 4, 3, 3, 4, 3, 5, 6, 5, 4, 3, 2, 4, 1, 3, 3, 4, 5, 4, 3, 2, 4, 3, 4, 3, 5, 2, 6, 1, 5, 2, 6, 5, 7, 4, 7, 4, 6, 8, 5, 4, 6, 3, 7, 4, 5, 6, 5, 7, 4, 8, 3, 2, 1, 3, 2, 4, 5, 4, 6, 6, 7, 6, 8, 6, 7, 6, 5, 4, 6, 5, 7, 5, 7, 6, 5, 7, 4, 3, 5, 6, 5, 4, 5, 4, 6, 3, 7, 6, 7, 6, 5, 7, 8, 7, 6, 8, 5, 4, 5, 6, 5]], ['o9_20397', [1, -2, -3, -4, 5, -6, 7, -6, -8, 7, -9, 8, -10, -7, 11, -6, -5, 4, 3, 2, -1, -3, -4, 5, -6, 7, -6, -8, -5, 9, 4, 10, 3, -5, -2, -4, -6, -7, 8, 9, 8, -7, -6, 5, -6, 7, -6, -8, -5, -9, 4, -10, -3, 5, -11, -4, -6, 7, -6, 5, -6, -7, -8, -9, 10, 9, 8, -7, -6, -5, 4, 3, 2]], ['o9_20458', [-1, -2, -3, 4, -5, -6, -7, -6, 8, 5, -9, -4, 8, -10, 3, -5, 7, 9, -11, 2, -4, -8, 10, -12, 1, -3, 9, 11, -2, -6, 5, 7, -4, -3, -4, 5, -6, 7, -8, 7, 6, -5, 4, 6, 3, 5, 7, 2, 8, -9, 8, 10, -9, 8, 7, 6, 7, -8, 7, 9, -6, -10, -5, -11, 4, -6, -10, 12, 3, -5, -9, 11, 4, -8, 10, 9, 7, -6, 5, -6, -7, -8, 7, -6]], ['o9_20472', [-1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -1, -2, -3]], ['o9_20617', [1, 2, -3, -4, -5, -6, -7, 6, 8, 5, -7, -9, -6, 8, 10, -7, 9, -11, 6, 8, -10, -5, -9, 4, -6, 3, -5, -2, 6, -1, 7, 6, -8, 7, -6, -5, -5, 4, 3, 5, -2, -4, -3, -5, 6, -5, -7, 4, 8, -5, 9, -6, 10, -5, -7, 11, -4, -6, -8, 3, -9, 2, -4, -10, -5, 4, 6, -3, 7, -6, -8, -7, 9, -8, -7, -6, -5, -4, 6, 5, 7, 6, 7, 6, 5, 7, 6, 5, 7, 5, 6]], ['o9_20656', [1, -2, -3, -3, -3, -2, -4, -2, -3, -2, -4, -2, 1, -3, -2, -4, -4, -3]], ['o9_20894', [-1, -2, -3, 4, -5, -6, -7, -6, 8, 5, 9, -4, -10, 3, -5, 2, -6, 1, -7, -6, 8, 5, -9, -4, -3, -5, -2, -4, 3, 5, -6, -5, -7, -8, -7, 6, -5, -4, -5, -6, -5, 7, 6, 8, 6, 9, -5, 10, 4, -6, -3, 2, 4, 3, 5, 4, -6, 7, -8, 7, -9, -8, 7, -6]], ['o9_20956', [-1, -2, 3, 4, 5, 6, 7, -8, -9, -10, -9, -11, -11, -10, -11, -12, -13, -12, 14, -11, 13, -15, 10, 12, -14, -9, 11, -13, -12, -11, 10, -9, 8, -7, 9, -6, -5, 7, -4, 6, -8, -3, 5, 9, 2, 4, -10, 1, 3, 9, 11, 2, 10, 12, -9, 13, 8, 14, -7, -9, 15, -6, 8, 16, -5, -7, 9, 17, 4, -6, 8, 3, 5, -7, 9, 4, 6, 8, 5, 7, -9, 6, -10, 9, -11, -10, -12, 11, -13, -10, 12, -14, -11, 13, -15, -10, -14, 9, 8, 10, 7, 9, 11, 8, 10, -9, -11, -10, 12, 11, -13, -10, -12, 11, -10, 9, -8, -10, -7, -9, -6, -8, -5, -7, -4, -6, 8, -3, -5, 7, 9, -2, -4, 6, 10, -3, 5, -9, 11, -4, -8, 12, 7, -9, 11, 13, 6, 12, 14, -5, 15, -16, -15, -14, -13, -12, -11, -10, 9, -8, 7, -9, -6, -7, 8, 9, 10, -9, 11, 10, 12, 11, 13, -10, 14, 9, 15, -8, 10, 16, 9, -17, -16]], ['o9_21066', [1, 2, -3, 4, -5, 6, -5, -7, -4, -8, 3, -2, -4, -1, 3, -2, 4, 4, 4, 4, -5, 4, 6, -5, -7, 4, -3, 4, -5, -6, -5, -4, 3, 2, -3, 4, -5, 6, 7, -6, 8, 7, -6, -5]], ['o9_21103', [-1, 2, -3, -4, 5, 4, 6, 4, 7, 5, 8, 4, 5, 4, -3, -4, 3, -5, -2, 6, 1, 3, -7, 4, -6, 5, -4, -3, 2, -3, -4, -5, 4, 6, -5, 7, -4, 6, -8, -3, -7, -2, 4, 4, 4, 5, -6, -5, 4, -3]], ['o9_21116', [1, -2, -3, 4, -5, 6, -5, -7, -4, -8, 3, 9, 2, 4, -1, -3, -5, -2, -5, -5, -5, -5, -5, 6, 7, -6, 8, 7, -6, -5, 4, -3, -5, 6, -5, -7, 4, -8, -5, -9, 6, -5, -7, -4, 8, 3, 2, -4, 3, -4, -5, -6, 7, -6, -5]], ['o9_21195', [1, 2, 3, 2, 3, 4, 3, 5, 3, 6, 4, 5, 4, 6, 3, 7, 2, 4, 6, 1, 4, 2, 1, 5, 1, 4, 4, 3, 5, 6, 5, 7, 4, 5, 4, 6, 7, 6, 5, 4, 3, 2, 1, 3, 2, 4, 3, 5, 6, 5, 4, 3, 5, 3, 2, 3, 4, 5, 4, 6, 3, 7, 2, 6, 5, 4, 6, 3, 5, 2, 4, 6, 1, 4, 7, 6, 5, 4, 3, 2, 1, 3, 2, 4, 3, 5, 2, 4, 5, 6, 5, 4, 3, 2, 4, 4, 5, 4, 6, 5, 5, 6, 7, 6, 5, 5, 4, 6, 3, 5, 2, 4, 3, 2, 1, 2, 2]], ['o9_21236', [1, 2, 3, 4, -3, -5, -3, -2, -2, -3, -3, -2, -3, -2, -3, -2, -2, -2, -3, -3, -2, -3, -3, -2, -2, -3, -3, -2, 4, 3, 2, -1, -3, -2, 3, -4, -3, 5, -4, 3, 3, 2, -3]], ['o9_21496', [-1, -2, -3, -2, -1, -3, -2, -4, -4, -3, -3, -2, -3, -3, -2, -1, -3, -2, -4, -3, -2, -4, -1, -4, -1, -2, -1, -3, -2, -3, -4, -3, -2, -1, -3, -2, -4, -1, -3, -2, -1, -2, -2, -3, -3, -4, -3, -3, -2, -1, -1, -1, -2, -1, -3, -4, -3, -3, -3, -2, -1, -3]], ['o9_21513', [-1, -2, -3, -2, -4, -5, -4, -6, -5, -4, -6, -3, -7, -2, -4, -6, -8, -7, -5, -4, -6, -3, -7, -2, -4, -5, -6, -5, -7, -6, -5, -7, -4, -8, -3, -5, -7, -9, -4, -8, -5, -6, -5, -7, -6, -8, -5, -7, -9, -5, -8, -4, -8, -5, -7, -9, -6, -5, -7, -4, -3, -4, -5, -5, -4, -6, -5, -4, -3, -2, -1, -3, -2, -4, -3, -4, -5, -4, -6, -3, -5, -7, -2, -5, -1, -4, -5, -6, -5, -7, -4, -8, -3, -7, -4, -6, -5, -4, -6, -3, -7, -6, -8, -5, -9, -4, -8, -3, -5, -7, -6, -6, -5, -4, -3, -5, -2, -5, -6]], ['o9_21545', [-1, 2, 3, -4, 3, 3, 2, 3, 3, 2, 2, 3, 2, 2, 3, 2, 1, -2, 3, 4, 3, 2]], ['o9_21620', [-1, -2, -3, -2, -4, -1, -5, -2, -5, -2, -4, -5, -6, -3, -2, -4, -3, -5, -4, -3, -2, -2, -1, -2, -3, -4, -3, -4, -5, -4, -6, -4, -6, -3, -4, -5, -4, -3, -2, -1, -3, -4, -5, -5, -5, -6, -5, -4, -6, -4, -3, -5, -2, -4, -1, -3, -5, -6, -5, -4, -6, -4, -3, -2, -3, -2, -2, -1, -2, -3, -4, -3, -3, -2, -4, -2, -5, -3, -6, -2, -4, -3, -5, -2, -4, -4, -4, -3, -5, -5, -4, -3, -5, -2, -4, -1, -3, -5, -4, -3, -2, -1, -3, -1, -4, -3, -5, -4]], ['o9_21697', [-1, 2, 3, -4, 3, 5, 4, 6, 3, 5, 7, 4, 3, 4, 3, 4, 3, 5, 4, 6, 4, 5, 4, 4, 4, 3, 5, -2, 4, 1, 5, 6, 5, 4, 6, -3, 2, -4, -5, 4, 3, -5, -4, -6, 3, -6, -5, -7, -4, -3, 4, 4, 5, -6, -5, 4, -3, -2, -3]], ['o9_21704', [1, 2, 3, 3, 4, 3, 5, 2, 3, 4, 3, 3, 2, 4, 1, 3, 2, 1, 3, 2, 4, 3, 2, 4, 3, 5, 2, 4, 3, 2, 4, 4, 3, 2, 1, 3, 3, 4, 4, 3, 2, 1, 3, 3, 4, 3, 3, 2, 2, 3, 2, 2, 2, 2, 3, 4, 5, 4, 3, 2, 2, 2, 1, 2, 3, 2, 4, 2, 3, 2, 1]], ['o9_21722', [1, 2, 2, 3, 3, 3, 2, 3, 4, 3, 2, 4, 3, 4, 3, 5, 2, 3, -4, 3, 2, -1, 2, 3, 4, 3, -5, -2, 3, 4, 3]], ['o9_21786', [-1, 2, 3, -4, 5, 6, -5, 7, -6, -8, -5, 9, -10, -9, 8, 7, 6, 5, 4, -3, -2, 1, 3, -4, 5, 6, 7, -6, -8, -5, 9, -6, 10, -5, -11, -6, -10, -5, -6, -5, -6, 7, 6, -8, 5, 7, 4, -9, -3, -8, 2, 7, -6, -5, 4, 6, 3, -5, 4, 6, -7, 6, 8, 6, 9, 5, 10, 6, 11, -7, 6, 8, -7, -9, -6, 8, -5, -4, -6, -3, -6, -2, 5, 7, -4, 6, 5]], ['o9_21893', [-1, -2, -3, -4, -5, -4, -6, -3, -3, -2, -1, -3, -4, -3, -4, -3, -2, -3, -4, -5, -6, -5, -4, -3, -5, -2, -4, -6, -2, -3, -2, -1, -2, -1, -3, -4, -5, -4, -3, -5, -2, -6, -1, -2, -1, -3, -2, -3, -2, -4, -3, -5, -4, -6, -3, -5, -2, -6, -1, -3, -3, -4, -3, -2, -3, -2, -1, -3, -4, -3, -5, -2, -4, -6, -5, -4, -5, -4]], ['o9_21905', [-1, 2, 3, 4, -5, 4, 3, 3, 2, 3, 3, 2, 4, 3, 2, 1, 3, 2, -3, 4, 5, 4, 3, -2, 4]], ['o9_21918', [1, 2, 1, 1, 2, 2, 3, 4, 3, 2, 1, 2, 1, 3, 2, 4, 4, 3, 2, 2, 1, 1, 2, 1, 1, 1, 2, 3, 2, 4, 1, 3, 2, 1, 1, 1, 2, 1, 2, 1, 3, 1, 2, 1, 3, 2, 4, 3, 2, 3, 3, 2, 1, 2, 3, 2, 3, 2, 3, 4, 3, 3, 3, 2, 4, 3, 4, 3, 2, 2, 1, 2, 3, 3, 4, 3, 2, 3]], ['o9_21927', [1, 2, -3, -3, -3, -3, -3, 4, -3, 5, 4, -6, -3, -3, -2, -1, 3, -2, 4, -5, 4, 3, 4, 5, 6, -5, 4, -3, 2, -3]], ['o9_21958', [-1, 2, -3, 4, -5, 6, -7, -6, 5, 4, 3, -2, 1, -3, 4, -5, 4, 6, 3, 7, -2, 3, 4, 4, 4, 4, 4, 4, 4, 4, -5, 4, -3, 2, 4, 5, -6, 5, 4]], ['o9_21992', [-1, -2, 3, -4, -5, 6, -5, 4, -3, 2, 4, 1, -3, -5, 2, -4, -3, 5, -6, 5, 7, 6, 5, -4, -5, 4, 6, 4, -7, 4, -8, -7, -9, 6, -8, -7, -5, -4, 3, 5, -2, 5, 5, -4, -6, -5, 4, 4, 3, -4, -5, 6, -5, 7, -6, 8, 7, 9, 8]], ['o9_22066', [1, -2, -3, -4, 5, -6, 7, -6, -5, 4, 3, -5, 2, -4, -6, -1, 3, -7, -2, 8, -7, 9, -8, 10, 9, -11, -8, 10, 12, -9, 11, 10, 9, 8, -7, -6, 5, -4, -6, -3, 7, -6, -8, 5, 7, -9, -4, -6, 8, -10, -5, -7, -11, -6, 8, -12, -7, 9, 13, 8, -10, -7, -9, 11, 6, -10, 12, 5, 11, 4, 10, 3, 9, 2, 8, -7, -6, -5, 4, -3, -5, 4, 5, -6, 7, -8, -7, -9, 8, -10, 7, -9, -11, -6, -8, -12, -13]], ['o9_22100', [-1, -1, -2, -1, -3, -1, -4, -3, -5, -2, -5, -1, -4, -1, -2, -3, -4, -3, -5, -4, -3, -2, -1, -3, -2, -1, -3, -1, -4, -2, -5, -3, -2, -4, -3, -5, -3, -2, -1, -3, -4, -4, -3, -2, -1, -3, -4, -3, -4, -3, -5, -2, -3, -3, -4, -5, -4, -3, -3, -2, -1, -2, -3, -2, -4, -4, -3, -5, -3, -2, -2, -1, -2, -3, -4, -3, -5, -2, -3]], ['o9_22129', [-1, -2, -3, -4, -3, -5, -4, -6, -5, -7, -4, -6, -8, -5, -9, -8, -7, -6, -8, -5, -6, -7, -6, -8, -7, -9, -8, -7, -7, -6, -8, -5, -7, -6, -8, -5, -7, -9, -4, -3, -5, -2, -6, -1, -3, -6, -7, -6, -5, -4, -3, -5, -2, -6, -1, -7, -2, -7, -3, -4, -5, -4, -6, -3, -7, -3, -8, -2, -4, -3, -4, -5, -6, -6, -7, -6, -5, -7, -5, -4, -3, -5, -2, -4, -6, -1, -3, -7, -8, -9, -8, -7, -6, -5, -6, -5, -4, -3, -5, -2, -4, -6, -4, -7, -3, -7, -8, -7, -6, -5, -7]], ['o9_22148', [1, 2, 3, 2, 1, 2, 1, 3, 2, 1, 2, 1, 2, 1, 2, 3, 3, 2, 1, 3, 2, 1, 2, 1, 3, 1, 2, 1, 1, 2, 3, 3, 2, 3, 2, 2, 2, 1, 2, 2, 3, 3, 2]], ['o9_22182', [1, -2, 3, -4, -5, 6, -7, 8, 7, -6, -5, -4, -3, 2, -1, 3, -2, -4, -5, 4, 6, -5, -7, -4, -8, 3, -4, -5, 4, -6, -5, -4, -3, 2, -3, -4, -4, -5, 6, 7, -6, -5, -4, 5]], ['o9_22199', [1, -2, 3, 4, -5, 6, -5, 4, -3, 2, -4, -1, -3, 4, 5, -6, -5, 4, 5, -4, 3, 2, 4, -3, -5, -5, -5, 4, 5, -4, -3, -2]], ['o9_22252', [1, 2, 1, 3, 2, 4, 3, 5, 4, 6, 3, 5, 7, 2, 4, 6, 1, 5, 7, 2, 8, 2, 7, 9, 3, 6, 2, 4, 7, 1, 3, 2, 1, 5, 1, 4, 6, 3, 5, 4, 6, 2, 7, 1, 8, 1, 7, 2, 6, 3, 5, 6, 7, 4, 3, 5, 4, 6, 5, 4, 3, 2, 4, 3, 5, 2, 4, 6, 2, 5, 7, 3, 6, 8, 7, 9, 6, 8, 5, 7, 9, 4, 6, 5, 4, 3, 2, 4, 3, 2, 1, 2, 3, 4, 3, 5, 2, 5, 6, 5, 4, 3, 2, 4, 5, 4, 3, 2, 4, 1, 5, 2, 6, 2, 7, 6, 8, 5, 9, 4, 6, 6, 5, 3, 4, 3, 5, 2, 6, 7, 6, 8, 5, 7, 9, 4, 6, 5, 4, 3, 2, 4, 5, 6, 6, 7, 8, 9, 8, 7, 6]], ['o9_22266', [-1, -1, -2, -2, -3, -2, -3, -2, -2, -1, -3, -2, -1, -1, -2, -1, -2, -2, -2, -3, -2, -2, -1, -1, -2, -1, -1, -1, -2, -3, -2, -3, -2, -1, -3, -2, -2, -1, -3, -2, -2]], ['o9_22337', [1, -2, -3, 4, -5, -4, 5, 6, -5, -7, -4, -6, -8, 5, -7, 6, -5, 4, 3, 2, -4, -1, -3, 2, -4, -5, 4, -6, 5, 7, 4, 8, -3, -4, -5, 4, 4, -5, 6, 5, 7, -4, -6, 3, -5, -2, -4, 3, 5, 5, -4, -4]], ['o9_22477', [1, 2, 3, 2, 4, 3, 5, 2, 1, 3, 2, 4, 3, 5, 2, 4, 3, 5, 2, 6, 5, 4, 3, 4, 5, 4, 6, 6, 7, 6, 6, 5, 4, 6, 6, 5, 4, 6, 3, 2, 1, 3, 4, 5, 5, 4, 6, 3, 2, 4, 4, 3, 5, 4, 6, 3, 5, 7, 4, 6, 4, 7, 5, 4, 3, 5, 2, 6, 5, 7, 4, 3, 4, 4, 5, 4, 6, 3, 5, 3, 5, 3, 2]], ['o9_22550', [-1, -2, -2, -3, -4, 5, -4, -3, -2, 1, -2, -3, 2, -4, 3, -5, 3, -4, -3, -2, 3, 4, 3, 3, 4, 3, 4, 3, 4, 4, 4]], ['o9_22607', [1, 2, 3, 4, 5, 6, 7, 6, 8, 5, 4, 3, 2, 4, 1, 3, 4, 5, 4, 6, 3, 6, 2, 4, 7, 3, 5, 6, 5, 7, 5, 7, 4, 5, 6, 7, 7, 6, 8, 5, 4, 3, 4, 3, 5, 2, 4, 6, 1, 3, 7, 4, 6, 5, 4, 6, 3, 5, 2, 5, 3, 4, 5, 5, 6, 5, 7, 6, 8, 5, 7, 4, 7, 3, 6, 2, 3, 4, 3, 4, 5, 4, 6, 3, 5, 2, 1, 2, 3, 4, 5, 4, 6, 5, 7, 6, 5, 7, 6, 8]], ['o9_22663', [-1, -1, -2, -1, -3, -2, -2, -3, -3, -3, -4, -3, -5, -2, -4, -6, -1, -7, -6, -8, -6, -5, -4, -6, -3, -7, -2, -4, -4, -4, -3, -2, -4, -3, -5, -4, -6, -3, -5, -7, -2, -6, -2, -3, -4, -3, -5, -2, -6, -2, -7, -1, -6, -2, -2, -3, -4, -3, -5, -4, -6, -3, -2, -1, -3, -2, -4, -5, -4, -6, -3, -4, -5, -4, -6, -3, -7, -6, -8, -7, -7, -6, -5, -4, -6, -3, -5, -2, -6, -1, -7, -6, -5, -4, -6, -3, -4, -5, -4, -6, -3, -5, -7, -2, -4, -8, -3, -5, -7, -4, -8, -3, -5, -6, -7, -6, -5, -4, -6, -5, -4, -3, -4, -5]], ['o9_22698', [-1, -2, -2, -1, -2, -3, -2, -4, -3, -5, -4, -6, -5, -7, -4, -8, -3, -2, -1, -3, -2, -3, -2, -3, -4, -5, -6, -5, -7, -4, -6, -5, -4, -4, -4, -3, -4, -5, -4, -5, -4, -6, -5, -5, -4, -3, -2, -4, -1, -3, -2, -4, -5, -4, -3, -2, -4, -3, -5, -2, -6, -5, -4, -5, -6, -5, -7, -6, -8, -7, -6, -8, -5, -4, -3, -4, -5, -6, -5, -4, -3, -2, -1, -3, -2, -2, -3, -4, -5, -4, -6, -6, -6, -7, -7, -6, -5, -7, -4, -6, -8, -3, -7, -2, -6, -8, -3, -7, -3, -4, -5, -4, -6, -3, -5, -7, -2, -5, -8, -2, -4, -7, -5, -5, -6, -5, -7, -4, -8, -3, -5, -2, -5, -1, -4, -6, -3, -2, -4, -4, -3, -5, -4, -3, -5, -2, -6, -5, -7, -4, -6, -7, -8, -7, -6, -5, -7, -4, -6, -6, -5, -7, -4, -6, -8, -5, -7, -4]], ['o9_22790', [1, 2, -3, -4, 3, -5, 4, -6, 7, -6, 8, -5, 7, -4, 6, -3, -2, 4, -1, -3, 5, -2, -4, -3, -5, 4, -5, -6, -5, -7, 6, -8, 5, -7, -4, 3, 5, 2, -6, -5, -5, 4, 3, 4, 5, 4, 6, 5, 5, 4, 6, 5]], ['o9_22883', [-1, -2, -1, -1, -1, -2, -1, -1, -2, -1, -2, -1, -1, -2, -1, 3, -2, 3, -2]], ['o9_22925', [-1, -2, -3, -3, -2, -1, -3, -3, -2, -1, -3, -3, -3, -3, -4, -3, -5, -2, -1, -3, -4, -3, -2, -1, -1, -2, -3, -2, -2, -1, -3, -2, -3, -3, -4, -3, -5, -2, -4, -3, -2, -3, -2, -1, -2, -3, -2, -1, -3, -4, -4, -3, -3, -3, -2, -4, -1, -3, -2, -4, -3, -4, -5, -4, -3, -2, -4, -1, -3, -5, -2, -4, -1, -2, -3, -4, -3, -2, -3, -3, -2, -4, -1, -5, -2, -5, -2, -3, -2, -4, -3, -5, -2, -3, -4, -5, -4, -3, -2, -4, -4]], ['o9_22951', [-1, 2, 3, 4, -5, -6, 7, -8, 7, -9, -6, -8, 5, -4, -6, -3, 7, -2, 6, 1, -5, -4, 3, 5, 5, 4, -6, 5, -6, -7, 6, 8, -7, 9, 8, -10, -9, -11, -8, -10, 7, -9, -6, -8, -5, -4, -3, -5, 2, 6, -7, -6, -5, -4, -3, 5, -4, -5, 4, 6, -5, 7, -6, 8, 5, -7, 9, 5, 8, 10, 6, 9, 11, 5, 10, -4, 3, -5, -2, -6, 7]], ['o9_23023', [1, 2, 1, 2, 3, 2, 4, 3, 5, 2, 4, 4, 4, 5, 4, 6, 5, 4, 3, 5, 2, 4, 6, 5, 4, 6, 3, 7, 2, 6, 8, 5, 7, 4, 7, 3, 5, 2, 6, 5, 7, 4, 6, 7, 6, 8, 5, 7, 4, 6, 3, 5, 4, 3, 2, 1, 3, 3, 2, 4, 3, 5, 4, 3, 5, 3, 5, 2, 6, 1, 7, 2, 6, 8, 5, 6, 7, 6, 5, 7, 4, 6, 3, 2, 4, 3, 5, 4, 6, 3, 5, 7, 2, 4, 6, 8, 1, 5, 6, 5, 4, 3, 5, 2, 4, 1, 4, 1, 4, 3, 2, 1, 3, 4, 3, 5, 6, 7, 6, 5, 6, 5, 6, 5, 5, 4, 6, 3, 2, 4, 1, 3, 2, 2, 3, 4, 5, 4, 6, 3, 5, 2, 4, 3, 3, 2, 4, 1, 5, 4, 6, 3, 7, 4, 8, 7, 6, 5, 4, 6, 3, 7, 2, 3, 4, 5, 6, 5, 6, 5, 7, 4, 6, 3, 4, 5, 6, 7, 8, 7, 6, 5, 7, 6, 8, 5, 7, 5, 4, 3, 5, 4]], ['o9_23032', [-1, -2, -1, -3, -4, -4, -4, -3, -2, -4, -1, -3, -4, -4, -3, -5, -2, -1, -3, -4, -3, -2, -4, -1, -2, -3, -2, -1, -2, -1, -3, -2, -4, -1, -3, -5, -4, -3, -5, -2, -5, -4, -4, -3, -5, -4, -5]], ['o9_23069', [1, -2, -3, -4, -3, -3, -4, -3, -3, -2, -1, -3, -3, -4, -3, -2, 3, -4, 5, -4, -3, 2, -4, -3, -4, -4, -5]], ['o9_23094', [-1, 2, 3, 4, 5, -6, 7, -8, -8, -9, 8, 10, -7, 11, 8, -12, -9, -10, -9, -11, 8, -10, 7, 6, -5, -7, -4, -8, -3, 9, -2, 8, 1, 7, 6, -8, -5, 4, -6, 3, 5, 7, -6, -7, -7, -7, -7, -7, 8, 7, -9, 8, 10, 9, 11, 8, 10, 12, 7, 9, -13, 6, 8, 12, -5, -9, 11, 4, -9, 10, 9, -8, -10, -7, 6, 8, 5, -7, -6, 8, 9, -8, 10, 7, -11, 8, -12, 9, -11, 13, -14, -10, -13, -15, -12, -14, -13, -11, -10, -12, 9, -11, 8, -10, 7, 9, 6, 8, -5, 7, -4, -3, 2, -4, 3, 5, 4, -6, 5, -7, 6, 8, -7, -9, 8, 10, -9, 11, -8, 10, 12, 9, 11, 13, 8, 12, 14, 7, 13, 15, -6, -8, 14, -5, 7, -4, 8, -3, -2]], ['o9_23147', [-1, -2, 3, 2, 4, 1, 1, -2, 3, 2, -4, -1, -3, 5, -3, -3, 4, 3, -5, -2, 3, 4, -3, 5, 2, 1, -2, 3, 4, -3, 2, 3, -4]], ['o9_23178', [1, -2, -3, 2, -1, 2, 1, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, 3, -2]], ['o9_23179', [-1, -2, -3, -4, -3, -5, -2, -3, -3, -2, -2, -2, -1, -3, -2, -3, -2, -3, -2, -4, -1, -3, -5, -2, -4, -1, -3, -1, -2, -3, -4, -3, -5, -5, -4, -3, -5, -2, -3, -3, -4, -3, -2, -3, -2, -1, -2, -3, -2, -3, -4, -3, -2, -2, -3, -2, -3, -2, -3, -2, -3, -4, -3, -2, -2, -1, -3, -2, -3, -4, -4, -3, -4, -3, -2, -1, -2, -3, -3, -4, -3, -2, -1]], ['o9_23263', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 1, 2, 3]], ['o9_23461', [1, 2, 3, 4, 5, 4, 3, 5, 2, 4, 6, 2, 7, 1, 6, 2, 5, 2, 6, 6, 5, 4, 3, 2, 3, 4, 3, 5, 6, 7, 6, 5, 4, 3, 5, 2, 4, 2, 4, 5, 5, 4, 3, 2, 4, 1, 2, 3, 4, 5, 4, 6, 5, 7, 4, 3, 5, 2, 5, 3, 6, 5, 7, 5, 4, 6, 3, 4, 5, 6, 7, 6, 7, 6, 6, 5, 4, 3, 5, 2, 4, 5, 4, 6, 5, 7, 4, 6, 5, 4, 3]], ['o9_23571', [-1, 2, 3, -2, 4, -3, 5, -2, 6, -2, -3, -4, -3, 5, 4, 3, 2, 1, -3, -4, -3, 2, -4, -3, -5, -5, -5, 4, 5, -4, -6, -4, 7, 5, 4, -6, 5, -4, 3, -2, -4, -5, -4, 6, -3, -5, -7, -4, -3]], ['o9_23646', [-1, -2, -3, -2, -2, -3, -3, -2, -2, -2, -1, -3, -2, -3, -3, -3, -2, -1, -3, -1, -2, -1, -2, -2, -3, -2, -2]], ['o9_23660', [-1, -2, -3, -2, -4, -1, -5, -4, -6, -3, -5, -7, -2, -4, -3, -5, -4, -6, -4, -6, -7, -8, -7, -7, -6, -5, -4, -6, -3, -7, -2, -8, -9, -8, -10, -7, -8, -7, -9, -8, -7, -7, -6, -5, -7, -4, -6, -8, -3, -5, -7, -9, -6, -8, -10, -6, -9, -5, -8, -7, -6, -8, -5, -7, -9, -4, -3, -5, -2, -6, -7, -8, -9, -10, -9, -8, -7, -6, -7, -6, -8, -7, -9, -6, -10, -5, -9, -4, -6, -3, -5, -7, -4, -6, -3, -5, -7, -2, -1, -8, -2, -7, -9, -1, -3, -8, -4, -7, -6, -7, -8, -9, -5, -4, -6, -3, -5, -7, -2, -5, -8, -8, -7, -9, -6, -10, -7, -6, -8, -5, -9, -4, -8, -5, -8, -7, -6, -5, -4, -3, -4, -5, -6, -7, -6, -8, -7, -9, -6, -8, -5, -9, -4, -6, -10, -4, -9, -3, -5, -9, -2, -8, -3, -3, -4, -4, -5, -6, -7, -6, -5, -4, -5, -6]], ['o9_23723', [1, 2, 3, 4, 3, 3, 2, 1, 2, 2, 3, 2, 4, 1, 4, 2, 5, 1, 2, 3, 2, 4, 5, 5, 4, 4, 3, 2, 4, 5, 5, 4, 3, 2, 2, 1, 2, 3, 4, 3, 5, 5, 5, 4, 3, 2, 4, 3, 5, 2, 4, 1, 2, 3, 3, 3, 2, 3, 4, 5, 4, 3, 2, 2, 1, 3, 2, 3, 2, 3, 2, 4, 3, 5, 2, 5, 2, 4, 1, 5, 3, 2, 3, 2, 3, 2, 4, 2, 5, 3, 3, 2, 3, 4, 3, 2, 4, 2, 4, 1, 4, 2, 3, 2, 4, 3, 3, 4, 5]], ['o9_23786', [1, -2, -3, 4, 5, 6, 7, 8, 7, -9, 6, -10, 5, -7, -11, -8, 7, -9, 6, -5, -4, 3, -5, 2, -4, 6, -1, 3, -5, -2, -4, -6, -3, 7, 8, 7, -6, 5, -4, 6, 5, 6, -7, 6, -8, -7, 9, 8, -10, 7, 9, -6, 8, -5, 4, -6, 3, 7, 2, 6, -5, 4, -3, 5, 4, -6, -6, 5, -7, 6, -5, 7, -8, -9, 10, 11, 10, 9, -8, 7, 6, 5, -6, -7, -6]], ['o9_23955', [-1, -2, -3, -4, -3, -5, -2, -4, -3, -2, -4, -1, -2, -3, -2, -4, -1, -2, -3, -2, -1, -3, -4, -5, -6, -5, -4, -3, -5, -2, -4, -2, -5, -4, -3, -2, -1, -2, -3, -4, -5, -4, -3, -2, -4, -5, -4, -3, -4, -4, -5, -4, -6, -3, -5, -4, -3, -3, -2, -1, -2, -3, -4, -5, -5, -6, -5, -4, -5, -4, -3, -2, -3, -4, -5, -4, -3, -5, -4, -5, -6, -5, -6, -5, -4, -3, -5, -2, -5, -4, -5, -4, -3, -5, -2, -4, -3, -3, -2, -1, -2, -3, -4, -5, -4, -6, -3, -2, -3, -4, -5, -4, -6, -3, -5, -4, -3, -5, -3, -2, -1, -3, -3, -2, -1, -3, -3, -4, -3, -5, -2, -6, -3, -6, -4, -6, -5, -4, -6, -3, -5, -2, -4, -4]], ['o9_23961', [1, 2, 3, 4, 5, 4, 6, 7, 6, 8, 5, 4, 6, 3, 7, 2, 8, 1, 9, 2, 8, 3, 8, 4, 5, 4, 6, 5, 4, 7, 6, 5, 7, 4, 6, 8, 3, 6, 9, 2, 4, 7, 4, 6, 5, 4, 6, 3, 6, 4, 3, 5, 2, 6, 1, 3, 7, 2, 6, 3, 7, 2, 6, 8, 5, 7, 6, 5, 7, 4, 5, 4, 6, 3, 7, 2, 6, 8, 1, 3, 8, 4, 7, 9, 4, 8, 8, 5, 6, 5, 7, 5, 4, 3, 2, 4, 5, 6, 7, 8, 9, 8, 7, 6, 8, 6, 5, 4, 6, 3, 5, 7, 2, 4, 6, 1, 7, 6, 5, 4, 6, 4, 4, 3, 4, 5, 4, 6, 5, 4, 6, 3, 6, 2, 7, 1, 3, 6, 4, 3, 2, 5, 3, 6, 7, 4, 8, 5, 4, 6, 3, 7, 6, 8, 5, 9, 4, 8, 3]], ['o9_23971', [1, 2, 3, 2, 2, 3, 2, 1, 3, 2, 3, 3, 3, 2, 1, 2, 3, 2, 3, 3, 2, 2, 3, 4, 3, 2, 1, 2, 2, 3, 2, 4, 2, 4, 2, 3, 2, 1, 3, 4, 3, 2, 1, 3, 2, 4, 1, 3, 2, 4, 1, 2, 1, 3, 2, 4, 3, 3, 2, 3, 2, 1, 1, 2]], ['o9_23977', [1, 1, 2, 1, 3, 2, 4, 3, 5, 2, 4, 6, 1, 3, 7, 6, 8, 5, 7, 4, 6, 5, 7, 5, 7, 4, 3, 4, 3, 5, 2, 6, 3, 7, 4, 8, 3, 5, 4, 5, 6, 7, 6, 8, 5, 4, 6, 3, 2, 4, 1, 2, 3, 2, 4, 2, 5, 3, 4, 3, 5, 2, 6, 7, 6, 8, 5, 4, 3, 4, 3, 2, 4, 3, 5, 2, 4, 2, 5, 4, 6, 3, 4, 5, 4, 6, 3, 5, 7, 3, 2, 4, 1, 2, 3, 2, 4, 1, 3, 5, 1, 6, 5, 4, 3, 5, 2, 5, 1, 1, 2, 3, 4, 3, 5, 4, 4, 3, 5, 2, 3, 4, 4, 5, 6, 7, 6, 8, 5, 4, 3, 5, 2, 6, 2, 5, 7, 4, 8, 5, 3, 4, 4, 3, 5, 6, 5, 4, 3, 2, 3, 4, 5, 6]], ['o9_24030', [-1, 2, 2, 3, 4, 3, 2, 4, 2, 3, 4, 4, 3, 2, 3, 2, 4, -1, 4, 3, 3, 2]], ['o9_24047', [-1, 2, 1, -3, -2, -4, -3, -3, -2, -4, -2, -3, -2, 1, -2, -3, -4, -3, -2, -2, -3, -2, -4, -2, -3, -4, -3, -4, -3, -3, -2, -4, 1, 2, 3, 4, 4, 3]], ['o9_24069', [-1, -2, -3, -2, -1, -2, -3, -3, -2, -3, -4, -3, -5, -6, -5, -4, -3, -5, -2, -4, -6, -3, -4, -4, -3, -4, -5, -4, -6, -3, -6, -3, -2, -1, -3, -2, -4, -5, -4, -5, -6, -5, -4, -5, -4, -4, -3, -2, -4, -5, -6, -6, -5, -4, -3, -2, -4, -5, -6, -6, -5, -4, -3, -3, -2, -1, -2, -3, -2, -4, -2, -5, -3, -6, -2, -6, -5, -4, -3, -5, -2, -6, -1, -3, -4, -3, -5, -3, -4, -3, -5, -2, -2, -3, -4, -5, -5, -4, -6, -3, -2, -4, -1, -4, -3, -5, -2, -4, -2, -3, -2, -4, -1, -5, -1, -4, -3, -2, -3, -4]], ['o9_24126', [1, 2, 1, 3, 2, 4, 4, 3, 2, 3, 4, 5, 4, 3, 5, 4, 6, 5, 7, 4, 6, 8, 5, 7, 5, 8, 5, 9, 8, 7, 6, 5, 7, 4, 6, 8, 3, 3, 2, 4, 3, 2, 4, 3, 4, 5, 4, 6, 3, 5, 7, 5, 8, 4, 9, 8, 10, 7, 9, 6, 7, 8, 7, 6, 5, 6, 5, 7, 4, 6, 5, 4, 6, 3, 6, 2, 5, 7, 1, 4, 8, 2, 5, 7, 7, 3, 6, 2, 7, 3, 8, 7, 8, 8, 9, 8, 10, 7, 9, 6, 8, 5, 4, 5, 6, 7, 6, 8, 5, 4, 6, 3, 2, 4, 5, 4, 3, 2, 4, 1, 3, 4, 3, 5, 2, 6, 3, 5, 4, 5, 6, 7, 8, 9, 8, 10, 7, 6, 7, 6, 5, 4, 6, 3, 5, 4]], ['o9_24149', [1, 2, 3, 2, 4, 5, 4, 4, 3, 2, 4, 2, 5, 1, 3, 6, 2, 5, 3, 4, 5, 4, 6, 6, 5, 4, 3, 4, 5, 4, 6, 4, 3, 2, 1, 3, 2, 3, 4, 3, 3, 4, 3, 4, 3, 2, 4, 5, 4, 3, 2, 4, 2, 5, 3, 4, 5, 6, 5, 5, 4, 3, 5, 2, 6, 1, 2, 3, 4, 3, 5, 2, 2, 3, 4, 5, 6, 5, 5, 5, 4, 6, 3, 6, 2, 5, 4, 3, 5, 2, 6, 3, 4, 5, 4, 4, 3, 5, 4, 3, 5, 2, 5, 5, 6, 5, 4, 3, 2, 4, 1, 5, 2, 3, 4, 3, 5, 2, 4, 6, 2, 6, 2, 5, 2, 4, 1, 3, 2, 1, 3, 4, 3, 4, 5, 4, 6, 5, 4, 3, 4, 4, 3, 4, 5, 4, 4, 3, 2, 4]], ['o9_24183', [1, 2, 3, 4, 5, 6, 7, 6, 8, 5, 7, 9, 6, 10, 6, 11, 5, 12, 5, 13, 4, 3, 2, 3, 3, 4, 5, 6, 7, 8, 9, 10, 9, 11, 8, 10, 12, 7, 6, 8, 5, 4, 3, 5, 2, 4, 1, 5, 6, 7, 8, 7, 8, 9, 8, 10, 7, 9, 11, 9, 8, 9, 10, 9, 8, 7, 6, 8, 7, 7, 6, 5, 4, 3, 2, 4, 3, 5, 4, 6, 5, 7, 6, 8, 5, 7, 9, 4, 10, 3, 9, 4, 8, 7, 9, 6, 10, 11, 12, 5, 11, 4, 6, 10, 3, 5, 7, 11, 2, 5, 12, 1, 13, 2, 12, 3, 4, 3, 5, 6, 5, 7, 4, 8, 3, 7, 6, 9, 8, 10, 7, 9, 11, 10, 9, 8, 7, 9, 6, 5, 4, 6, 3, 5, 7, 3, 6, 8, 2, 4, 1, 3, 2, 4, 3, 4, 3, 5, 4, 6, 5, 7, 4, 6, 3, 7, 4, 5, 4, 6, 5, 6, 7, 8, 7, 9, 6, 10, 6, 9, 11, 7, 10, 12, 13, 8, 7, 9, 10, 11, 10, 12, 9, 8, 7, 9, 6, 7, 6, 8, 9, 9, 8, 10, 11, 10, 9, 10, 9, 8, 9, 9, 8, 10, 8, 7, 6, 5, 4, 6, 3, 7, 2, 8, 7, 9, 9, 8, 9, 10, 9, 11, 8, 10, 12, 8, 11, 9, 8, 9, 8, 10, 7, 8, 9, 8, 7, 6, 5, 4, 5, 5, 6, 5, 7, 6, 8, 5, 7, 9, 8, 10, 8, 11, 7, 9, 12, 8, 10, 7, 11, 7, 10, 12, 6, 9, 10, 8, 9]], ['o9_24290', [1, 1, 2, 3, 2, 4, 1, 4, 1, 1, 2, 3, 2, 2, 1, 2, 2, 3, 2, 4, 2, 1, 2, 3, 2, 1, 3, 1, 4, 4, 3, 2, 1, 3, 4, 3, 2, 3, 2, 3, 4, 3, 2, 1, 1, 2, 2, 1, 3, 2, 4, 4]], ['o9_24293', [1, 2, -3, 4, -5, -6, -5, -7, -6, -7, 8, 7, 9, 8, 10, -7, 9, 6, 5, -6, -6, 7, -6, 8, 5, 7, -4, 6, 3, 5, -2, 4, -6, -1, 3, 5, 2, 6, 3, -7, -6, -8, -5, -9, -6, -10, -4, 7, 11, 6, 8, 12, -5, 9, -6, 10, 7, 9, 11, 10, 8, 7, 9, 6, 8, -7, 6, 5, 4, -3, 5, -2, -4, 6, 5, 7, 6, -8, -7, -9, 6, -8, -10, -5, -7, -9, -11, 4, 8, -10, -12, -3, -5, 7, -9, -11, -4, 7, 6, -5]], ['o9_24401', [-1, -2, -3, -4, -3, -2, -2, -3, -4, -3, -2, -3, -3, -3, -2, -3, -3, -2, -1, -2, -3, -2, -3, -2, -3, -3, -4, -3, -2, -2, -2, -2, -1, -2, -2, -3, -4, -4, -3, -2, -3, -2]], ['o9_24407', [-1, -2, -3, -4, -3, -5, -2, -5, -6, -7, -6, -6, -5, -6, -6, -5, -4, -3, -5, -2, -6, -3, -4, -3, -5, -2, -4, -4, -3, -2, -1, -2, -3, -4, -5, -6, -5, -7, -6, -5, -7, -4, -6, -3, -5, -4, -5, -6, -6, -5, -4, -4, -3, -2, -4, -1, -4, -3, -2, -4, -1, -3, -3, -4, -3, -5, -2, -4, -6, -1, -3, -7, -2, -7, -6, -5, -4, -3, -5, -2, -4, -5, -6, -5, -4, -6, -4, -7, -6, -5, -4, -4, -4, -3, -4, -5, -5, -4, -6, -3, -5]], ['o9_24510', [1, 2, 1, 3, 2, 3, 4, 3, 3, 2, 3, 2, 1, 3, 2, 3, 4, 4, 4, 3, 2, 3, 4, 3, 3, 2, 4, 1, 3, 2, 3, 2, 1, 2, 3, 4, 3, 3, 2, 4, 2, 3, 2, 3, 2, 4, 1, 2, 2, 3, 2, 1, 3, 3, 4, 3, 3, 4]], ['o9_24518', [1, -2, 3, 4, 5, -4, -6, -5, -7, -4, -3, -3, -4, -3, -4, -3, -5, -2, -3, -4, -3, -5, -3, 6, -4, -3, -2, -1, -3, -4, 5, -4, 3, -2, 3, 4, -3, -5, -4, -6, -5, 7, -4, 6, -3, -4, -4, -4, -3, 5, 4, 3, -5, 2, -4]], ['o9_24534', [-1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -1, -2, -3, -1, -2, -3, -1, -2, -3]], ['o9_24592', [-1, -2, -2, -3, -2, -4, -1, -4, -5, -4, -6, -5, -4, -4, -4, -3, -2, -1, -3, -2, -3, -4, -3, -3, -2, -4, -5, -4, -6, -3, -7, -2, -4, -5, -6, -5, -7, -4, -7, -3, -5, -5, -4, -5, -5, -4, -6, -3, -6, -2, -5, -1, -6, -1, -2, -3, -4, -3, -5, -2, -4, -6, -3, -5, -7, -5, -4, -5, -5, -4, -3, -2, -1, -2, -3, -2, -4, -3, -4, -5, -4, -4, -3, -2, -2]], ['o9_24667', [1, -2, -3, -3, -4, -3, -2, -1, -3, -2, -3, 4, -5, 4, -3, -4, 3, 3, -2, -3, -3, -4, 5]], ['o9_24670', [-1, -2, -3, -4, -5, -6, 7, -8, 9, -10, 9, 11, 10, -12, 9, -13, 8, 12, -14, -7, -11, 13, -15, 6, 10, 12, 14, 5, -9, -11, 13, 4, -10, 12, 3, 9, 11, 2, -8, 1, -7, -9, -6, 8, -10, -5, -7, -4, 6, -8, -3, 5, 9, 2, 4, -8, 3, 7, -6, -8, 5, -7, 4, 6, 8, 5, -9, 8, 10, -7, 9, -11, 6, -8, -12, 7, -9, -13, 10, -14, 9, 11, 15, 8, -10, -12, 9, -13, -10, 14, 11, -10, -12, -9, -11, 13, -8, -7, -6, -5, 7, -4, 8, -3, -9, -2, -8, -10, -9, 8, -7, -7, -6, -8, -5, 7, -4, 7, 3, -8, -7, 9, -8, 10, 7, -9, 11, 6, -10, 12, -5, -7, 4, -6, 8, 5, -7, 9, -8, 7, -9, 6, 10, -11, 10, -9, -8, 7, 9, 8, -9]], ['o9_24779', [-1, -2, -1, -3, -2, -4, -1, -3, -1, -4, -1, -2, -3, -3, -4, -3, -2, -1, -2, -3, -2, -4, -1, -3, -2, -4, -2, -3, -2, -4, -3, -2, -2, -3, -2, -1, -2, -3, -3, -4, -3, -2, -1, -3, -3, -2, -1, -3, -4, -3, -2, -3, -3, -2, -4, -1, -3, -2, -3, -2, -1, -3, -2, -4, -1, -3, -2, -3, -4, -3, -2, -1, -3, -2, -4, -1, -3, -2, -4, -1, -2, -2]], ['o9_24886', [-1, -2, -1, -2, -3, -2, -4, -3, -5, -6, -7, -6, -8, -5, -9, -4, -6, -10, -3, -5, -9, -11, -2, -6, -12, -7, -12, -7, -13, -8, -7, -9, -6, -10, -5, -9, -11, -8, -12, -9, -9, -10, -11, -10, -9, -8, -10, -7, -6, -8, -5, -7, -9, -4, -8, -10, -3, -5, -7, -11, -2, -4, -10, -12, -1, -6, -9, -11, -2, -5, -7, -10, -12, -1, -3, -11, -13, -10, -12, -4, -11, -13, -3, -5, -10, -2, -9, -11, -9, -8, -7, -9, -10, -9, -11, -6, -5, -7, -6, -8, -7, -9, -6, -10, -5, -9, -4, -8, -3, -7, -9, -4, -10, -3, -5, -9, -11, -2, -8, -10, -1, -3, -9, -2, -6, -8, -3, -8, -2, -4, -9, -3, -4, -7, -5, -4, -3, -2, -6, -5, -7, -5, -8, -4, -3, -5, -2, -1, -3, -4, -3, -5, -6, -5, -4, -3, -2, -4, -3, -5, -4, -3, -5, -3, -5, -6, -5, -5, -4, -6, -7, -6, -8, -5, -7, -9, -6, -8, -10, -7, -9, -11, -6, -8, -10, -12, -7, -9, -11, -13, -6, -8, -10, -12, -5, -7, -9, -11, -4, -8, -3, -5, -7, -2, -6, -5, -7, -5, -8, -4, -3, -5, -2, -4, -6, -1, -3, -5, -7, -2, -6, -3, -2, -3, -4, -5, -6, -5, -7, -4, -8, -3, -7, -9, -2, -4, -10, -9, -11, -8, -12, -7, -11, -13, -6, -5, -4, -6, -3, -7, -2, -4, -8, -5, -4, -5, -6, -5, -7, -4, -6, -8, -5, -7, -9, -8, -9]], ['o9_24889', [1, 1, 2, 3, 4, 3, 5, 2, 5, 6, 5, 7, 4, 6, 8, 3, 5, 2, 6, 5, 7, 4, 6, 5, 4, 3, 3, 2, 4, 5, 6, 6, 5, 7, 4, 3, 2, 4, 1, 3, 5, 3, 6, 2, 7, 3, 7, 3, 4, 5, 6, 5, 4, 3, 2, 4, 1, 5, 4, 6, 3, 5, 6, 7, 6, 8, 5, 7, 6, 8, 5, 6, 5, 7, 6, 8, 5, 4, 3, 5, 2, 4, 6, 1, 3, 7, 4, 8, 5, 8, 6, 7, 6, 5, 4, 3, 5, 2, 6, 5, 7, 8, 7, 6, 5, 5, 4, 3, 2, 4, 5, 6, 5, 6, 7, 8, 7, 6, 6, 5, 7, 4, 6, 3, 5, 7, 4, 6, 3, 7, 3, 6, 8, 2, 5, 3, 6, 2, 1, 4, 4, 5, 4, 4, 3, 2, 1, 3, 3, 2, 3, 4, 3, 5, 2, 4, 6, 3, 7, 6, 5, 4, 6, 4, 3, 2, 4, 1, 5, 4, 3, 2, 4, 4, 3, 5, 2, 4, 5, 6, 5, 4, 6, 7, 6, 8, 5, 6, 5, 7, 4, 6, 3, 5, 7, 3, 6, 6, 6, 6, 5, 4, 6, 3, 5, 7]], ['o9_24946', [-1, -2, -3, -2, -4, -2, -4, -1, -2, -3, -2, -1, -3, -2, -1, -3, -2, -1, -2, -1, -3, -2, -4, -3, -2, -1, -3, -1, -2, -3, -3, -2, -1, -2, -1, -3, -3, -3, -2, -3, -2, -4, -3, -2, -2, -3, -3, -4]], ['o9_25096', [1, 2, -3, -4, 5, 5, 5, 6, 5, -7, -4, -3, -3, -2, -1, -3, -4, -5, 6, -5, -4, -3, 2, -3, -4, 5, -4, -6, -3, 7, -2, -6, -5, -4, 5, -4, -5]], ['o9_25106', [-1, 2, 3, 4, 5, 6, -7, 8, -9, 8, 10, 7, 11, -6, 12, -5, 13, -4, -14, -3, -2, 4, 1, 3, 5, 2, 6, -7, 8, -9, 8, 10, 9, 11, -8, 10, 12, 7, -13, -6, -8, -5, 9, 4, 8, 3, 7, -6, -8, 5, -8, 4, 7, 6, 8, 5, -9, -8, -10, -8, -11, -8, 10, -12, -7, -11, 6, -8, -8, 7, -8, 9, -8, -7, -6, 8, -5, -9, -4, -10, -3, 9, -2, 8, 7, -6, -5, -7, -4, 8, -3, 7, -9, -4, 10, 5, 11, 12, -6, 13, 7, 14, 8, 9, -8, -10, -8, 11, -9, -12, 8, -11, -13, 7, -10, -12, 6, -8, -11, -5, 6, 9, -10, 9, -8, -8, -7, 8]], ['o9_25110', [1, 2, 1, 1, 1, 2, 3, 4, 5, 4, 6, 3, 5, 7, 6, 6, 6, 6, 5, 4, 3, 5, 2, 4, 1, 5, 2, 3, 4, 5, 4, 6, 3, 2, 2, 3, 4, 3, 5, 2, 6, 5, 4, 3, 5, 2, 4, 1, 3, 5, 3, 4, 5, 4, 6, 3, 7, 3, 7, 3, 6, 2, 5, 7, 4, 3, 2, 4, 5, 4, 6, 3, 7, 7, 6, 5, 4, 6, 3, 5, 2, 6, 1, 5, 2, 4, 2, 3, 4]], ['o9_25199', [1, 2, 3, 2, 1, 2, 3, 4, 3, 2, 1, 2, 2, 3, 2, 4, 4, 3, 3, 2, 1, 3, 2, 3, 4, 3, 3, 2, 4, 1, 3, 3, 2, 3, 3, 3, 2, 3, 2, 3, 2, 3, 2, 1, 3, 3, 2, 3, 2, 4, 1, 3, 2, 1]], ['o9_25283', [-1, -1, -1, -1, -1, -2, -2, -1, 3, -2, 3, -2, -1]], ['o9_25341', [1, 1, 2, 1, 1, 2, 3, 3, 2, 2, 3, 2, 1, 1, 2, 3, 2, 3, 2, 2, 1, 2, 3, 2, 1, 2, 3, 2, 2, 1, 2, 3, 2, 1, 3, 2, 1, 1, 1, 2, 3, 2, 3, 2, 1, 1, 2, 1, 3, 1, 2]], ['o9_25345', [-1, 2, -3, -4, -5, -6, 5, 7, -6, -5, -4, 6, 3, -2, -4, 1, 3, -5, 4, -6, 4, -7, 5, -8, 4, 7, -9, 3, 5, 8, 4, 3, 5, 4, 3, 5, 4, 4, 3, 5, 4, 3, 3, 4, 5, 4, 4, -6, 7, -5, -4, -3, 5, 2, 4, 3, 5, -4, 6, -5, -6, 7, -8, -7, 9, 6, 8, -5, 4, -3, -2, 4, 5, 4, -3]], ['o9_25444', [1, 2, 2, 3, 2, 2, 2, 2, 1, 1, 2, 1, 1, 2, 2, 3, 3, 2, 1, 1, 1, 2, 3, 2, 2, 2, 1, 2, 1, 2, 1, 2, 2, 3, 2, 2, 1, 2, 3, 2, 1, 3, 1, 3, 2, 1, 3, 2, 3, 2, 1, 3, 2, 2, 3, 3, 2]], ['o9_25595', [1, 2, 3, 4, 5, 6, 7, 6, 5, 7, 5, 8, 4, 7, 9, 3, 5, 4, 6, 5, 6, 7, 7, 6, 5, 7, 4, 6, 3, 5, 7, 2, 4, 6, 8, 6, 6, 5, 7, 4, 6, 3, 5, 7, 2, 4, 3, 5, 2, 6, 2, 5, 1, 4, 5, 3, 5, 2, 4, 6, 3, 4, 4, 5, 6, 7, 6, 8, 5, 7, 9, 4, 9, 3, 5, 4, 6, 3, 5, 4, 3, 5, 2, 5, 6, 5, 7, 6, 8, 5, 6, 5, 7, 4, 3, 4, 5, 6, 5, 7, 4, 6, 8, 3, 5, 2, 5, 1, 4, 2, 5, 3, 2, 4, 3, 5, 4, 6, 5, 4, 3, 5, 6]], ['o9_25709', [1, 2, 3, 2, 1, 2, 1, 1, 1, 2, 3, 2, 2, 1, 2, 1, 2, 1, 2, 2, 2, 3, 2, 3, 2, 1, 1, 2, 1]], ['o9_25832', [1, 2, 3, 2, 1, 2, 2, 3, 2, 3, 3, 2, 2, 2, 1, 2, 1, 1, 2, 3, 3, 2, 1, 3, 2, 3, 2, 3, 2, 3, 3, 2, 1, 3, 3, 2, 1, 2, 3, 2, 1, 2, 1, 1, 1, 2, 2, 2, 1, 2, 3, 2, 1, 1, 2, 3, 3]], ['o9_25878', [1, -2, -3, -2, -3, -2, -3, -2, -4, -3, 5, -2, -3, -2, -3, -2, -3, -2, -3, 4, 3, 2, -4, 2, -1, -2, 3, 4, -3, 5, -4, -3, -2]], ['o9_26120', [1, 2, 3, -4, 5, 6, 7, 8, -7, 9, -6, 10, -11, 12, 11, 10, 9, 8, 7, 6, -5, 4, -3, -5, -2, 6, -1, 7, -8, -7, -9, -8, -10, -7, -11, -7, -12, -6, -8, 13, -6, -9, 14, -7, -10, 8, 8, 7, 6, -8, 5, 9, 4, 8, 3, -7, 2, 6, -5, 7, 4, 3, 4, -5, -6, 7, -8, 7, -9, 8, 10, 9, 11, -8, -10, 12, -7, 11, 13, 6, 12, 5, 11, -4, 10, -3, -9, -2, 8, 7, -6, 5, -6, 7, 8, 9, -8, -10, 9, -11, 10, -12, -9, -13, 8, -14, -7, 6, -8, -5, 7, -4, 8, -3, 9, 8, -10, -7, -9, -11, 6, -8, -12, 5, -9, -13, -4, 6, -7, -8, -7, -9, -9, -8, -7, -9]], ['o9_26141', [-1, -2, -3, -4, -3, -5, -2, -6, -6, -7, -6, -5, -7, -4, -6, -8, -3, -5, -7, -6, -8, -5, -7, -4, -8, -3, -5, -4, -3, -3, -2, -2, -3, -4, -3, -2, -1, -2, -3, -2, -4, -3, -4, -3, -5, -6, -5, -7, -4, -6, -3, -5, -4, -6, -4, -3, -2, -1, -3, -2, -4, -3, -5, -4, -3, -5, -2, -5, -2, -4, -5, -3, -6, -5, -7, -4, -6, -3, -5, -4, -6, -5, -7, -8, -7, -6, -5, -4, -3, -5, -4, -6, -4, -3, -2, -4, -3, -5, -4, -6, -5, -4, -6, -4, -7, -4, -7, -7, -6, -5]], ['o9_26170', [-1, -2, -1, -2, -1, -2, -3, -2, -1, -3, 4, 3, 2, 1, -3, -2, -4, -3, -5, -2, -4, 1, -5, 2, 3, 4, -5]], ['o9_26471', [1, 2, 2, 2, 1, 2, 2, 1, 3, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 2, 3, 3, 3, 2, 3, 2, 2, 1, 3, 2, 1, 3, 3, 2, 1, 1, 2, 1, 3, 2, 3, 3, 2, 1, 3, 2, 2, 1, 3, 2, 2]], ['o9_26570', [1, 2, 1, 3, 2, 4, 1, 5, 2, 5, 3, 6, 2, 5, 6, 5, 4, 3, 5, 2, 5, 1, 6, 5, 4, 6, 3, 6, 2, 5, 4, 5, 4, 3, 5, 2, 4, 3, 5, 5, 4, 6, 3, 5, 4, 3, 2, 3, 2, 2, 1, 3, 3, 4, 3, 2, 2, 3, 2, 4, 5, 4, 6, 3, 2, 4, 4, 5, 4, 3, 3, 2, 3, 3, 4, 3, 4, 5]], ['o9_26604', [1, 2, 3, 4, 5, 4, 6, 3, 5, 2, 4, 6, 5, 7, 4, 6, 8, 5, 6, 5, 7, 4, 6, 4, 5, 4, 6, 3, 4, 3, 5, 6, 5, 7, 4, 7, 3, 8, 2, 4, 7, 1, 5, 2, 3, 4, 5, 5, 6, 5, 4, 3, 5, 2, 4, 5, 5, 6, 5, 7, 6, 5, 7, 6, 6, 5, 4, 3, 2, 4, 1, 4, 5, 4, 4, 5, 5, 6, 5, 7, 4, 6, 3, 2, 4, 1, 5, 4, 3, 4, 3, 5, 2, 5, 1, 6, 5, 7, 4, 7, 6, 8, 5, 7, 4, 6, 8, 4, 7, 5, 8, 4, 8, 3, 7, 3, 6, 2, 3, 3, 3, 2, 4, 3, 2, 4]], ['o9_26767', [1, 2, 1, 3, 3, 2, 3, 3, 3, 4, 3, 2, 3, 3, 3, 2, 1, 3, 2, 3, 3, 3, 3, 2, 1, 3, 2, 3, 4, 3, 2, 4, 1, 3]], ['o9_26774', [1, -2, 3, 4, 5, -6, 5, -7, 4, 6, -8, -5, -7, -4, -6, -3, 2, -1, -3, -4, -4, -4, -4, -4, -4, 5, 4, -3, -2, 3, 4, 5, 6, 5, 7, -6, 8, -5, 7, 4, -3, 5, 2, -4, 6, 5, 4, -5]], ['o9_26791', [1, 2, 3, 4, 5, 4, 6, 3, 2, 4, 2, 5, 3, 6, 2, 4, 6, 5, 6, 7, 6, 5, 7, 8, 7, 9, 6, 8, 10, 6, 5, 7, 4, 8, 3, 5, 9, 2, 4, 6, 5, 7, 4, 8, 3, 7, 9, 2, 4, 10, 1, 4, 2, 5, 3, 6, 5, 7, 4, 6, 8, 3, 5, 2, 6, 2, 5, 1, 6, 7, 6, 8, 5, 9, 6, 10, 5, 7, 4, 8, 9, 8, 8, 7, 6, 5, 7, 4, 8, 3, 7, 2, 7, 6, 5, 7, 6, 6, 5, 4, 3, 4, 5, 4, 6, 3, 5, 2, 6, 1, 3, 7, 2, 8, 9, 8, 10, 7, 6, 5, 6, 7, 8, 7, 9, 6, 8, 10, 5, 7, 4, 8, 3, 7, 2, 4, 3, 5, 4, 3, 6, 3, 5, 6, 4, 7, 3, 7, 3, 6, 5, 7, 8, 7, 9, 6, 7, 8]], ['o9_26913', [-1, -2, -1, -3, -3, -2, -3, -2, -3, -2, -1, -2, -1, -2, -1, -3, -2, -3, -2, -2, -3, -2, -3]], ['o9_27046', [1, 1, 2, 3, 4, 3, 5, 5, 4, 3, 2, 1, 2, 3, 4, 5, 5, 4, 5, 5, 4, 3, 2, 3, 3, 4, 3, 5, 3, 2, 4, 1, 4, 4, 3, 2, 1, 3, 4, 4, 3, 2, 4, 3, 3, 4, 4, 4, 3, 4, 4, 3, 5, 2, 4, 3, 4, 4, 5, 4, 3]], ['o9_27079', [-1, -2, -3, 4, -5, 6, -7, 6, 8, 5, 9, -4, 6, 10, 3, -5, 2, -4, -6, 1, -3, 7, 4, -6, 8, -6, 5, -7, 6, 5, -4, 3, 5, 2, -6, 5, 7, 6, -8, -9, -8, 7, 6, 5, 4, -6, 3, -6, 5, 4, 6, -5, -7, 6, 8, -7, 9, -10, -9, -8, 7, 6, 5, -4, -3, -2]], ['o9_27107', [-1, -1, -2, -3, -4, -3, -2, -1, -3, -2, -3, -4, -5, -4, -6, -3, -2, -4, -1, -5, -4, -6, -3, -4, -3, -5, -2, -1, -3, -4, -4, -3, -3, -2, -4, -5, -4, -6, -3, -5, -4, -3, -5, -2, -6, -1, -6, -2, -5, -3, -4, -5]], ['o9_27155', [-1, -2, -3, -4, -3, -5, -3, -6, -6, -7, -6, -8, -5, -9, -4, -9, -3, -5, -2, -4, -6, -4, -7, -3, -5, -6, -7, -6, -5, -7, -4, -8, -3, -5, -2, -4, -6, -2, -7, -6, -8, -5, -8, -4, -9, -3, -8, -10, -2, -7, -6, -5, -7, -4, -8, -9, -8, -7, -8, -7, -6, -5, -4, -6, -3, -7, -2, -4, -6, -8, -1, -4, -7, -9, -8, -10, -5, -4, -6, -3, -7, -3, -8, -3, -2, -4, -5, -4, -6, -3, -5, -7, -4, -6, -6, -5, -6, -7, -7, -8, -9, -8, -10, -7, -6, -8, -9, -9, -8, -7, -9, -6, -5, -7, -6, -7, -6, -5, -4, -6, -3, -5, -5, -4, -6, -7, -6, -8, -5, -4, -6, -3, -5, -7, -2, -8, -3, -9, -4, -5, -4, -6, -3, -7, -3, -8, -2, -3]], ['o9_27165', [-1, -2, 3, -4, 5, -6, 5, 7, 4, 6, 8, -3, -5, 9, 2, 4, 6, 10, 1, 6, 11, -7, -6, -8, -7, 9, -8, 7, -6, -5, -6, -7, -6, 8, 5, -9, -4, -10, 3, 5, 2, -4, -6, 3, 5, 7, 4, 8, -9, -8, 7, -6, -5, -6, -7, -6, 8, -7, 9, 6, 10, 5, -11, -4, 6, -10, -3, -9, -2, -8, -7, 6, 5, 4, -3]], ['o9_27215', [-1, 2, 3, 4, 5, -4, -6, -7, -6, 8, 5, 7, 4, 6, 3, -5, -2, 4, 1, 3, 2, 3, -4, 3, 5, 4, -6, -5, -7, -4, 6, -8, -3, 7, -2, -4, 5, 4, -6, 3, -5, -5, -4, -5]], ['o9_27243', [1, 2, 3, 3, 2, 2, 3, 2, 2, 1, 2, 3, 2, 3, 3, 2, 1, 2, 2, 2, 3, 2, 2, 3, 2]], ['o9_27261', [-1, -2, -3, -2, -4, -3, -5, -3, -6, -4, -7, -5, -4, -6, -5, -7, -4, -6, -3, -4, -5, -4, -6, -3, -5, -2, -3, -2, -4, -1, -4, -3, -2, -3, -4, -4, -5, -4, -3, -2, -4, -2, -5, -6, -5, -4, -6, -3, -2, -4, -1, -2, -3, -3, -4, -5, -4, -6, -3, -7, -3, -7, -6, -5, -7, -4, -3, -5, -2, -6, -1, -5, -4, -3, -5, -2, -4, -5, -4, -6, -6, -5, -7, -5, -4, -6, -5, -7, -4, -6, -3, -4, -3, -5, -4, -6, -3, -2, -3, -4, -5, -4, -4, -5, -6, -7, -6, -5, -6, -5, -4, -3, -5, -2, -6, -2, -1, -2, -3, -4, -4, -5, -4, -6, -3, -5, -2, -4, -1, -5, -4, -3, -5, -2, -4, -3, -5, -2, -6, -1, -7, -7, -6, -5, -4, -3, -2, -4, -1, -3, -5, -4, -3, -5, -3, -5, -6, -7, -6, -5, -4, -6, -3, -5, -6, -7, -6, -5, -4, -5, -4, -3, -2, -4, -4]], ['o9_27286', [1, 1, 2, 2, 1, 3, 2, 1, 3, -4, -3, 2, 1, 2, -3, 4, 3, 2]], ['o9_27371', [1, 2, 2, 1, 3, 3, 2, 3, 4, 3, 2, 2, 3, 4, 3, 5, 2, 1, 2, 3, 4, 4, 5, 4, 4, 4, 3, 2, 4, 1, 3, 5, 2, 4, 3, 3, 4, 4, 3, 5, 2, 5, 3, 5, 2, 3, 4, 3, 5, 2, 3, 2, 3, 4, 3, 5, 2, 2, 1, 3, 2, 4, 3, 4, 3, 5, 2, 4, 3, 4, 3, 5, 4, 3, 2, 2, 1, 3, 2, 3, 4, 5, 4, 3, 5, 4, 4, 4, 4, 5, 5, 4, 3, 2, 1, 3, 3, 4, 3, 5, 4, 3, 2, 3, 2, 2, 1, 3, 1, 4, 1, 3, 2, 3, 2, 4, 5]], ['o9_27392', [-1, -2, -1, -1, -2, -3, -4, -3, -3, -2, -4, -1, -3, -4, -5, -5, -4, -3, -4, -5, -6, -5, -4, -3, -5, -3, -2, -1, -3, -2, -4, -3, -3, -4, -3, -5, -4, -6, -3, -5, -4, -6, -3, -2, -4, -1, -3, -5, -2, -4, -1, -3, -2, -2, -3, -4, -5, -4, -6, -5, -4, -3, -5, -4, -3, -5, -2, -4, -3, -2, -4, -1, -4, -2, -3, -2, -4, -3, -5, -2, -4, -6, -1, -3, -5, -2, -4, -1, -3, -1, -4, -2, -3, -4, -5, -4, -6, -5, -4, -3, -2, -4, -1, -3, -5, -1, -3, -5, -2, -6, -1, -5, -4, -3, -2, -3, -2, -4, -3, -4, -5, -6, -5, -4, -3, -5, -4, -4, -3, -2, -3, -3, -4, -3, -5, -3, -4, -3, -2, -3, -3, -4, -3, -2, -1, -3, -2, -4, -3, -4, -3, -4, -3, -5, -4, -3, -3, -2, -4, -1, -3, -5, -2, -6, -5, -4, -3, -5, -4, -5, -6, -5, -4, -5]], ['o9_27429', [1, 2, 1, 3, 2, 4, 3, 5, 6, 7, 8, 8, 7, 6, 5, 4, 3, 5, 6, 6, 5, 7, 4, 8, 5, 8, 9, 8, 7, 6, 5, 7, 4, 6, 8, 5, 9, 4, 6, 9, 3, 6, 2, 5, 1, 4, 2, 3, 2, 4, 3, 5, 6, 5, 4, 5, 5, 4, 6, 7, 8, 7, 9, 6, 5, 7, 4, 6, 8, 3, 7, 4, 8, 5, 4, 6, 3, 7, 2, 8, 1, 3, 8, 2, 9, 3, 4, 5, 4, 6, 4, 7, 3, 8, 2, 4, 7, 5, 7, 6, 5, 7, 6, 5, 7, 4, 8, 5, 6, 5, 7, 4, 6, 8, 3, 9, 8, 7, 6, 5, 6, 5, 4, 6, 5, 6, 7, 8, 9, 8, 7, 6, 5, 4, 3, 4, 3]], ['o9_27480', [-1, -2, -3, -4, -3, -2, -4, -5, -6, -7, -8, -9, -8, -7, -6, -7, -7, -6, -5, -4, -3, -5, -4, -6, -5, -7, -4, -8, -5, -6, -7, -8, -7, -6, -8, -5, -9, -4, -6, -8, -9, -7, -7, -8, -7, -9, -6, -8, -10, -5, -7, -4, -8, -5, -9, -6, -5, -7, -6, -8, -7, -6, -8, -5, -9, -4, -4, -3, -2, -1, -3, -4, -4, -4, -3, -5, -2, -4, -6, -5, -7, -4, -6, -8, -3, -5, -7, -9, -4, -6, -8, -5, -9, -4, -6, -4, -7, -3, -6, -8, -2, -4, -7, -4, -6, -5, -4, -6, -3, -4, -5, -6, -6, -7, -6, -8, -6, -9, -5, -7, -10, -4, -6, -8, -5, -8, -4, -7, -9, -5, -8, -7, -6, -5, -7, -6, -8, -5, -4, -3, -5, -2, -5, -3]], ['o9_27542', [-1, 2, -3, -4, 5, 4, -5, -6, 5, 7, -4, -6, -8, 5, 7, 4, 3, -5, -2, 6, 1, 5, 4, -3, -2, -4, -3, 5, 4, 6, 5, -6, -6, -7, 6, 8, 5, -7, 9, 4, -8, 7, -6, 5, 4, 3, 2, 4, -5, 4, 6, 3, -5, -7, 6, 8, 5, -9, -4]], ['o9_27737', [-1, -2, -1, -3, -2, -4, -2, -5, -1, -6, -2, -7, -3, -6, -8, -3, -7, -9, -2, -6, -8, -6, -8, -5, -7, -6, -6, -5, -6, -4, -3, -2, -4, -1, -5, -4, -6, -5, -6, -7, -8, -7, -9, -6, -10, -5, -11, -4, -10, -3, -2, -4, -1, -3, -5, -1, -4, -6, -3, -7, -2, -4, -6, -8, -3, -2, -5, -4, -6, -5, -7, -8, -9, -8, -10, -7, -6, -5, -4, -3, -2, -4, -1, -5, -1, -6, -7, -6, -8, -5, -7, -9, -4, -6, -3, -7, -4, -6, -8, -2, -7, -9, -3, -6, -10, -9, -11, -8, -10, -9, -8, -7, -8, -7, -9, -8, -7, -6, -5, -7, -6, -4, -3, -5, -2, -6, -2, -7, -8, -9, -10, -9, -8, -7, -9, -6, -9, -5, -7, -4, -6, -8, -5, -7, -9, -3, -6, -5, -4]], ['o9_27767', [1, 2, 1, 3, 4, 5, 4, 6, 3, 7, 4, 6, 8, 4, 3, 2, 5, 1, 4, 6, 3, 6, 2, 5, 1, 4, 6, 7, 6, 8, 7, 6, 8, 5, 4, 6, 3, 5, 7, 4, 8, 5, 4, 6, 3, 7, 2, 8, 3, 8, 7, 6, 5, 6, 7, 4, 3, 5, 4, 6, 7, 7, 7, 6, 8, 5, 7, 4, 6, 5, 4, 4, 3, 2, 1, 3, 2, 4, 5, 4, 6, 3, 5, 4, 3, 5, 5, 6, 5, 4, 3, 5, 2, 3, 3, 4, 5, 6, 7, 8, 7, 6, 7, 6, 5, 4, 3, 2, 4, 5, 6, 5, 4, 3, 3, 4, 3, 2, 3, 4, 5, 6, 5, 7, 4, 6, 8, 6, 5, 4, 6, 3, 5, 7, 4, 8, 5, 6]], ['o9_27889', [1, 1, 2, 1, 3, 2, 1, 2, 1, 2, 2, 2, 2, 2, 1, 2, 2, 3, 2, 2, 1, 2, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 3, 2, 1, 3]], ['o9_27893', [1, 2, 3, -4, 5, 6, 7, 6, -8, -5, 7, 9, 4, -6, 8, -3, -5, -2, 4, -1, -3, -5, -2, -5, -6, -5, -7, 6, 5, -4, -3, -5, -6, -5, -5, -4, -6, 5, 6, -5, 7, -6, -8, 7, -9, 6, 8, 5, 4, -6, 3, -6, 2, -6, -7, -6, -6, -5, 4, 3, 5, -4, 6, 5, -6]], ['o9_28070', [-1, -1, -2, -1, -3, -2, -2, -1, -2, -2, -1, -3, -2, -3, -2, -2, -2, -1, -1, -2, -3, -2, -1, -2, -2, -3, -2, -1, -3]], ['o9_28113', [-1, -1, -2, -1, -3, -2, -4, -3, -5, -2, -4, -3, -5, -3, -2, -3, -4, -3, -2, -1, -3, -2, -4, -2, -1, -3, -2, -4, -1, -5, -1, -2, -2, -3, -2, -4, -2, -2, -1, -3, -2, -4, -3, -3, -2, -1, -2, -3, -2, -4, -3, -2, -3, -4, -5, -4, -3, -2, -4, -2, -4, -1, -5, -2, -4, -2, -1, -3, -4, -4, -5, -4, -4, -3, -3, -2, -4, -3, -2, -4, -1, -4, -3, -5, -3, -4, -3, -3, -2, -1, -3, -4, -3, -5, -2, -5, -3, -2, -4, -2, -3, -2, -4, -1, -5, -4, -3, -3, -2, -3, -3, -2, -4, -1, -2, -3, -4, -5, -5, -4, -3, -2, -1, -3, -1, -4, -2, -5, -3, -4, -3, -3, -2, -4, -1, -2, -1, -2, -3, -2, -4, -1, -5, -2, -2, -3, -2, -4, -3, -5, -2, -4, -3]], ['o9_28149', [-1, -2, 3, -4, 5, 6, -7, -8, 7, 6, 5, 4, -6, -3, 2, -4, 1, -3, 2, 4, -3, -5, -6, -5, -5, -6, -6, -5, -5, 4, 5, 6, -5, -7, -4, 8, -4, -5, -4, -5, -6, 5, 4, 3, -2, 4, -5, -4, 6, -4, 7, -5, -4, 6, -4, 3, -4, 5, -6, -6]], ['o9_28153', [-1, -2, -3, -4, -3, -5, -6, -5, -7, -4, -6, -8, -3, -7, -6, -7, -7, -6, -5, -4, -3, -4, -5, -6, -5, -5, -4, -5, -6, -7, -6, -5, -4, -6, -4, -7, -3, -8, -7, -6, -5, -4, -6, -3, -5, -7, -3, -6, -4, -3, -5, -2, -1, -3, -2, -3, -4, -3, -5, -4, -6, -4, -5, -4, -6, -3, -5, -7, -7, -6, -8, -7, -6, -8, -5, -6, -5, -7, -5, -8, -4, -3, -5, -2, -4, -6, -1, -3, -6, -7, -6, -8, -5, -4, -5, -6, -5, -6, -7, -6, -8, -6, -5, -7, -8, -7, -7, -6, -5, -4, -3, -5, -2, -6, -3, -7, -4, -6, -8, -5, -4, -6, -7, -6, -8, -5, -8, -6, -5, -5, -4, -6, -5, -7, -6, -5, -4, -3, -2, -4, -3, -5, -2, -6, -6, -7, -6, -8, -6, -7, -6, -5, -4, -6, -3, -5, -2, -3, -4, -3, -5, -4, -6, -5, -7, -4, -6, -3, -5, -7, -2, -5, -3, -4, -3, -4]], ['o9_28207', [1, -2, 3, -4, -3, -5, 6, -5, 4, 3, 2, -4, -1, -4, -4, 3, 4, 5, 4, -6, 3, 2, 3, 4, 4, 4, 4, -3, 5, 4, 3, -2]], ['o9_28230', [-1, -1, -1, -2, -1, -1, -2, -3, -2, -1, -3, -2, -2, -2, -1, -2, -3, -3, -2, -2, -2]], ['o9_28284', [1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5]], ['o9_28354', [1, -2, -3, -4, -5, 4, 6, 3, 2, 3, 3, 4, 4, 3, 2, 4, 2, 4, 3, 5, 2, -4, -3, -2, -1, 3, 2, 4, -3, -4, -5, 4, -6, 3, -5, -5, -4, -3, -2, 3]], ['o9_28529', [-1, -2, -3, -4, -3, -5, -2, -4, -5, -6, -5, -7, -6, -8, -7, -9, -8, -10, -7, -11, -6, -5, -4, -4, -3, -5, -4, -6, -3, -7, -6, -8, -5, -9, -4, -6, -5, -7, -8, -7, -9, -7, -10, -6, -9, -7, -10, -8, -7, -6, -6, -5, -4, -3, -2, -1, -3, -4, -5, -6, -5, -7, -4, -8, -3, -2, -4, -3, -4, -5, -6, -7, -6, -8, -5, -8, -4, -8, -3, -9, -4, -10, -3, -5, -4, -6, -5, -7, -8, -7, -9, -6, -10, -5, -7, -11, -5, -8, -12, -5, -7, -9, -11, -4, -7, -3, -8, -10, -2, -3, -9, -4, -8, -5, -4, -3, -6, -3, -7, -6, -8, -5, -9, -8, -4, -7, -3, -5, -3, -2, -1, -6, -5, -7, -8, -9, -10, -9, -11, -8, -9, -10, -9, -11, -12, -11, -10, -10, -9, -10, -9, -8, -7, -6, -5, -7, -8, -9, -8, -10, -7, -9, -6, -9, -6, -8, -7, -6, -8, -5, -9, -4, -8, -3, -2, -4, -5, -4, -6, -3, -2, -4, -7, -4, -6, -8, -9, -10, -5, -11, -4, -6, -10, -12, -5, -9, -4, -8, -4, -9, -3, -7, -6, -8, -7, -9, -8, -9, -10, -9, -11, -10, -12, -9, -10, -9, -11, -8, -12, -9, -10, -9, -8, -8, -7, -6, -8, -5]], ['o9_28592', [1, 2, 3, 4, 3, 5, 2, 4, 3, 3, 2, 1, 2, 2, 3, 2, 3, 3, 4, 5, 4, 6, 3, 5, 2, 1, 3, 4, 3, 5, 2, 6, 1, 7, 6, 7, 6, 5, 4, 3, 5, 4, 6, 5, 6, 5, 7, 6, 5, 4, 3, 5, 4, 3, 2, 1, 2, 3, 2, 1, 3, 2, 3, 4, 3, 5, 6, 5, 7, 6, 5, 4, 3, 2, 1, 3, 2, 2, 3, 4, 5, 4, 6, 3, 5, 7, 2, 5, 3, 3, 4, 3, 2, 4, 1, 5, 4, 3, 4, 3, 5, 2, 4, 6, 3, 4, 3, 5, 2, 4, 6, 3, 7, 2, 6, 1, 5, 2, 4, 6, 3, 4, 5, 4, 6, 3, 5, 3, 6, 2, 4, 7, 1, 5, 2, 6, 3, 5, 4, 3, 5, 3, 6, 3, 2, 4, 3, 2, 4, 2, 5, 1, 5, 2, 6, 7, 6, 5, 4, 3, 2, 4, 3, 5, 4, 3, 4, 5, 6, 5, 7, 5, 4, 3, 4, 3, 5, 2, 6]], ['o9_28622', [-1, 2, 3, 4, 4, 3, 2, 4, -1, 2, 2, 3, 2, 3, 2, -1, 3, -2, 1, -3, 2, -4, 1, 3, 1, 2, 1, 1, 2, 3, 3, 2, -4, 1, -3, -2]], ['o9_28746', [-1, -2, -2, -3, -2, -4, -5, -4, -6, -3, -7, -2, -6, -5, -4, -3, -5, -2, -2, -1, -3, -2, -4, -3, -5, -6, -5, -7, -4, -8, -7, -6, -5, -4, -6, -3, -7, -4, -8, -3, -8, -2, -9, -1, -8, -10, -7, -10, -6, -9, -8, -5, -4, -3, -5, -2, -4, -5, -6, -6, -5, -4, -7, -3, -6, -5, -4, -3, -5, -3, -2, -3, -4, -3, -3, -4, -5, -4, -6, -7, -6, -8, -5, -7, -4, -6, -4, -3, -5, -4, -5, -6, -7, -6, -6, -5, -4, -3, -2, -4, -1, -2, -3, -4, -5, -6, -5, -7, -4, -8, -3, -5, -7, -9, -3, -7, -3, -4, -3, -4, -3, -2, -4, -5, -4, -3, -4, -5, -6, -7, -8, -7, -9, -6, -8, -7, -9, -7, -8, -7, -6, -5, -7, -4, -6, -8, -3, -5, -8, -2, -7, -9, -3, -8, -10, -4, -3, -4, -5, -5, -6, -5, -7, -6, -8, -5, -7, -9, -4, -8, -10, -9]], ['o9_28751', [1, 2, 2, 3, 4, 4, 3, 2, 4, 1, 4, 3, 2, 3, 2, 4, 3, 2, 4, 5, 4, 3, 2, 1, 3, 1, 4, 2, 3, 4, 3, 5, 2, 5, 4, 6, 3, 5, 4, 3, 2, 2, 1, 2, 2, 3, 2, 4, 1, 5, 4, 3, 4, 4, 3, 4, 4, 3, 5, 6, 5, 7, 4, 5, 6, 7, 6, 5, 7, 4, 6, 3, 5, 2, 3, 4, 3, 5, 2, 6, 1, 3, 7, 6, 6, 5, 4, 3, 3, 2, 4, 1, 3, 5, 4, 3, 2, 4, 3, 4, 5, 4, 6, 5, 7, 4, 6, 3, 2]], ['o9_28810', [1, 2, 2, 3, 2, 4, 2, 5, 4, 3, 4, 5, 4, 6, 3, 5, 4, 6, 3, 6, 3, 7, 2, 8, 3, 3, 4, 5, 6, 5, 7, 5, 8, 4, 6, 3, 5, 2, 4, 6, 3, 5, 2, 6, 2, 6, 1, 3, 4, 3, 3, 3, 3, 2, 4, 3, 5, 4, 5, 6, 5, 6, 7, 6, 8, 5, 4, 4, 5, 4, 4, 5, 4, 6, 3, 2, 4, 3, 4, 5, 4, 6, 5, 6, 5, 7, 7, 6, 5, 7, 4, 6, 3, 6, 2, 5, 1, 4, 3, 2, 4, 5, 4, 6, 5, 7, 6, 5, 7, 4, 6, 8, 3, 5, 7, 4, 8, 3, 8, 2, 4, 5, 6, 7, 6, 8, 5, 4, 3, 5, 2, 4, 1, 5, 2, 4, 6, 5, 7, 3, 8, 2, 4, 3, 5, 2, 6, 2, 5, 7, 4, 7, 6, 3, 5, 2, 6, 2, 4, 5, 4, 6, 3, 7, 2, 7, 3, 6, 4, 3, 2, 1, 5, 4, 4, 3, 2, 4, 3, 4, 5, 5, 4, 3]], ['o9_28874', [-1, -2, 3, -4, -5, -6, -5, 4, -3, 2, 4, 1, 4, 4, -5, -4, 6, -3, -7, -2, 3, 3, 3, -4, -5, 4, 6, 3, -5, 2, -4, 3, -4, -5, 4, -6, 7]], ['o9_28929', [-1, -2, -3, -4, -5, 4, -6, 3, -5, 7, -5, -4, -3, 2, 1, -3, -4, -5, 6, -5, -4, -3, 5, -2, -3, -4, -5, -6, -7, 6, -5, -4, -3, 2, 4, 4, 5, 4, 4]], ['o9_29048', [1, 1, 2, 1, 3, 2, 4, 3, 3, 3, 4, 3, 3, 2, 1, 2, 3, 2, 4, 1, 4, 1, 4, 4, 3, 3, 4, 3, 4, 3, 4, 3, 4, 3, 2, 3, 3, 4]], ['o9_29141', [1, -2, -2, -3, 4, -3, -2, -1, -2, -3, -2, -4, -2, -2, -2, -3, -2, -3]], ['o9_29246', [-1, -1, -2, -1, -1, -2, -3, -2, -4, -5, -6, -7, -6, -5, -5, -4, -6, -3, -5, -2, -4, -3, -5, -4, -6, -6, -5, -7, -6, -5, -7, -4, -3, -2, -1, -3, -3, -4, -3, -2, -4, -1, -4, -3, -5, -4, -6, -3, -5, -7, -2, -4, -6, -3, -7, -7, -6, -6, -5, -4, -6, -3, -5, -2, -1, -3, -2, -4, -3, -4, -4, -5, -6, -5, -7, -5, -4, -3, -2, -4, -1, -3, -2, -4, -5, -6, -5, -7, -4, -7, -3, -5, -2, -4, -6, -1, -3, -5, -1, -4, -2, -5, -3, -6, -2, -5, -7, -1, -4, -3, -5, -6, -5, -4, -3, -2, -1, -3, -2, -4, -1, -5, -4, -3, -2, -4, -1, -3, -5, -2, -4, -6, -3, -5, -7, -4, -5, -6, -5, -4, -6, -3, -3, -2, -3, -4, -3, -2, -2, -2, -1, -3, -2, -3, -3, -4, -3, -5, -4, -6, -3, -7, -6, -5, -6, -6, -5, -4, -3, -2, -1, -3, -2, -4, -5, -4, -6, -3, -7, -2, -4, -6, -5, -4, -6, -6, -5, -6, -5, -5, -5, -4, -3, -2, -4, -1, -5, -5, -6, -5, -4, -3, -4, -5, -4, -6, -6, -7, -6, -5, -4, -6, -3, -2, -3, -4, -5]], ['o9_29278', [1, 2, 3, 2, 4, 1, 4, 4, 3, 4, 4, 3, 2, 1, 3, 2, 2, 3, 4, 3, 2, 1, 2, 1, 3, 2, 4, 2, 1, 3, 2, 1, 3, 3, 2, 1, 3, 2, 4, 3, 2, 4, 2, 4, 3, 3, 2, 3]], ['o9_29367', [-1, -2, -2, -2, -1, -3, -2, -4, -1, -3, -3, -2, -1, -2, -3, -4, -3, -2, -4, -3, -4, -4, -4, -3, -2, -3]], ['o9_29436', [-1, -2, -3, -4, -3, -5, -3, -5, -6, -5, -7, -4, -8, -5, -4, -6, -3, -5, -7, -4, -4, -5, -6, -5, -5, -4, -5, -4, -3, -5, -4, -3, -5, -2, -6, -3, -4, -4, -5, -6, -7, -6, -8, -5, -6, -5, -4, -5, -5, -4, -6, -3, -4, -5, -6, -7, -6, -5, -7, -4, -7, -3, -5, -8, -4, -6, -4, -7, -3, -2, -3, -4, -3, -5, -4, -6, -5, -7, -4, -7, -3, -6, -2, -4, -7, -3, -2, -5, -6, -5, -5, -6, -5, -4, -5, -4, -6, -6, -7, -8, -7, -6, -5, -4, -6, -4, -5, -4, -6, -4, -7, -4, -3, -4, -3, -5, -6, -5, -7, -4, -3, -3, -2, -4, -1, -5, -2, -3, -2, -4, -2, -5, -3, -2, -4, -1, -5, -6, -5, -7, -8, -7, -6, -7, -7, -6, -5, -7, -4, -6, -3, -7, -2, -4, -1, -4, -5, -4, -6, -3, -5, -2, -4, -5, -4, -6, -3, -6, -7, -6, -5, -4, -6, -3, -3, -3, -2, -4, -1, -3, -2, -1, -3, -4, -3, -4, -5, -4, -6, -3, -5, -6, -7, -8, -7, -6, -5, -5, -4, -3, -5, -5, -4, -6, -5, -4, -6, -3, -7, -2, -4, -6, -5, -4, -3, -2, -4, -2, -5, -3, -6, -7]], ['o9_29484', [-1, -2, -1, -3, -1, -4, -2, -4, -1, -3, -1, -2, -1, -3, -4, -3, -2, -1, -3, -2, -4, -4, -3, -2, -1, -2, -2, -3, -2, -2, -1, -3, -4, -3, -2, -1, -3, -2, -4, -1, -2, -3, -3, -2, -4, -3, -2, -3, -2, -1, -3, -4]], ['o9_29529', [1, 2, 3, 4, 5, 4, 6, 3, 7, 2, 4, 6, 1, 7, 5, 7, 4, 6, 5, 7, 4, 6, 3, 2, 4, 1, 3, 4, 5, 4, 3, 2, 2, 2, 3, 2, 4, 3, 4, 3, 5, 4, 6, 3, 5, 2, 1, 3, 2, 1, 3, 4, 3, 5, 2, 4, 6, 5, 6, 6, 5, 4, 3, 5, 4, 5, 4, 6, 5, 7, 4, 6, 3, 5, 3, 6, 2, 4, 7, 3, 7, 2, 4, 6, 1, 4, 2, 1, 5, 4, 6, 3, 7, 2, 6, 6, 5, 4, 3, 5, 6, 5, 7, 4, 7, 6, 6, 6, 5, 4, 6, 3, 5, 4, 6, 5, 7, 6, 5, 5, 5, 4, 3, 5, 2, 6, 3, 7, 4, 5, 4, 6, 3]], ['o9_29551', [1, 2, 2, 3, 4, 3, 5, 6, 5, 5, 4, 6, 3, 7, 3, 6, 8, 5, 5, 6, 5, 7, 4, 3, 5, 4, 6, 4, 3, 5, 4, 6, 3, 7, 2, 6, 2, 5, 4, 6, 7, 3, 4, 3, 5, 2, 4, 6, 1, 3, 7, 2, 3, 3, 4, 3, 2, 1, 3, 4, 5, 4, 6, 3, 5, 7, 7, 6, 5, 4, 3, 2, 4, 1, 5, 2, 6, 3, 5, 2, 4, 3, 5, 2, 4, 6, 3, 5, 7, 5, 8, 6, 5, 7, 6, 5, 4, 3, 5, 2, 6, 5, 4, 3, 5, 2]], ['o9_29648', [1, 2, 3, 4, 5, 5, 6, 5, 4, 3, 5, 4, 6, 3, 2, 2, 1, 3, 2, 1, 3, 1, 4, 3, 4, 4, 5, 4, 6, 3, 2, 3, 2, 3, 4, 3, 5, 2, 6, 3, 5, 4, 3, 5, 2, 3, 4, 3, 3, 2, 4, 5, 4, 3, 5, 2, 4, 6, 1, 3, 5, 2, 4, 3, 2, 4, 1, 5, 5, 6, 5, 5, 4, 3, 4, 3, 5, 4, 3, 4, 3, 5, 2, 4, 6, 5, 4, 3, 2, 4, 2, 5, 3, 6]], ['o9_29662', [-1, -2, 3, 4, 5, 6, -7, -8, -9, 10, -11, 10, -9, -8, 7, -6, 8, -5, 9, -4, -6, -3, -5, -7, 2, -4, -6, 8, 1, 3, -5, 7, 4, -6, 8, 5, 7, 9, 6, -8, -7, -9, -10, -9, 11, -10, 12, 9, -11, 13, 10, 12, 14, 9, -11, 13, 9, 12, 9, -8, -9, -10, -9, 11, -8, 7, -6, -5, -4, -3, -2, -3, -4, 5, -6, -7, -8, -9, -10, -9, -8, 7, 6, -8, -5, -7, -9, 4, 6, -8, 10, 3, 5, 9, -11, 2, 4, 10, -12, 11, -13, -12, -14, -13, -15, -14, -13, -12, -11, -10, 9, -8, -7, 6, -8, 5, -9, 10, 11, 12, 13, 14, 15, -16, -15, -14, -13, -12, -11, -10, 9, -8, 7, 6, -8, -7, 8, -9, 10, 9, 11, 9, 12, 8, -10, 13, 9, 14, -10, 15, 11, 16, 10, -12, 9, 8, 7, 9, -8, 10, -9, -10]], ['o9_29669', [-1, -2, -3, 4, 3, 5, -4, 6, -3, 7, 2, 4, 1, -3, -4, -5, 6, 5, 5, -4, 3, 5, -2, 4, 4, 4, -3, -4, 5, -6, 5, -7, -6, -5, -4, -3, 2]], ['o9_29698', [1, 2, 1, 2, 3, 2, 1, 3, 4, -3, -2, 1, -2, 3, -4, 3, 2, 3, 3, 2, 1, 2]], ['o9_29751', [-1, -2, -1, -3, -1, -4, -1, -5, -2, -5, -1, -6, -1, -2, -3, -2, -4, -3, -5, -2, -4, -6, -3, -4, -3, -5, -4, -3, -2, -1, -2, -3, -4, -4, -3, -5, -2, -4, -6, -3, -2, -4, -2, -5, -4, -3, -2, -2, -1, -3, -2, -3, -4, -3, -4, -3, -5, -4, -5, -6]], ['o9_29766', [-1, -1, -2, -3, -2, -4, -1, -2, -3, -2, -1, -2, -1, -3, -2, -4, -2, -4, -1, -2, -3, -2, -4, -1, -3, -3, -2, -4, -3, -2, -3, -3, -4, -3, -2, -3, -2, -4, -4, -4]], ['o9_29799', [1, 2, 3, 2, 2, 1, 3, 2, 1, 1, 2, 2, 3, 2, 3, 2, 3, 2, 3, 3, 2, 1, 2, 3, 2, 1, 2, 1, 3, 2, 1]], ['o9_29916', [1, -2, -3, 4, -5, -6, -7, 6, 8, -7, -6, -5, -4, 3, 5, 2, 6, -1, -3, 5, 5, 4, -5, -6, 7, 6, -8, 5, 9, -8, 10, -7, 9, -7, -6, 8, -5, -4, 6, 3, -7, -2, -4, 6, -3, 5, -4, -6, 5, -6, 7, -8, 7, -9, 7, -10, -6, -5, -7, 4, 8, 3, -7, -9, 2, -6, -5, 4, 5, 6, 7, 6]], ['o9_29972', [1, 2, -1, -1, 2, 1, 3, 3, 2, 1, -3, 1, 1, 2, 3]], ['o9_29992', [-1, 2, -3, -4, -5, 6, -5, 7, -4, -8, 3, 5, -2, -6, 1, -3, 5, -7, 5, -4, -5, 4, 6, -5, -4, 3, -2, -4, 5, -4, 3, -5, -4, -6, -5, 7, 6, 8, -5, -7, 4, -6, -3, 2, 4, 4, -5, -4, 5, 5]], ['o9_30018', [-1, 2, -3, 4, -5, -6, 5, 7, -4, -8, -4, 7, -9, -6, -8, -7, 6, 5, 4, 3, -2, -4, 1, -3, -5, -2, 4, 5, -6, 5, 7, 4, 8, 3, -5, 9, 4, 5, 6, 5, -7, -4, 8, -3, -5, 2, 6, 5, -4, 3, 4, 4, 5, -4, -6, -7, 6, -5, -4]], ['o9_30040', [1, -2, -3, -2, 4, -3, -5, -2, -4, -3, -3, -2, -1, -3, -3, -3, -4, -3, -4, -3, -2, -4, -3, 5, -4, -3, 2]], ['o9_30087', [-1, -2, -3, 4, 5, -6, 7, 6, 8, -7, 9, 8, 10, 7, 9, -6, -5, -7, -4, -8, 3, 7, 2, 6, 1, -5, -4, 6, 3, -5, 7, 2, -6, 5, -7, 4, 3, 5, 6, 5, 6, 6, 5, -7, -8, 7, -9, 7, -10, -6, 11, -7, 6, -8, -5, -9, 4, -6, 10, -5, -7, 6, -8, -7, 9, -8, 7, 6, 5, -4, -6, -3, -5, -2, -4, -3, -5, 4, -6, -7, 8, -9, -10, -11, -12, -11, -10, -9, -8, 7, -6, 5, -6, -7, -6, 8, 9, 10, 11, 12]], ['o9_30142', [-1, -2, -3, -2, -1, -2, -2, -3, -4, -3, -5, -2, -6, -2, -7, -3, -8, -4, -7, -9, -6, -8, -5, -4, -6, -3, -7, -2, -8, -1, -3, -4, -3, -5, -4, -6, -3, -5, -2, -3, -2, -4, -1, -2, -3, -2, -4, -5, -4, -6, -6, -6, -6, -5, -6, -7, -7, -6, -5, -7, -6, -5, -4, -3, -5, -4, -5, -4, -6, -3, -2, -1, -3, -2, -4, -5, -4, -3, -2, -4, -1, -4, -5, -4, -6, -4, -7, -4, -6, -8, -3, -9, -3, -8, -2, -4, -8, -3, -5, -4, -6, -7, -6, -8, -5, -6, -7, -6, -5, -4, -3, -2, -4, -1, -5, -4, -6, -3, -2, -4, -5, -5, -4, -6, -3, -6, -5, -4, -6, -5, -7, -6, -7]], ['o9_30147', [1, 2, 3, -4, 5, 6, 5, -7, 6, 8, -5, 7, -6, -5, 4, -3, -5, -2, -4, -1, 3, 2, -4, 3, 4, -5, 6, 5, -7, -4, -8, -3, 9, -4, -3, -3, -4, -3, 5, 4, -6, 3, 5, 7, 4, 8, -3, -5, -2, -6, -5, 7, 4, -6, -3, 5, 4, 5, 6, 5, -7, -8, -9]], ['o9_30150', [-1, -2, -1, -3, -4, -3, -5, -2, -4, -6, -5, -6, -7, -6, -5, -4, -4, -3, -2, -1, -3, -2, -4, -5, -4, -6, -6, -6, -5, -7, -4, -6, -3, -5, -3, -6, -2, -1, -2, -3, -3, -2, -4, -1, -5, -4, -3, -5, -4, -3, -2, -1, -3, -2, -4, -5, -4, -6, -3, -7, -4, -5, -4, -3, -4, -5, -6, -5, -4, -6, -3, -2, -4, -1, -3]], ['o9_30281', [-1, -1, -2, -3, -2, -2, -3, -2, -2, -1, -3, -2, -2, -2, -3, -2, -2, -1, -3, -3, -2, -3, -2, -3, -2, -1, -2, -2, -1, -2, -2, -1, -3, -2, -2]], ['o9_30324', [-1, -1, -2, -3, -4, -3, -2, -4, -2, -1, -3, -2, -4, -4, -3, -5, -5, -4, -3, -5, -2, -1, -2, -2, -3, -4, -3, -2, -3, -2, -3, -4, -5, -4, -3, -5, -2, -4, -3]], ['o9_30375', [1, 2, 2, 3, 2, 4, 2, 3, 2, 4, 5, 4, 6, 4, 7, 5, 8, 6, 9, 5, 10, 11, 12, 11, 10, 9, 11, 8, 10, 7, 9, 6, 8, 10, 5, 11, 4, 3, 4, 5, 6, 7, 8, 9, 8, 10, 9, 8, 10, 8, 7, 6, 5, 7, 4, 6, 8, 3, 2, 1, 3, 3, 4, 5, 4, 6, 3, 3, 2, 3, 4, 5, 4, 6, 7, 6, 8, 5, 7, 6, 8, 6, 9, 8, 10, 7, 7, 6, 8, 9, 8, 10, 7, 9, 11, 8, 10, 7, 8, 9, 8, 10, 7, 9, 6, 9, 7, 10, 6, 8, 7, 9, 9, 8, 9, 10, 9, 11, 10, 11, 11, 10, 12, 9, 11, 8, 10, 9, 8, 10, 7, 6, 6, 5, 7, 8, 7, 9, 6, 10, 5, 11, 5, 4, 3, 2, 4, 1, 5, 4, 6, 3, 5, 7, 4, 8, 4, 9, 3, 5, 2, 3, 4, 5, 6, 5, 7, 4, 6, 8, 3, 6, 9, 4, 7, 3, 6, 2, 5, 6, 5, 7, 8, 9]], ['o9_30430', [-1, 2, 3, -4, -5, -6, -7, -6, 8, -5, 9, 4, 6, 10, -3, 6, 11, -2, -4, 1, -3, -5, 2, -6, 5, -7, 5, 8, 4, -6, -9, 5, -7, -6, -7, 8, -7, 6, -5, -4, 3, -5, 4, 6, 5, -7, -6, -8, 7, 9, -8, 10, 7, 9, -8, 7, -6, -5, -4, 6, -3, -2, 3, 4, -5, -6, -7, 8, -9, -10, -11, -10, -9, -8, 7, -6, -5, 6, 6]], ['o9_30499', [-1, -2, -1, -1, -1, -1, -1, -2, -2, -2, -1, -1, -2, -1]], ['o9_30502', [1, -2, 3, 4, 5, -4, 6, -3, 2, -3, 2, -1, -3, -4, -3, -4, -3, -2, -4, -5, -4, -3, 4, -5, -6, 5, -7, -6, 5, -4, 3, 5, 2, -3, -3, 4, 3, -5, -4, -5, -4, 6, 7]], ['o9_30542', [-1, -2, 3, -2, 1, 2, -3, -4, -4, -3, 2, 3, -2, 4, -3, 4]], ['o9_30564', [1, 1, 2, 2, 1, 2, 1, 2, 2, 1, -3, 2, 1, -3, 2]], ['o9_30634', [-1, -2, 3, -2, -1, -3, -2, -2, -1, -1, -2, -2, -1, -3, -2, -2, -3]], ['o9_30650', [-1, -2, -3, -2, -4, -3, -5, -4, -5, -6, -5, -4, -5, -4, -4, -3, -2, -4, -1, -3, -3, -2, -3, -4, -5, -5, -4, -3, -2, -4, -5, -4, -3, -5, -4, -6, -3, -5, -2, -4, -5, -4, -3, -5, -4, -3, -2, -3]], ['o9_30696', [-1, -2, 3, 3, 3, 3, 4, -5, 4, 6, 3, 2, -4, 1, 3, 4, 5, 4, 3, -2, -4, -4, 3, 4, -3, -5, -3, -6, 5, 4, 3, 2]], ['o9_30721', [-1, -2, -1, -2, -1, -1, -2, -1, -3, -4, -5, -4, -6, -3, -2, -3, -2, -4, -1, -2, -2, -2, -3, -2, -4, -3, -5, -4, -3, -2, -3, -4, -3, -5, -2, -6, -1, -5, -2, -4, -3, -2, -4, -3, -5, -3, -6, -4, -3, -5, -3, -2, -4, -1, -5, -2, -2, -3, -3, -4, -5, -6, -5, -4, -3, -2, -4, -3, -5, -2, -5, -4, -3, -5, -2, -4, -1, -2, -1, -3, -4, -4, -5, -6, -5, -6, -6, -5, -4, -3, -2, -1, -3, -2, -4, -5, -6, -5, -4, -3, -2, -3, -2, -4, -5, -4, -3, -4, -3, -5, -2, -5, -1, -3, -6, -5]], ['o9_30790', [1, 2, 3, 2, 4, 1, 5, 2, 5, 3, 4, 5, 6, 5, 7, 6, 8, 5, 7, 9, 4, 8, 10, 3, 7, 11, 2, 7, 12, 6, 12, 5, 4, 6, 3, 6, 4, 7, 6, 5, 4, 6, 4, 7, 8, 9, 8, 10, 7, 9, 11, 6, 11, 5, 4, 6, 3, 5, 7, 2, 8, 1, 7, 9, 2, 10, 3, 9, 11, 2, 4, 8, 3, 7, 9, 6, 8, 10, 7, 8, 9, 9, 5, 10, 4, 9, 3, 5, 8, 2, 6, 9, 7, 8, 7, 9, 7, 10, 6, 9, 11, 5, 12, 4, 6, 11, 3, 7, 4, 8, 7, 6, 5, 6, 5, 7, 4, 5, 5, 6, 5, 7, 4, 8, 9, 8, 7, 10, 6, 11, 5, 7, 12, 6, 5, 7, 4, 6, 8, 5, 9, 8, 10, 7, 9, 6, 5, 7, 8, 9, 8, 10, 7, 10, 6, 11, 5, 7, 10, 4, 9, 3, 5, 10, 2, 4, 6, 9, 2, 5, 3, 8, 2, 4, 3, 5, 4, 6, 7, 6, 8, 5, 4, 6, 3, 7, 2, 2, 1, 3, 2, 4, 3, 5, 4, 6, 5, 7, 6, 8, 7, 8, 9, 8, 10, 7, 11, 6, 8, 5, 9, 4, 8, 10, 3, 11, 2, 12, 3, 11, 10, 9, 8, 10, 7, 6, 7, 8, 7, 9, 6, 8, 10, 7, 11, 6, 8, 10, 5, 4]], ['o9_30978', [1, 2, 3, 2, 4, 3, 3, 3, 2, 1, 3, 2, 3, 2, 3, 2, 3, 2, 2, 3, 3, 3, 4, 3, 2, 3, 2, 1, 3, 4, 4, 3, 2, 4]], ['o9_31036', [1, -2, -3, -3, -2, -2, -2, -2, -2, -2, -1, -3, -2, -3, 4, -3, 2, -3, -4, -3]], ['o9_31042', [-1, 2, -3, -4, 5, 4, 6, -7, -6, 5, -4, -4, 3, -2, 1, -3, 2, 4, -3, -4, -5, 4, 6, 3, 7, 4, 3, -5, -4, -3, -2, 4, -3, -4, -5, 4, -6, 4, 3, 4, 3, 4, 3, 3, 4, -5, -4]], ['o9_31165', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6]], ['o9_31228', [-1, -2, -3, -3, -3, -2, -4, -3, -4, -4, -3, -2, -4, -1, -2, -3, -2, -4, -2, -4, -3, -2, -2, -3, -4, -3]], ['o9_31267', [1, 2, 2, 3, 4, 5, 6, 5, 5, 4, 5, 5, 6, 5, 4, 4, 4, 5, 4, 3, 4, 5, 6, 5, 4, 3, 5, 2, 6, 1, 5, 4, 6, 3, 2, 4, 3, 4, 5, 4, 3, 5, 6, 5, 5, 4, 3, 2, 1, 3, 2, 1, 3, 3, 4, 3, 5, 2, 4, 6, 3, 2, 4, 2, 5, 1, 4, 6, 3, 5, 2, 5, 2, 5]], ['o9_31294', [1, 2, 1, 2, 3, 2, 4, 2, 3, 4, 3, 2, 1, 2, 3, 3, 2, 4, 3, 3, 4, -3]], ['o9_31310', [1, -2, 3, 4, 4, 4, 4, 3, 4, 3, 4, 3, 4, 3, 4, 3, -2, 4, -3, 2, -4, 3, 3, 2, -1, 2, 3, 2, 3, -4, -3, 2]], ['o9_31321', [-1, -2, -3, -2, -1, -1, -2, -1, -3, -1, -3, -2, -2, -2, -1, -2, -2, -1, -1, -1, -2, -1, -1, -2, -1, -2, -1, -1, -2, -2, -2, -1, -2, -2, -1, -3, -1, -3, -2, -1, -3, -2, -3]], ['o9_31430', [-1, -2, 3, -4, -5, -6, -5, 7, -6, 8, -7, 9, -8, 7, 6, 5, 4, 6, -3, 5, 2, 6, 1, 5, 6, -7, 8, -9, -10, -9, -8, -7, 6, -5, 4, -3, 5, 2, -4, -5, -6, 5, 7, 4, 8, 5, 9, -6, 10, -5, -4, -3, 5, -4, -4, -5, 6, 5, 7, -6, -8, -5, -4, 6, 3, 6, -2, 6, 3, 5, -7, 6, 5, 5, -4, -5]], ['o9_31440', [1, 2, 2, 3, 2, 4, 3, 5, 4, 6, 4, 4, 5, 4, 4, 3, 5, 2, 3, 3, 2, 1, 2, 3, 4, 3, 5, 2, 4, 6, 3, 6, 7, 6, 5, 7, 4, 6, 3, 5, 2, 1, 1, 2, 3, 4, 3, 2, 1, 2, 2, 3, 2, 3, 4, 5, 4, 6, 5, 7, 4, 3, 3, 2, 3, 4, 3, 5, 2, 4, 6, 5, 4, 3, 4, 5, 4, 6, 3, 2, 4, 5, 4, 6, 3, 5, 2, 4, 5, 6, 6, 6, 5]], ['o9_31472', [-1, 2, 3, 4, 5, 4, 3, 2, -4, 1, -3, 2, -4, 3, 4, -3, -5, -3, 4, 3, 3, -2, -4, -3, -4, -4, -3, -4, -3]], ['o9_31481', [1, 2, 2, 3, 2, 4, 5, 4, 6, 3, 3, 3, 4, 5, 4, 3, 2, 4, 1, 4, 1, 3, 1, 2, 3, 2, 4, 1, 3, 5, 2, 4, 3, 2, 4, 4, 3, 5, 2, 5, 5, 4, 3, 5, 4, 6, 3, 5, 2, 1, 3, 2, 4, 1, 3, 4, 3, 2, 4, 3, 5, 4, 3, 3, 2, 3]], ['o9_31692', [1, 2, 2, 3, 2, 1, 3, 1, 3, 1, 2, 2, 1, 1, 2, 3, 2, 3, 3, 2, 2, 1, 2, 1, 2, 3, 3, 2, 1, 3, 2, 3, 2, 3, 3, 2, 2, 1, 2, 3, 2, 3, 2]], ['o9_31828', [-1, 2, -3, -4, 5, -6, 5, -7, 4, 6, -8, -5, 7, -9, -6, 8, -10, 5, 7, -9, -4, -8, 3, -5, -7, -2, 4, 1, 3, 6, -2, -5, -6, 5, -4, 3, -5, 4, 6, -5, -6, 7, -6, 8, -5, 9, -4, 6, 10, -3, 7, 2, 6, -8, -7, 9, -6, 8, -5, 7, -4, 6, -3, -4, -5, -4]], ['o9_31868', [1, -2, 1, -2, -3, -3, -2, -3, -2, -3, -3]], ['o9_31935', [1, 2, 3, 3, 2, 1, 2, 1, 3, 2, -1, 2, 3, 2, 1, 1, 2]], ['o9_31955', [-1, -2, -1, -3, -2, -3, -2, -2, -2, -1, -2, -2, -3, -2, -1, -3, -1, -2, -3, -2, -1]], ['o9_31967', [1, 2, 3, 4, 3, 3, 4, 5, 4, 3, 2, 1, 3, 3, 4, 4, 3, 2, 4, 3, 4, 3, 5, 3, 4, 3, 2, 1, 3, 2, 3, 4, 4, 3, 5, 2, 2, 2, 1, 3, 2, 3, 3, 4, 3, 2, 1, 2, 3, 3, 3]], ['o9_31990', [-1, 2, 3, 4, 5, 4, 6, 3, 7, 2, -4, -3, -4, -4, -4, -3, 5, 4, 3, -5, 6, 5, 4, -3, -2, -2, -3, -2, 4, 1, 3, 2, -4, -3, -4, 5, 6, -5, -7, 4, 3, 5, 4, -6, 4, -5, 4, 3, -2]], ['o9_32028', [1, 2, 2, 3, 4, -3, 5, -2, -3, -2, -3, -2, -3, -3, -2, -3, -3, -2, -3, -2, -3, -2, -4, -2, -1, 3, -2, 3, 4, -3, -5, -4, 3, 3, 2]], ['o9_32044', [-1, -2, -3, -2, -3, -2, -1, -2, -2, -1, -3, -2, -2, -1, -3, -1, -2, -1, -2, -3, -3, -2, -1, -2, -3, -2, -2, -2, -1, -2, -3]], ['o9_32065', [1, 2, 3, 3, 4, 3, 5, 3, 6, 4, 7, 3, 5, 4, 6, 3, 4, 5, 4, 6, 3, 7, 2, 3, 3, 2, 3, 4, 3, 2, 1, 2, 1, 3, 3, 4, 3, 5, 3, 6, 2, 4, 7, 3, 5, 2, 4, 5, 6, 5, 7, 6, 6, 6, 5, 4, 3, 2, 1, 2, 2, 3, 4, 3, 5, 6, 5, 7, 4, 3, 2, 4, 4, 5, 4, 3, 2, 4, 5, 5, 5, 6, 5, 4, 3, 2, 4, 3, 5, 4, 6, 3, 4]], ['o9_32132', [-1, -2, -3, -4, -3, -4, -3, -5, -5, -4, -3, -5, -6, -5, -4, -3, -2, -1, -2, -3, -2, -4, -5, -4, -5, -6, -5, -4, -3, -5, -3, -4, -3, -5, -2, -4, -2, -1, -2, -3, -2, -4, -3, -2, -4, -2, -5, -1, -6, -5, -4, -3, -5, -2, -6, -3, -5, -2, -1, -4, -1, -2, -1, -1, -3, -4, -5, -4, -6, -3, -4, -3, -2, -3]], ['o9_32150', [1, 2, 1, 3, 3, 2, 1, 3, 2, 3, 2, 3, 3, 2, 1, 3, 3, 3, 2, 3, 3, 3, 2, 1, 3, 2, 3, 2, 2, 3, 2, 2, 1, 2, 1, 2, 2, 1, 3, 2, 2, 1, 2, 2, 3, 2, 1, 1, 2, 1, 2, 2, 2, 2, 2, 3, 2, 3, 2, 1, 2, 3, 2, 2, 3]], ['o9_32208', [-1, 2, -1, -1, -1, -1, -1, -1, 2, 2]], ['o9_32257', [-1, -2, -3, -2, -4, -5, -4, -3, -3, -4, -3, -5, -2, -6, -3, -4, -3, -5, -3, -2, -3, -4, -3, -2, -3, -2, -4, -5, -5, -4, -6, -3, -6, -2, -5, -4, -3, -2, -4, -1, -4, -5, -6, -5, -4, -3, -2, -3, -2, -2, -3, -4, -5, -4, -3, -2, -2, -3, -4, -3, -5, -3, -6, -2, -5, -1, -3, -2, -2, -3, -2, -4, -3, -5, -2, -4, -6, -3, -4, -3, -5, -2, -5, -4]], ['o9_32314', [-1, -2, -3, -3, -2, -3, -3, -4, -3, -3, -4, -5, -4, -6, -3, -3, -2, -3, -4, -5, -4, -3, -2, -4, -2, -5, -1, -3, -5, -5, -5, -5, -6, -5, -5, -4, -3, -5, -2, -4, -6, -4, -3, -4, -5, -4, -5, -4, -6, -5, -4, -6, -3, -2, -4, -3, -5, -2, -4, -1, -4, -1, -3, -4, -2, -4, -3, -4]], ['o9_32471', [-1, -2, -1, -3, -3, -2, -3, -3, -2, -4, -2, -3, -3, -2, -3, -4, -3, -2, -4, -3, -2, -3, -3, -2, -4, -2, -1, -2, -1, -3, -1, -3, -4, -3, -3, -3, -2, -4, -1, -3, -4, -3, -3, -2, -3, -3, -2, -4, -1, -3, -2, -2, -1, -3, -2, -4, -3, -4, -4, -3]], ['o9_32570', [-1, -2, 3, -4, 5, -6, 5, 7, 6, 8, 5, 7, 9, 6, -10, 7, 9, 6, 6, 5, 4, 6, -3, -5, 2, -6, 1, -7, 6, 5, -8, 7, 6, 5, 7, -4, -5, 4, -6, 3, 7, 2, -8, 7, -9, -8, 10, 7, -6, -5, -4, 3, 5, 4, 6, 5, -6, -7, -6, 8, -5, -9, -4, -3, 5, -2, 6, 6, 6, -7, -6, -8, -5, -7, 6, -5, 4, -3, -4, -5]], ['o9_32588', [1, 2, 1, 3, 2, 4, 3, 2, 2, 1, 2, 3, 4, 3, 2, 1, 3, 2, 4, 1, 3, 2, 3, 2, 4, 3, 4, 4, 3, 2, 1, 2, 2, 3, 2, 4, 3, 2, 2, 3, 2, 2, 1, 1, 1, 1, 2, 1, 3, 3, 2, 3, 3, 2, 4, 1, 2, 1, 2, 1, 3, 2, 4, 1, 4, 2]], ['o9_32687', [-1, 2, 3, -2, -4, -2, -5, -2, -4, 3, 2, 1, 2, 3, -2, 4, -2, 5, 3, 2, -3, -3, -3, -4, -4, -3, -4]], ['o9_32739', [-1, -2, -3, -4, -3, -5, -2, -6, -3, -4, -5, -4, -6, -3, -5, -2, -4, -5, -5, -4, -3, -2, -4, -1, -5, -5, -4, -3, -2, -3, -3, -4, -3, -3, -2, -2, -1, -2, -2, -3, -4, -3, -5, -4, -3, -2, -3, -2, -4, -1, -3, -2, -3, -2, -3, -2, -4, -3, -5, -6, -5, -4, -3, -5, -2, -5, -1, -5, -4, -5, -4, -3, -5, -3, -4, -3, -3, -2, -4, -3, -4, -4]], ['o9_32964', [-1, -2, -3, -3, -4, -3, -5, -2, -1, -2, -1, -3, -2, -4, -1, -3, -2, -4, -2, -5, -1, -3, -2, -4, -4, -3, -2, -1, -2, -3, -2, -4, -3, -5, -2, -4, -2, -3, -3, -2, -1]], ['o9_32994', [1, -2, -1, 3, 3, 2, 2, 3, 4, 3, 2, 3, 3, 2, 4, -1, -2, 3, -2, 4, 1, -3, 1, -4, 2, -4, -3, 4]], ['o9_33067', [-1, 2, -3, -4, 5, 4, -6, -5, -7, 6, 8, 5, -7, -9, -6, 8, -10, -5, 7, 9, -11, -4, 8, 10, -5, 9, 6, 5, 7, 6, -5, -7, 4, 3, 5, -2, 4, 1, -3, 5, -2, -6, 5, 6, 7, -6, -8, 7, 6, 5, 4, -3, 5, 4, 6, 5, -6, -6, -7, 6, 8, -5, -9, -8, -10, -7, -9, 11, 6, -8, 10, 5, 7, 9, -4, 6, -8, 3, 5, 2, -6, 7, 6, -5, -4, 3, -5, -4, 6]], ['o9_33111', [-1, -1, -2, -1, -3, 4, 3, 2, -4, -1, 2, 3, -2, 4, -3, -2, -2, -1, -2, -2, -2, -3]], ['o9_33112', [-1, 2, 2, 2, 2, 2, 2, 2, 3, 2, 1, 2, 2, -3, 2]], ['o9_33189', [1, 2, 1, 2, 1, 1, 1, 2, 2, 3, 3, 2, 3, 2, 3, 3, 2, 2, 3, 2, 2, 2, 1, 1, 2, 3, 3, 2, 1, 2, 3, 2, 2, 3, 2, 2, 1, 3, 1, 3, 2, 1, 1, 2, 3, 3, 2, 2, 1, 2, 2, 1, 3, 2, 2]], ['o9_33262', [1, 2, 3, 4, 5, 4, -6, 4, 4, 4, 4, 4, -3, -2, -4, -1, 3, 4, 5, 4, -3, -2, -4, 3, 4, -5, 6, -5, 4, -3, 2, -4]], ['o9_33263', [-1, -2, 3, 2, -1, -3, -3, 2, -1, 3, -1, -1, -1]], ['o9_33284', [1, 2, 3, 4, 5, 4, 6, 3, 2, 3, 4, 3, 5, 4, 4, 5, 4, 6, 3, 4, 3, 5, 2, 3, 4, 3, 2, 2, 2, 1, 2, 3, 2, 4, 1, 2, 3, 2, 4, 1, 5, 1, 4, 6, 4, 4, 5, 4, 3, 4, 2, 3, 2, 4, 2, 5, 4, 3, 2, 1, 2, 3, 4, 4, 5, 4, 6, 3, 5, 4, 3, 5, 3, 6, 2, 1, 2, 2, 3, 2, 4, 2, 3, 2, 4, 5, 4, 6, 3, 3, 2, 4, 5, 4, 6, 3, 2, 1, 3, 2, 4, 3, 5, 2, 4, 3, 5, 5, 4, 6, 4, 4, 3, 4, 5, 4, 3, 2, 1, 3, 2, 3, 4, 5, 5, 6, 5, 6]], ['o9_33363', [-1, -2, 3, 4, 5, 4, 3, 2, 4, 1, 3, 4, -5, -6, 5, 4, 3, -2, 3, 3, 4, -5, 4, 6, 3, 2]], ['o9_33380', [1, 2, 3, 4, 3, 2, 4, 2, 1, 3, 1, 2, 1, 3, 1, 3, 2, 3, 4, 3, 2, 1, 3, 4, 3, 3, 2, 4, 4, 4, 3, 4, 3, 3, 2, 4, 3, 2, 3, 2, 3, 4, 3, 2]], ['o9_33430', [1, 2, 3, 2, 4, 1, 2, 3, 4, 3, 2, 4, 4, 3, 2, 4, 1, 2, 3, 2, 3, 4, 3, 2, 3, 4, 3, 2, 3, 3, 2, 1, 2, 3, 2, 4, 2, 4, 3, 2, 2, 1, 3, 1, 2, 1, 3, 2, 2, 2, 1, 3, 4, 3]], ['o9_33432', [1, 2, 3, 2, -4, -3, -2, 4, 1, 3, 3, 4, 3, 3, -2, -3, -4, 3, 3, 2]], ['o9_33452', [-1, 2, -3, 4, -5, -4, 6, -5, 7, -5, -5, -4, -5, -5, 6, 5, 4, 3, -2, 1, 3, 2, 4, 5, 6, -5, -7, -8, 7, 6, 5, 4, 3, -5, -4, -6, -6, 5, 6, 6, -5, -7, 8, -9, -8, -7, 6, 5, 4, -3, -2, -3, 4, 5, -6, -5, 7, -4, -6, 8, 5, 9, 4]], ['o9_33470', [1, 2, 1, 2, 3, 2, 1, 2, 2, 1, 2, 1, 2, 1, 3, 1, 1, 2, 1, 1, 1, 2, 3, 3, 2, 2, 1, 2, 2, 2, 1, 2, 2, 3, 2, 2, 3, 2, 2, 3, 2]], ['o9_33486', [1, 2, 1, 3, 2, 3, 4, 5, 6, 5, 7, 4, 5, 6, 5, 4, 3, 4, 4, 3, 5, 2, 4, 3, 2, 4, 2, 5, 1, 6, 2, 5, 1, 4, 4, 5, 3, 4, 3, 5, 3, 5, 2, 6, 5, 7, 6, 6, 5, 4, 6, 3, 6, 2, 4, 5, 4, 6, 3, 7, 2, 2, 2, 2, 3, 2, 4, 1, 2, 3, 4, 5, 4, 6, 3, 6, 2, 5, 1, 6, 6, 5, 7, 6, 5, 7, 5, 4, 3, 2, 4, 1, 5, 2, 3, 4, 3, 5, 2, 4, 3, 5, 4, 6, 5, 5, 4, 3, 2, 3, 4, 5, 4, 3, 5, 6, 6, 5, 7, 6, 5, 7, 4, 7, 3, 4, 5, 6, 5, 7, 5, 4, 3, 5, 2, 6, 1, 2, 3, 4, 3, 5, 2, 3, 2, 3, 4]], ['o9_33526', [-1, -2, -3, -4, -5, -4, -6, -3, -5, -2, -6, -2, -1, -3, -2, -1, -3, -1, -1, -2, -2, -1, -3, -4, -3, -5, -4, -3, -3, -2, -3, -4, -3, -2, -1, -2, -2, -1, -3, -3, -4, -5, -4, -6, -5, -4, -5, -4, -3, -5, -4, -3, -4, -5, -4, -3, -2, -1, -3, -4, -3, -5, -2, -6, -1, -3, -4, -4, -5, -4, -6, -4, -3, -2, -4, -3]], ['o9_33529', [1, 2, 1, 2, 1, 2, 1, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2]], ['o9_33568', [-1, -2, 3, -4, 5, -4, -3, 2, -4, 1, -5, 6, 5, -7, -4, -6, 8, -5, -7, 4, 3, 2, -4, 3, -5, 6, -5, -4, -5, -6, -5, 7, 6, -8, -5, 7, 4, -3, -2, 4, -3, 4, -5, -6]], ['o9_33585', [1, 2, 1, 3, 4, 5, 6, 5, 6, 5, 7, 4, 3, 2, 3, 3, 4, 3, 5, 5, 6, 5, 4, 3, 5, 2, 4, 6, 2, 7, 2, 6, 1, 6, 2, 5, 7, 3, 6, 5, 7, 4, 3, 5, 2, 6, 1, 7, 2, 6, 5, 4, 3, 2, 4, 3, 5, 4, 6, 5, 5, 4, 6, 5, 7, 4, 6, 4, 3, 2, 4, 3, 5, 4, 6, 3, 6, 2, 7, 3, 6, 5, 7, 5, 6, 4, 7, 5, 4, 4, 3, 2, 4, 3, 5, 4, 6, 3, 5, 4, 6, 3, 7, 2, 6, 5, 4]], ['o9_33783', [-1, -2, -3, -4, -5, -6, 5, -7, 4, 5, 4, -6, -5, -4, 6, 3, 5, 2, 4, 6, 1, 5, -6, 7, -8, 7, -6, -5, -4, -3, 5, -2, 6, 3, 5, -4, -5, 4, -6, 3, -7, 2, -6, 8, -5, -4, 6, 3, 5, 6, 5, 6]], ['o9_33801', [1, 2, 3, 4, 3, 5, 2, 5, 4, 3, 4, 3, 2, 3, 3, 4, 3, 3, 2, 2, 1, 3, 2, 4, 3, 2, 4, 3, 2, 4, 2, 3, 2, 4, 2, 1, 2, 2, 1, 3, 2, 3, 2, 4, 1, 5, 2, 4, 3, 4, 3, 2, 1, 3, 2, 4, 3, 3, 2, 1, 3, 4, 4, 5, 4, 3, 2, 3, 2, 4, 5, 5, 4, 3, 2, 4, 3, 3, 4, 4, 5]], ['o9_33833', [1, -2, -3, 4, 5, -4, 6, -5, -7, 4, -8, 3, 2, 4, -1, 5, -4, -6, -3, 5, -2, 4, -3, 5, 6, 7, -6, 5, 4, 5, 6, -7, 8, 7, -6, 5, -4, 3, 2, -4, 3, 5, 4, -5]], ['o9_33834', [-1, -2, -3, 4, 5, -4, 5, -6, -5, 7, -4, 6, -3, 2, 1, -3, 4, -5, 4, -3, -2, -3, -4, -3, 5, 2, -6, 5, -7, 4, 6, -5, -5]], ['o9_33944', [-1, -2, -3, -3, -4, -3, -2, -2, -3, -2, -4, -1, -4, -1, -3, -2, -3, -4, -4, -3, -2, -1, -2, -3, -2, -4, -3, -3, -2, -4, -1, -2, -3, -3, -2, -1, -3, -3, -2, -4, -1, -2, -3, -2, -1, -3, -4, -3, -3, -2, -3, -4, -3, -3, -3, -3]], ['o9_33950', [-1, -2, -3, -2, -2, -2, -1, -2, -2, -2, -2, -2, -3, -2, -2, -1, -2, -3, -2, -1, -3, -1, -2, -1, -3, -2, -3]], ['o9_33959', [-1, -1, -2, -3, -2, -4, -1, -5, -2, -3, -2, -4, -3, -4, -3, -4, -5, -4, -5, -4, -6, -5, -4, -4, -5, -4, -3, -2, -4, -1, -5, -2, -1, -3, -3, -4, -3, -5, -3, -6, -2, -5, -5, -5, -4, -3, -5, -2, -4, -6, -3, -5, -3, -2, -4, -3, -2, -1, -2, -3, -4, -4, -3, -5, -2, -6, -5, -4, -5, -4, -3, -2, -4, -3, -5, -3, -6, -3, -6, -2, -4, -6, -4, -5]], ['o9_33966', [-1, -2, -3, 4, -5, 4, 3, 2, 4, 1, 5, -6, 5, -7, 4, 6, 8, -3, -5, -7, -9, 2, 4, -6, -8, 3, -5, 7, -6, 5, -4, -6, -5, 6, 6, -7, 6, 8, -5, 7, 9, 4, -6, -8, -3, -5, 7, -2, 4, 6, 3]], ['o9_33967', [1, 2, 3, -4, -4, 5, -4, -6, 3, -2, -1, 3, 4, 5, -4, 3, 2, 3, 4, 3, -5, 6, -5, 4, -3, 4, 3, -2]], ['o9_34000', [-1, -2, -3, -4, -5, -4, -6, -3, -2, -1, -3, -4, -4, -5, -4, -6, -4, -3, -2, -4, -1, -3, -5, -4, -6, -5, -4, -3, -5, -6, -5, -4, -3, -4, -3, -4, -3, -2, -3, -4, -4, -3, -5, -2, -2, -3, -4, -5, -6, -5, -4, -3, -2, -4, -3, -4, -3, -2, -4, -1, -2, -3, -2, -4, -5, -4, -6, -5, -5, -4, -6, -3, -5, -4, -5, -5, -4, -3, -5, -4, -3, -3, -2, -3, -2, -4, -2, -5, -1, -4, -1, -2]], ['o9_34097', [-1, 2, -3, -2, 3, 3, -4, -3, -5, 4, -3, -2, 1, -2, -3, -4, -3, 5, -2, -4, -4, -3, 4]], ['o9_34182', [1, -2, 1, -3, 2, 2, 2, 1, 2, 2, 1, 2, 2, -3, -2]], ['o9_34316', [1, -2, -2, -3, -4, -3, 5, -2, -4, -3, -2, -1, -3, -4, -4, -3, 2, -4, -3, -4, -5, -4, -3, -2, -3]], ['o9_34323', [1, 2, -3, -4, -5, -6, -7, -6, -8, -5, 7, 4, 6, 3, -2, 4, -1, 5, -4, 3, -4, -5, 4, -6, -5, -7, -4, -6, 8, -6, 9, -5, 4, 6, -3, 7, -2, 4, 6, 8, -3, 6, 4, -5, -6, 7, -6, -5, -4, 3, 2, 4, -5, -4, -6, -5, 6, -7, 6, -8, -9]], ['o9_34336', [-1, -1, -2, -2, 3, 2, 1, -2, -3, -3, -3, -3, -2, -2, 1, -3, 2, -1, 2, 3, -2, -2, -2]], ['o9_34379', [-1, -2, 1, 3, 1, -2, -1, 2, 3, 2, 2, 3, 2, 2, 2, 2, 3]], ['o9_34403', [1, 2, 3, 2, 4, 3, 5, 2, 6, 1, 5, 4, 6, 3, 7, 2, 6, 3, 6, 2, 3, 3, 4, 3, 2, 5, 2, 6, 6, 7, 6, 6, 5, 4, 3, 2, 4, 2, 5, 4, 6, 3, 2, 4, 5, 4, 6, 3, 7, 2, 1, 3, 2, 3, 4, 3, 5, 6, 5, 6, 5, 7, 4, 3, 4, 4, 5, 4, 6, 5, 7, 4, 3, 5, 2, 4, 1, 3, 5, 6, 5, 4, 5, 4, 5, 4, 3, 2, 3, 3, 4, 3, 5, 3, 6, 4, 7, 6, 5]], ['o9_34409', [1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 2, 1, 2, 1, 2, 3, 3, 2, 3, 3, 2, 1, 2, 3, 3, 2, 1, 3, 1, 1, 1, 2, 2]], ['o9_34450', [1, -2, -3, -2, -3, -2, -3, -2, -3, -3, -2, -2, -3, -2, -1, -3, -3, -2, -3, -4, -3, 2, -3, 4, -3, -3]], ['o9_34561', [1, 2, 3, 3, -4, -3, 2, -3, 2, -4, 1, 2, 1, 3, 2, 3, 3, 2]], ['o9_34625', [1, -2, -3, -3, -2, -2, -3, -2, -2, -3, -2, -3, -2, -1, -3, -2, 4, -3, 4, -5, 4, 3, 2, -3, 4, -3, 5]], ['o9_34671', [-1, 2, 3, 4, 4, 3, 4, 3, 4, 3, 4, 4, 3, 4, 3, -5, 4, -6, -5, 4, 3, -2, 1, 3, -4, 3, 5, -2, 6, 3, -4, 5, 4, 3, 2, 4]], ['o9_34676', [1, -2, -2, 3, -2, 4, -2, 3, 2, -3, 2, -1, 3, -2, 3, -4, 3, 2]], ['o9_34689', [-1, -2, -2, -3, -4, -3, -2, -1, -2, -1, -2, -3, -2, -4, -1, -3, -3, -3, -2, -1, -2, -2, -3, -2, -4, -2, -3, -2, -1, -2, -1, -1, -2, -1, -2, -3, -2, -2, -1, -3, -2, -4, -1, -3, -2, -4, -1, -3, -1, -2, -3, -4, -3, -2, -4, -1, -2, -2, -3, -2, -1, -2, -1, -3, -4, -3, -4, -3, -2, -3, -3, -4, -4, -3]], ['o9_34700', [-1, -2, -3, 4, 5, -6, -7, -8, -7, 9, 6, -5, -7, -4, -8, 3, -5, 2, 4, 6, 1, -3, 7, 2, 4, 6, -5, -4, 3, 5, 4, -6, -5, -6, -7, 6, 8, -9, 8, -10, -7, -9, -6, -8, 5, -4, -3, -5, -2, 6, -5, -7, -4, 3, 5, -6, -5, -4, -5, 6, 5, 7, -6, 8, 9, 10]], ['o9_34743', [-1, 2, -3, 4, 5, -4, -6, 5, 7, 4, -8, 3, -2, 1, 3, 2, 4, 5, -4, 6, 5, -7, -6, -5, 4, -3, 4, 5, 4, 6, 4, 7, 3, -5, 8, -2, -3, 4, 5, -4, -6, -4, -7, 6, 5, 4]], ['o9_34801', [1, -2, 3, -4, -3, 5, 6, 5, 7, 6, 5, -4, -3, 2, -1, -3, 4, -5, 4, -6, -3, 5, -7, -2, -8, 3, -4, 5, -6, -5, 7, 6, -5, -4, -3, 2, -4, -5, -6, -5, -7, 8]], ['o9_34818', [1, 2, -3, 4, 4, -5, -4, 3, 5, -4, 6, 3, -7, 3, -4, -3, -5, -2, -4, -1, 3, -2, -4, -5, 4, 6, -5, -4, -3, 5, -4, -5, -6, 7, -6, -5, 4, 3, 2, -3, -4]], ['o9_34908', [-1, 2, 3, -4, -5, -6, 5, -7, -6, 8, -5, 9, 4, 6, -10, -3, -2, 1, 3, 4, 4, -5, -4, -6, -5, 7, -8, -9, -8, -7, -6, -5, -4, -3, 2, -4, -5, 6, -5, 7, -6, 8, 5, 9, -4, 10, 3, -5, 4, 6, -7, 6, -5, 6, 7, -6, 8, -7, -9, -8, 7, -6, 5, -4, -3, -2, 4, 4]], ['o9_34949', [-1, 2, -3, -4, -5, -6, -5, 7, -5, -8, 6, -9, 5, -7, 4, 6, -8, 5, -7, 6, 5, 4, 3, -5, -2, -5, 1, -4, 3, -5, 2, 4, 3, 5, -4, -6, 5, 7, 6, 8, 7, 9, -6, 8, -10, -5, -9, -6, -8, -6, -5, -7, 6, 5, 4, -3, 5, -2, 6, -3, 4, 3, 5, 4, -6, -3, 7, 6, 8, 5, -7, 9, -4, 10, 5, 6, -5, 4]], ['o9_35003', [1, -2, 3, -4, -5, 4, -6, 7, -6, -8, -5, -9, -4, 6, -3, 6, 2, 5, -1, -4, 6, -5, -6, 5, 7, 4, 8, 5, -7, 4, -3, -6, -5, -4, 6, 5, -6, 7, -6, -8, -5, 9, 4, 6, 10, 3, 9, -2, -4, 8, -3, 5, -4, -7, 6, -5, 6, 7, -6, -8, -7, -9, 8, -10, -7, -6, 5, 4, 3, 2]], ['o9_35090', [-1, -2, -3, -2, -3, -2, -3, -4, -3, -4, -3, -2, 1, 2, 3, -4, 3, 2]], ['o9_35240', [1, -2, -1, 2, -1, -1, -1, 2, 2, 2, -1, -2]], ['o9_35320', [1, 2, 1, 1, 2, 3, 2, 4, 1, 3, 1, 4, 2, 5, 2, 4, 4, 3, 2, 2, 1, 2, 2, 3, 2, 4, 2, 5, 3, 2, 1, 3, 3, 2, 4, 4, 3, 2, 4, 1, 3, 3, 2, 3, 2, 3, 4, 3, 3, 2, 4, 3, 2, 4, 1, 3, 2, 2, 2, 2, 3, 3, 4, 3, 5, 4, 3, 4, 3, 2, 4, 3, 2, 4, 1, 5, 1, 2, 3, 2, 4, 1, 3, 5, 1, 4, 2, 1, 3, 4, 3, 5, 3, 2, 4, 3, 4, 4, 5]], ['o9_35376', [1, 2, 3, 2, 4, 3, 2, 1, 1, 2, 3, 3, 2, 3, 2, 4, 3, 5, 2, 3, 3, 2, 1, 3, 4, 3, 2, 3, 2, 4, 1, 2, 2, 3, 2, 4, 3, 5, 3, 5, 2]], ['o9_35549', [-1, -2, -3, -4, -5, -4, -6, -3, -5, -7, -2, -4, -6, -8, -4, -7, -9, -6, -5, -7, -4, -6, -8, -3, -4, -5, -6, -7, -6, -8, -5, -7, -4, -8, -3, -5, -9, -10, -9, -8, -9, -8, -7, -6, -7, -7, -7, -8, -7, -8, -8, -9, -8, -8, -7, -8, -8, -9, -8, -8, -7, -7, -6, -8, -5, -4, -3, -5, -2, -5, -3, -2, -4, -1, -3, -2, -4, -3, -5, -6, -5, -7, -6, -8, -6, -5, -4, -3, -5, -2, -6, -5, -7, -4, -8, -3, -5, -9, -5, -8, -6, -9, -5, -8, -10, -4, -9, -3, -5, -7, -2, -4, -1, -2, -6, -1, -3, -7, -4, -8, -4, -7, -9, -7, -8, -5, -9, -4, -6, -7, -6, -8, -7, -9, -7, -6, -5, -4, -6, -3, -2, -4, -1, -3, -2, -4, -1, -5, -2, -4, -3, -2, -4, -5, -6, -7, -6, -8, -5, -7, -9, -4, -6, -3, -5, -4, -6, -5, -4, -6, -3, -5, -2, -6, -5, -7, -6, -8, -5, -4, -3, -2, -4, -2, -5, -1, -3, -6, -4, -7, -3, -4, -5, -6, -5, -7, -4, -3, -5, -2, -3, -4, -5, -6, -7, -8, -7, -6, -8, -5, -7, -9, -4, -10, -3, -5, -6, -5, -7, -4, -8, -5, -9, -6, -7, -6, -8, -5, -7, -8, -7, -6, -5, -7, -6, -8, -5, -8, -4, -7, -9, -5, -7, -5, -4, -3, -4, -5, -5, -4, -4, -6, -7, -5, -8, -7, -9, -6, -10, -5, -7, -9, -4, -6, -3, -8, -7, -6, -5, -6, -5, -7, -4, -7, -3, -6, -2, -7]], ['o9_35666', [1, 2, 3, 2, 2, 3, 4, 3, 3, 2, 4, 3, 2, 1, 3, 2, 2, 3, 2, 4, 3, 3, 2, 4, 1, 3, 2, 4, 1, 3, 3, 4, 3, 3, 2, 1, 3, 4, 3, 2, 4, 1, 3, 2, 3, 4, 3, 2, 4, 1, 2, 3, 2, 3, 4, 3, 2, 1, 2, 3, 2, 1, 3, 2, 3, 4, 3, 3, 4, 3, 3, 4]], ['o9_35678', [1, -2, -3, -3, -2, 3, -4, -3, 4, -3, -2, -4, -1, -3, 2, -3, -4, -5, -4, -3, -2, -3, -4, 3, 5]], ['o9_35682', [1, 2, 3, 2, 4, 1, 1, 2, 1, 3, 2, 3, 4, 3, 5, 2, 4, 3, 4, 3, 2, 1, 2, 1, 2, 3, 2, 4, 3, 5, 2, 4, 1, 5, 2, 3, 2, 1, 3, 3, 2, 1, 2, 2, 3, 2, 4, 3, 5, 2, 5, 4, 3, 3, 2, 1, 2, 3, 2, 4, 2, 5, 1, 5, 2, 3, 4, 3, 5, 2, 4, 2, 3, 2, 4, 3, 3, 2, 1, 3, 4, 3, 2, 4, 3, 4, 4, 3, 5, 2, 4]], ['o9_35720', [-1, -2, -1, -2, -1, -3, -4, -3, -5, -2, -4, -1, -3, -4, -3, -2, -2, -3, -2, -4, -2, -1, -3, -2, -3, -4, -5, -4, -3, -5, -3, -4, -3, -2, -4, -1, -3, -4, -3, -5, -2, -4, -3, -2, -1, -1, -1, -2, -3, -4, -4, -3, -5, -4, -3, -5, -2, -1, -3, -2, -1, -3, -4, -5, -5]], ['o9_35736', [1, 2, 1, 3, 2, 4, 1, 3, 5, 2, 4, 5, 6, 5, 4, 6, 3, 7, 2, 4, 6, 8, 3, 3, 5, 4, 3, 5, 2, 1, 2, 3, 4, 5, 5, 6, 5, 7, 4, 6, 3, 2, 4, 1, 5, 4, 6, 3, 2, 4, 3, 5, 6, 6, 7, 6, 5, 4, 3, 5, 3, 6, 5, 7, 8, 7, 9, 6, 10, 9, 8, 7, 9, 6, 8, 5, 4, 6, 3, 5, 7, 2, 6, 1, 5, 7, 2, 5, 1, 6, 5, 4, 5, 6, 3, 2, 1, 3, 2, 4, 3, 5, 6, 5, 7, 4, 6, 8, 3, 5, 9, 2, 4, 6, 10, 3, 7, 6, 8, 9, 8, 7, 6, 8, 5, 4, 3, 5, 2, 5, 1, 6, 5, 4, 3, 5, 6, 7, 6, 8, 5, 5, 4, 3, 5, 2, 4, 1, 3, 5, 2, 6, 3, 5, 7, 6, 8, 4, 9, 3, 5, 8, 10, 2, 6, 8, 3, 4, 7, 3, 5, 8, 4, 9, 6, 10, 5, 7, 4, 6, 8, 5, 7, 6, 5, 6, 5, 7, 4, 6, 8, 3, 5, 9, 2, 4, 6, 8, 10, 3, 2, 7, 6, 5, 7, 4, 6, 8, 3, 5, 7, 9, 3, 6, 8, 2, 5, 7, 6, 5, 4, 3, 5, 2, 4, 6, 1, 2, 3, 2, 4, 5, 4, 4, 3, 5, 2, 6, 5, 4, 3, 2, 1, 2, 1, 3, 4, 5, 4, 6, 3, 6, 5, 7, 4, 5, 6, 5, 7, 4, 6, 8, 7, 9, 6, 8, 10, 7, 8, 8, 9, 8]], ['o9_35772', [-1, -2, -1, -2, -1, -3, -4, -3, -4, -3, -5, -4, -3, -3, -2, -1, -3, -2, -2, -1, -2, -2, -1, -2, -2, -3, -2, -4, -1, -5, -4, -3, -2, -3, -4, -3, -2, -4, -3, -5, -2, -1, -2, -3, -4, -3, -5, -2, -4, -5, -5, -4, -3, -2, -4, -4, -5, -4, -4, -3, -2, -1, -2, -2, -3, -2, -4, -4, -3, -5, -2, -1, -3, -2, -4, -2, -3, -2, -4, -5, -4, -3, -3, -4, -3, -5, -3, -5, -4]], ['o9_35778', [-1, 2, 3, 2, 3, 2, -4, 2, 3, 2, 1, 3, 3, 2, 3, 4, 3, -2]], ['o9_35831', [-1, -2, -3, -2, -1, -2, -1, -2, -1, -3, -1, -2, -2, -3, -2, -4, -3, -2, -3, -2, -1, -3, -2, -3, -4, -3, -2, -4, -3, -4, -3, -2, -3, -3, -3, -3, -2, -1, -3, -4, -3, -2, -3, -3, -2, -1, -3, -2, -3, -2, -4, -3]], ['o9_35928', [-1, -1, -2, -2, -2, -1, -2, -2, -1, -2, -1, -3, -2, -1, -3, -2, -3, -2, -1, -2, -1, -3, -2, -1, -2, -3, -3, -2, -1, -2, -3, -2, -1, -2, -3, -2, -1, -2, -2, -1, -3, -2, -3, -2, -1, -1, -2]], ['o9_35997', [1, -2, 3, -4, -4, -5, -5, -4, -3, -5, 2, -1, -3, 4, -5, 6, 7, -6, -5, -4, 3, -2, 4, -3, -5, 6, -5, -7, 4, 8, -5, -7, 6, -5, -4, 3, 2, -4, -5, -6, 7, -6, -8, -5]], ['o9_35998', [1, 2, 3, 4, 3, -5, -2, 6, -1, 3, 7, -4, 3, -5, 2, -4, -6, 3, -5, -4, -4, -5, -5, -4, 6, -4, -7, -4, 5, 4, -6, 5, -4, 3, -2]], ['o9_36089', [-1, -2, 3, -4, 5, -6, 5, 7, 4, -8, -3, 2, -4, 1, 5, -6, 5, 7, 4, -3, 5, 2, 4, 5, 5, 6, 5, 5, 5, 4, 3, 5, 5, -4, 5, -6, -7, 6, 8, -7, 6, 5, 4, -3, -2, 3]], ['o9_36090', [1, 2, 3, 4, -5, 6, -5, 7, -4, -6, 3, -5, -2, -4, -1, -4, -5, -5, -4, 6, 3, 5, -7, -4, -6, 3, 2, 3, 4, 5, -4, 3, -2]], ['o9_36114', [-1, -2, -3, -2, -4, -5, -4, -5, -6, -5, -4, -3, -4, -5, -4, -6, -3, -6, -2, -6, -1, -3, -5, -4, -3, -5, -2, -6, -1, -3, -1, -4, -4, -3, -5, -4, -3, -3, -2, -1, -1, -2, -2, -3, -2, -4, -2, -5, -1, -4, -6, -2, -5, -2, -2, -3, -4, -3, -5, -4, -6, -3, -2, -3, -4, -5, -4, -3, -2, -1, -2, -3, -3, -3, -4, -5, -6, -5, -4, -3, -2, -4, -3, -5, -4, -3, -5, -4, -4, -3, -3, -2]], ['o9_36180', [-1, 2, 3, 4, 5, -6, 7, -8, -8, -8, 9, 8, -9, -10, 9, -11, 8, 10, -12, 7, -9, -11, 6, -8, -5, -9, -4, -10, -3, 9, -2, 8, 1, 7, -6, -5, -7, -4, 8, 3, 7, 9, 2, 8, 10, -7, -9, 11, 6, -10, 12, 5, 7, 11, 13, 4, 6, -8, -12, 14, 5, -7, -9, -13, 15, -8, 10, -14, 9, 11, -10, 12, 9, 11, 13, 8, 12, 7, -6, 7, 8, 9, -10, -9, 11, -8, -10, 9, 8, 7, 6, -8, -5, -4, -6, 3, -5, 4, -6, -6, 7, 6, 8, 5, 7, -9, 6, 8, 10, -7, -11, 8, -12, 9, -13, 8, 10, 14, 7, -9, -11, -15, -6, -9, -12, -5, 10, 13, -4, -11, -14, -3, 12, -2, -13, -3, 4, 5, 6, -7, 8]], ['o9_36215', [-1, -2, -3, -4, 3, 5, 2, -4, -3, 5, -2, 4, -1, 3, 2, 3, 3, 3, 3, 4, 3, 5, 4, 3, 5, 4, 3, 4, 3, 2, 4, 3, 5]], ['o9_36250', [1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4]], ['o9_36258', [-1, 2, 2, 2, 2, 2, 3, -4, -3, -5, 2, -4, 1, -3, 2, -3, 4, -3, 5, -4, 3, -2, 3]], ['o9_36259', [1, 1, 1, 1, 1, 1, 2, -1, -1, -1, 2, 1]], ['o9_36297', [-1, -2, -3, -3, -4, -5, -4, -3, -2, -4, -4, -3, -4, -4, -4, -3, -2, -4, -3, -5, -2, -4, -3, -2, -1, -3, -2, -3, -2, -4, -4, -5, -4, -4, -4, -3, -2, -3, -4, -3, -5, -3, -2, -4, -3, -5, -2, -2, -3]], ['o9_36320', [-1, 2, 3, -4, -5, -6, -5, 7, 4, 6, 8, -3, 5, 9, -2, 6, 1, 3, 5, 2, 5, 5, 5, 4, 3, -5, -4, 6, -7, -6, -8, -5, -7, 6, -5, 4, -3, -5, -2, -4, -3, 5, -4, -6, -5, 7, 6, 8, 7, -9, -8, -7, 6, -5, -4]], ['o9_36357', [1, -2, 3, -4, -5, 4, 6, -5, -7, -5, -8, -4, -3, 5, 2, -1, -3, -4, -5, 4, -6, 4, -7, -5, -4, 3, 5, 2, 6, 5, -4, -3, -4, -5, -4, -6, -5, 7, 4, 6, 8, 3, 7, -2, -6, -5, -4, 5]], ['o9_36380', [1, 2, 3, 2, 4, 2, 5, 3, 6, 7, 6, 8, 5, 7, 9, 4, 3, 5, 2, 6, 3, 7, 4, 8, 4, 7, 9, 5, 6, 5, 7, 4, 3, 5, 4, 4, 5, 4, 3, 4, 3, 5, 3, 6, 2, 3, 2, 1, 3, 2, 3, 3, 4, 3, 5, 2, 6, 1, 3, 7, 4, 8, 3, 5, 2, 4, 1, 3, 3, 3, 4, 3, 5, 6, 7, 6, 8, 5, 4, 6, 3, 7, 3, 6, 5, 7, 6, 4, 7, 5, 7, 6, 8, 9, 8, 7, 6, 8, 5, 4, 6, 5, 7, 4, 3, 2, 4, 1, 3, 5, 2, 4, 6, 1, 7, 2, 6, 3, 5, 4, 3, 5, 3, 6, 2, 5, 5]], ['o9_36411', [1, 1, 2, 3, 3, 2, 4, 3, 2, 1, 2, 3, 4, 3, 4, 3, 4, 4, 3, 4, 3, 2, 4, 1, 3, 2, 3, 2, 1, 2, 3, 2, 1, 3, 1, 4, 3, 2, 4, 1, 2, 1, 3, 2, 3, 3, 4, 4]], ['o9_36435', [-1, -2, -3, -2, -3, -2, -3, -3, -3, -2, -1, -2, -1, -3, -3, -2, -3, -2, -3, -2, -2, -1, -2]], ['o9_36459', [1, -2, 3, 4, 5, -4, 6, 7, 6, 5, 4, -3, -5, 2, -5, -1, 3, -2, -4, -3, 5, -6, -5, -7, -4, 6, 8, 5, 9, -6, 10, 7, 6, 8, -7, 9, 6, 8, -5, 4, -6, 3, -6, 2, 7, -6, 5, 4, -3, -5, 6, 5, 4, -6, -6, 5, 6, -7, 6, -8, 5, 7, -9, -4, -6, -8, -10, 5, -9, 6, 6, -5, -7, -8]], ['o9_36544', [-1, -2, -3, -2, -4, -5, -6, -5, -4, -6, -3, -5, -5, -4, -3, -5, -2, -1, -3, -1, -4, -3, -3, -4, -4, -5, -4, -4, -3, -2, -4, -1, -3, -5, -2, -4, -3, -3, -4, -5, -4, -3, -5, -4, -3, -5, -2, -5, -4, -3, -5, -4, -3, -5, -6, -5, -4, -3, -2, -1, -2, -3, -4, -5, -4, -5, -4, -5]], ['o9_36696', [-1, -2, -3, 2, 4, -3, -2, 1, 3, -2, -3, 2, -4, -3, -3, -3, -3, -3, -3, -2]], ['o9_36697', [-1, -1, -1, 2, -1, -1, -1, 2, -1, -1]], ['o9_36809', [1, 2, 3, 4, 3, 4, 3, 5, 4, 3, 3, 2, 4, 2, 5, 1, 2, 3, 2, 4, 3, 3, 2, 4, 4, 3, 5, 4, 3, 5, 3, 2, 1, 2, 3, 4, 3, 2, 2, 3, 4, 5, 4, 3, 5, 2, 4, 3, 4]], ['o9_36811', [-1, -2, -1, -3, -2, -4, -3, -3, -2, -4, -3, -4, -3, -2, -4, -3, -5, -5, -4, -3, -2, -4, -3, -5, -2, -1, -2, -3, -3, -2, -4, -3, -5, -4, -3, -5, -4, -3, -4]], ['o9_36873', [-1, -2, 3, 4, 5, 6, 7, 8, 9, -8, -10, -11, -10, -9, 8, -7, -6, -5, 7, -4, -6, -3, -5, -7, 2, 4, -8, 1, 3, -7, 2, 6, -5, -6, 7, 8, 9, -8, 10, 11, 12, -13, -12, -11, -10, 9, 8, 7, 6, -8, 5, -7, 4, 8, 3, -9, -8, 10, 9, 11, 8, 12, 7, 13, -6, -8, 5, -8, 4, -7, -6, -8, 5, 7, -9, 8, -7, 9, -6, -8, 7, 8, -9, 8, 10, 9, 11, -8, -10, 7, -9, 8, -7, 6, -5, 7, -4, 6, -3, -5, -7, -2, -4, -3, -4, 5, 6, 7, -8, -7, 9, 8, 10, -7, -11, 8, -12]], ['o9_36955', [1, 2, 3, 4, 5, -6, 7, 8, 9, 8, -7, 6, -8, -5, -7, -4, 8, -3, -9, -2, 10, -1, -9, 11, 8, 10, 12, 7, 9, 11, 6, 8, 10, 5, 7, -9, -4, 6, -8, -3, -5, -2, 6, 7, -6, -8, 9, -8, -10, 7, -9, -11, 6, -10, -12, -7, -11, -13, 8, -12, -14, 7, 9, -13, -6, -8, -10, -6, -8, 11, 5, 10, 12, -4, 9, 11, -3, 8, 10, 7, 9, -8, -7, 6, -5, 7, -4, 6, 5, 7, 6, 8, 7, -9, -8, -10, 7, -9, -11, 6, -10, -12, -5, -7, -11, 13, 4, -7, 12, 14, 3, 8, 13, 2, 7, -6, 5, 4, 3, 4, -5, -6]], ['o9_36958', [-1, -2, -3, -4, -3, -5, -2, -3, -2, -3, -4, -5, -6, -5, -4, -4, -3, -2, -1, -3, -4, -3, -3, -2, -4, -3, -5, -2, -4, -5, -4, -5, -6, -5, -4, -3, -2, -4, -1, -3, -5, -2, -3, -2, -4, -4, -3, -2, -4, -5]], ['o9_37005', [1, 2, -3, 2, 3, 4, 4, 3, 2, -4, 1, -2, -3, -4, -3, -2, -3, -4, -4, -3, -2, -3, -4, -3, -3, -4, -3, -2, -3, -2, -3, -2, -4, -3]], ['o9_37028', [-1, -2, -3, 2, 4, 2, 2, 2, 2, -3, -2, 3, 3, -2, 1, -2, -3, 2, -4, 2, -3, -2]], ['o9_37050', [-1, -2, -3, -4, -4, -5, -4, -3, -5, -2, -6, -3, -7, -4, -6, -8, -7, -5, -6, -5, -7, -4, -8, -3, -5, -9, -2, -6, -8, -1, -9, -2, -7, -6, -7, -6, -8, -5, -9, -4, -8, -7, -6, -3, -5, -4, -3, -4, -3, -2, -3, -4, -5, -6, -7, -8, -7, -9, -6, -8, -5, -4, -3, -5, -2, -4, -6, -1, -2, -1, -3, -2, -4, -5, -4, -6, -5, -7, -6, -8, -7, -6, -8, -5, -9, -4, -3, -2, -1, -3, -2, -4, -4, -5, -4, -3, -4, -3, -5, -2, -6, -3, -7, -4, -8, -5, -4, -6, -3, -5, -2, -4, -6, -2, -5, -7, -1, -3, -6, -8, -4, -5, -4, -6, -3, -3, -2, -3, -4, -5, -4, -5, -4, -5, -4, -6, -5, -7, -4, -6, -3, -2, -4]], ['o9_37080', [1, -2, 3, -2, 4, -2, 1, -3, 2, -3, 2, -4, -3, -2]], ['o9_37142', [-1, 2, 3, -4, 3, 2, 1, 3, 2, 3, 2, 3, 3, 2, 2, 3, 2, 4, 3, 2]], ['o9_37162', [-1, 2, 3, -4, 3, 2, 1, 2, 3, 2, 4, 3, 3, 2, 2, 3, 3, 2]], ['o9_37291', [1, 1, 2, 2, 1, 3, 2, 4, 3, 4, 3, 4, 3, 5, 3, 3, 2, 4, 3, 2, 4, 1, 3, 2, 4, 3, 4, 5, 5, 4, 3, 5, 4, 4, 3, 2, 4, 3, 4, 4, 3, 2, 4, 3, 5, 3, 3, 4, 4, 5, 4, 3, 2, 3, 4, 3, 2, 4, 5, 4, 4, 3, 5, 2, 4, 1, 4, 2, 5, 3, 4, 3, 2, 4, 5, 4, 3, 2, 4, 1, 3, 5, 1, 4, 2, 3, 4]], ['o9_37482', [-1, -2, -3, -4, -5, -4, -6, -4, -5, -4, -5, -4, -3, -2, -4, -1, -3, -5, -2, -6, -2, -7, -3, -3, -4, -3, -5, -3, -6, -2, -5, -1, -3, -4, -3, -4, -5, -4, -6, -3, -7, -3, -6, -2, -1, -3, -2, -4, -2, -3, -5, -4, -3, -5, -2, -6, -1, -5, -2, -4, -1, -3, -4, -3, -2, -3, -3, -2, -4, -3, -5, -4, -6, -3, -7, -2, -6, -2, -7]], ['o9_37485', [-1, 2, 3, -4, 5, -4, -3, -2, 1, 3, -4, 3, 3, 3, -2, -3, 4, -3, -5, 2, -4]], ['o9_37547', [-1, -2, -3, -4, 5, -6, 7, -8, 9, -8, 9, 8, -10, -9, 11, -8, 10, 7, 6, -5, 7, 4, 8, 3, -9, 2, 8, 1, 7, 6, -5, 7, -4, -8, -3, -7, 9, 2, 6, -10, -5, -7, 9, -11, -4, -7, 10, -12, 3, -11, -13, -12, -14, -11, -13, 15, -10, -12, 14, 9, -11, 13, -10, 12, 8, 11, 7, 6, -8, -5, -9, 4, 8, 7, -6, 8, 5, 9, -10, 9, -8, -7, 6, 8, 7, 8, -9, 8, 10, -7, -11, -6, 10, -12, -5, -9, 11, -13, -4, 8, 10, 12, -14, -3, 9, 11, 13, -15, -2, -8, -10, 12, 14, -8, 13, -8, 7, 6, 8, 5, -7, -9, 4, -6, 8, 3, 5, 7, 4, -6, 5, 7, 8, -7, 9, -6, 10, -7, 11, 8, 12]], ['o9_37551', [1, 2, 3, 2, 1, 3, 4, 3, 2, 1, 3, 2, 3, 2, 4, 3, 2, 3, 3, 2, 3, 2, 1, 2, 3, 2, 4, 4, 3, 4, 4, 3, 2, 1, 3, 2, 3, 3, 4, 3]], ['o9_37563', [1, -2, 3, 4, -5, 6, -7, -8, -7, -6, 5, -7, -4, -6, 8, -3, -5, 7, -9, 2, -4, 6, -10, -1, -3, -7, 11, -2, -8, -9, 10, 9, -8, -7, -6, 5, 4, -3, 5, -6, -7, 6, 6, -5, -6, 7, -6, 8, 7, -9, 8, -10, 7, -11, -6, -5, 4, 6, 6, 6, -5, -6, -7, -6, -8, -5, -7, 9, -4, -6, 10, 3, 7, 2, -4, 3, -5, 4, 5, -6, -7, 8, 9]], ['o9_37618', [1, -2, -3, -4, -5, -6, -7, 8, 9, 10, -9, 11, 10, 12, 9, -8, -10, 7, -11, 6, 8, -10, 5, 7, 4, 6, -9, 3, 5, -10, 2, 4, -1, 3, 5, -2, -4, -6, -3, -5, 7, -4, -6, -5, 8, -7, -6, -8, 9, 8, 10, -7, 9, -8, -10, 9, 10, 11, 10, -12, 9, -13, 8, -10, -14, 7, -11, -15, 6, -10, -12, 16, 5, 9, -13, 4, 9, -14, 3, 15, 2, 14, 13, 12, -11, 10, -9, 8, 7, 6, -8, 5, 9, 4, 8, -3, -7, 6, 8, -5, 7, 9, -4, 6, 10, -9, 11, -9, -12, -8, -13, 7, -14, -8, -15, 9, -16, 10, -11, 10, -12, -9, 13, 8, -7, 9, -6, 10, -5, 11, 10, -12, -9, 11, 8, 10, -7, 9, -6, -8, -7, -9, -8, 9, -10, -9, -11, 10, 12, 9, -11, -13, -10, 12, 14, 11, 13, 15, -10, 12, 14, 13]], ['o9_37685', [1, 2, 3, 4, 3, 2, 1, 2, 3, 2, 4, 2, 1, 2, 1, 2, 2, 2, 1, 3, 2, 3, 3, 3, 2, 4, 2, 4, 3, 2, 4, 1, 3, 2, 3, 2, 2, 3, 4, 3, 3, 2, 3, 3, 3, 4, 3, 4]], ['o9_37731', [-1, -2, 3, 4, -5, 6, -7, 6, 8, 5, -4, -3, 2, 4, 1, 3, 5, 4, 6, 7, 6, -5, 6, -7, -8, 7, -9, -8, -10, 7, -9, -8, 7, 6, 5, -4, -3, -2, 3, 4, -5, 6, -7, 6, 8, 5, 9, -4, 10, -3, -5, 2, -4, -6, 5, 6, -7, 6, 8, 5, 9, 5, -6, -6]], ['o9_37732', [-1, 2, 3, 4, 3, 2, 2, 1, -3, -3, 2, 3, 3, -4, 3, -2]], ['o9_37751', [-1, -1, -1, -2, -3, -4, -3, -2, -3, -2, -4, -3, -5, -2, -6, -1, -2, -2, -3, -2, -4, -3, -5, -2, -1, -3, -1, -4, -3, -5, -2, -6, -1, -5, -4, -4, -3, -2, -4, -1, -5, -4, -3, -2, -3, -3, -3, -4, -3, -5, -2, -4, -1, -2, -3, -2, -4, -3, -4, -5, -6, -5, -4, -3, -3, -3, -4, -5]], ['o9_37754', [-1, -2, -1, -3, -2, -4, -2, -4, -1, -3, -5, -4, -5, -4, -3, -5, -2, -4, -1, -2, -1, -2, -1, -3, -2, -4, -1, -3, -5, -1, -4, -2, -1, -3, -2, -4, -2, -5, -2, -5, -3, -4, -3, -5, -2, -1, -3, -3, -2, -3, -2, -4, -3, -5, -2, -5, -4, -5, -4, -3, -2, -4, -4, -3, -5, -3, -5, -2, -5, -4, -5, -4, -3, -3, -2, -4, -3, -2, -4, -2, -4, -2, -4, -3, -4]], ['o9_37761', [-1, -2, -3, -4, -5, -4, 6, -3, 2, 4, 1, -3, -4, 3, 5, 3, 3, -4, -3, -2, 4, 4, -3, -4, -5, -6, 5, -4, -4, -3, 2, 4, 4, 4]], ['o9_37768', [-1, -2, -3, 4, -5, -6, -7, -6, 8, 5, 9, -4, 3, 5, 2, -4, 6, 1, -3, -2, 4, 3, -5, -6, 5, 7, 4, -6, 8, -7, -6, 5, 4, -3, 2, 4, 3, -5, 6, -5, 7, 4, 6, -8, -5, -9, -6, -7, -8, 7, -6]], ['o9_37770', [1, -2, 3, -2, -2, -1, 2, 3, 4, 3, -2, 3, 3, -4]], ['o9_37795', [-1, 2, -3, -4, -3, 5, 2, 1, 3, -4, 3, -2, 4, -3, 4, -5, 4, -3, 2]], ['o9_37851', [1, 1, 2, 1, 3, 4, 5, 4, 6, 3, 7, 2, 4, 6, 2, 5, 4, 3, 2, 4, 3, 5, 2, 4, 6, 1, 3, 5, 7, 2, 5, 3, 3, 4, 3, 5, 2, 1, 3, 4, 3, 5, 2, 6, 2, 5, 7, 5, 4, 5, 6, 5, 4, 3, 2, 4, 1, 3, 5, 2, 4, 6, 1, 5, 7, 4, 5, 4, 6, 3, 5, 7, 4, 4, 4, 5, 4, 6, 3, 4, 5, 4, 6, 3, 5, 3, 4, 3, 4]], ['o9_37876', [1, 2, -3, 4, 5, -6, -5, 6, 7, 6, 8, 7, 9, -6, 8, -5, -7, -4, 3, -2, 4, -1, 3, -5, 2, -6, 3, 5, -4, -3, 5, -6, 7, 6, -8, -7, -9, 6, -8, 5, 4, 5, 6, 5, 5, 4, 5, 4, 6, 5, 4, -3, -2, -4, -3, -5, -4, -6, -5, -6, -7, -6, 5]], ['o9_37891', [-1, -2, -3, -4, -3, -2, -3, -4, -3, -3, -2, -1, -3, -2, -3, -3, -3, -2, -4, -3, -3, -4, -3, -4, -3, -2, -3, -4, -4, -4, -4, -3, -2, -2]], ['o9_37895', [-1, 2, 3, 4, 5, -4, -6, -4, -3, -3, -4, -5, 4, 3, -2, 1, -3, -4, -3, -3, -4, -3, 2, -4, 3, 4, -3, 5, -4, 6, 5, 4, 3, 3, -2, -4, -3, -5, -4, -3]], ['o9_37941', [-1, -2, -3, -4, -5, -4, -4, -3, -5, -2, -4, -1, -3, -3, -2, -1, -3, -2, -2, -3, -2, -4, -5, -4, -3, -4, -3, -2, -1, -3, -2, -4, -1, -1, -2, -1, -3, -2, -4, -1, -3, -5, -5, -4, -3, -2, -4, -1, -4, -1, -4, -2, -3, -4, -3, -5, -2, -4, -1, -5, -2, -4, -2, -3, -2, -4, -1, -5, -2, -3, -4, -3, -2, -3, -3, -2, -4, -2, -3, -4, -3, -5, -5, -4, -4, -4, -3, -2, -4, -5, -4, -3, -5, -2, -4, -3, -3, -2, -3]], ['o9_38014', [1, 2, -3, -4, 5, 6, 7, 6, 8, -7, -6, -5, 4, -6, 3, 5, -2, -4, 6, -1, -5, 6, 5, 7, -8, 9, 8, 10, 9, 8, 7, 6, -5, 4, 3, 4, 5, 4, -6, -5, -7, 6, -8, 5, -9, -6, -10, 7, -6, 5, -4, -3, -2, -4, -3, 5, -4, 5, 6, -7, -6, -8, -6, -9, -7, -6, -6, 5, 4, 3, 2, 4, -5, 6]], ['o9_38190', [1, -2, -3, -3, -2, -4, -3, -4, -4, -3, -2, -1, -3, -3, 2, 3, -4, 3, 2, -3, -3, -3]], ['o9_38287', [-1, -2, -3, -2, -4, -5, -4, -6, -3, -6, -2, -5, -4, -3, -5, -2, -5, -1, -3, -6, -2, -4, -5, -4, -6, -3, -2, -2, -1, -2, -2, -3, -4, -3, -5, -2, -4, -3, -4, -3, -2, -4, -4, -5, -4, -6, -3, -2, -4, -3, -5, -4, -3, -3, -2, -3, -4, -3, -5, -3, -4, -5, -4, -6]], ['o9_38344', [-1, -2, -3, -4, -5, -5, -5, -4, -4, -3, -2, -2, -3, -4, -3, -5, -4, -4, -3, -2, -4, -1, -3, -5, -4, -3, -2, -1, -3, -4, -4, -5, -4, -4, -3, -5, -4, -3, -4, -3, -5, -2, -3, -4, -3, -5, -5, -4, -4]], ['o9_38364', [-1, -2, 3, 4, 5, -6, 5, 7, 4, -3, -5, 2, 4, 1, 3, 5, -4, -6, 5, -4, -3, 2, 4, -3, -5, 4, 5, 6, -7, 6, 5, 4, 3, -5, -2]], ['o9_38471', [-1, -1, -2, -3, -2, 4, -1, 3, 2, -1, 2, 3, -4, -3, -2, -2]], ['o9_38560', [-1, 2, 3, 4, 5, 6, -5, 7, -4, -8, -4, -5, -4, -5, -4, -5, -5, -4, -5, 6, 5, 7, 4, 4, -3, -5, -2, -6, 1, 5, 4, 3, -2, 4, -3, -5, -4, 6, 5, -7, -6, 8, -5, -7, -9, -8, 7, 6, 5, 4, 3, 2, 4, -3, 5, -4, 6, -5, -7, -4, -6, 8, 5, 9, 4, -5, -5]], ['o9_38598', [1, 2, 3, 2, 4, 2, 5, 1, 5, 2, 4, 2, 3, 2, 4, 5, 5, 4, 3, 2, 1, 2, 3, 2, 3, 4, 3, 2, 4, 4, 3, 2, 4, 4, 3, 4, 4, 5, 4, 3, 4]], ['o9_38600', [1, -2, 3, 4, -5, 6, 5, -7, -4, -8, 5, -9, -4, -6, -3, -5, 2, -4, 6, -1, -3, -5, -2, -6, 7, 8, -7, -6, 5, 4, -3, -5, -6, 5, 7, -6, -8, -5, 9, 4, 6, 6, 6, 6, -5, -6, -7, 8, 7, -6, -5, -4, 3, 2, -4, 3, 4]], ['o9_38623', [1, 2, 1, 2, 1, -3, -2, 1, 3, 3, -2, 1, -3]], ['o9_38639', [-1, 2, -3, -4, -5, 4, 6, 5, 7, 5, 8, 4, 9, 5, 10, 4, 4, 5, -6, -5, -4, 3, 5, -2, 1, 3, 2, 4, 3, -5, 4, -6, 5, -7, -6, 8, 7, 6, -5, 6, -7, -8, -9, -8, -7, -6, -5, -4, -3, -5, -2, -4, -3, 5, 6, 5, 7, -4, 8, -5, 9, -6, -10, 5, 7, -9, 4, -8, -7, -6, -5, -4]], ['o9_38679', [1, 1, 2, 3, 2, 1, 3, 3, 4, 3, 2, 2, 1, 1, 2, 3, 2, 4, 3, 5, 3, 4, 3, 5, 2, 1, 2, 3, 4, 3, 5, 2, 1, 2, 3, 2, 4, 5, 4, 4, 3, 5, 4, 3, 2, 3, 2, 4, 1, 2, 2, 3, 2, 4, 2, 5, 1, 3, 2, 4, 1, 4, 3, 2, 4, 1, 3, 5, 2, 3, 2, 3, 2, 3, 2, 3, 3, 2, 4, 2, 5, 2, 4, 3, 4, 3, 5, 2, 1, 3, 4, 3, 4, 3, 5, 2, 1, 3, 2, 4, 3, 5, 2, 4, 2, 5, 4, 3, 2, 4, 5]], ['o9_38681', [-1, 2, 3, 4, -3, 5, -4, -6, -3, 5, 7, -6, -5, 4, 3, -2, 1, 3, 3, -4, -3, 5, 4, 6, 3, -5, -7, -2, 3, 4, -3, 5, -4, 6, -4, 5, 4, 3, 2, -4, -5, -4, -5, -4, -4, -5, -5]], ['o9_38702', [-1, 2, 3, 3, 3, 3, -4, 3, 2, 1, 2, 3, 4, 3, 2, -3]], ['o9_38780', [1, -2, -1, 2, 2, 3, 2, 3, 4, 3, 2, 4, -1, -2, 3, 4, 3, 4, 4, 3]], ['o9_38811', [-1, -2, -3, -2, -4, -1, -4, -2, -3, -2, -1, -3, -3, -2, -3, -4, -4, -3, -2, -4, -5, -4, -3, -5, -3, -2, -3, -2, -1, -2, -3, -4, -3, -5, -4, -4, -3, -5, -4, -4, -3, -4, -3, -4, -5, -4, -3, -2, -4, -2, -2, -3, -2, -4, -1, -3, -3, -2, -3, -4, -4, -3, -5, -4, -5]], ['o9_38928', [-1, -2, -1, -2, -3, -2, -4, -2, -3, -2, -2, -1, -3, -3, -4, -5, -4, -4, -3, -2, -1, -3, -4, -3, -4, -5, -4, -4, -4, -3, -2, -3, -2, -3, -4, -3, -5, -4, -3, -4, -4, -3, -2]], ['o9_38945', [1, 2, 3, 3, 3, 4, 3, 3, 2, 1, 3, 4, 4, 4, 3, 2, 4, 3, 4, 3, 4, 3, 2, 3, 2, 1]], ['o9_38975', [-1, 2, 3, 4, -3, -3, 4, 5, 4, 3, 2, 1, -3, 2, -4, 3, -2, 4, -3, -5, 4, 3, 2]], ['o9_38989', [-1, -2, -3, -2, -4, -3, -2, -4, -1, -4, -3, -2, -1, -2, -3, -4, -3, -2, -3, -3, -3, -2, -4, -2, -3, -2, -1, -2, -3, -3, -3, -4, -3, -2, -4, -1, -4, -1, -2, -3, -3, -3, -2, -4, -1, -2, -3, -2, -3, -3, -4, -3, -3, -4, -3, -2, -1, -2, -2, -3, -2, -4, -1, -1, -2, -1, -1, -2, -2, -2]], ['o9_39162', [-1, -1, -2, -1, -3, -2, -4, -1, -3, -5, -2, -1, -3, -4, -3, -5, -4, -4, -3, -2, -4, -1, -3, -4, -4, -3, -5, -2, -3, -2, -4, -1, -5, -2, -1, -3, -2, -4, -1, -3, -2, -4, -3, -5, -2, -2, -3, -4, -3, -2, -3, -2, -3]], ['o9_39163', [-1, 2, -3, -4, -3, -4, -3, -5, -5, -4, -5, -4, -6, -5, -4, -4, -3, -5, 2, -5, 1, 3, 4, -3, 5, 2, -4, 3, -4, 5, 6, 5, 5, 4, -3, 5, -2, 4, 3, -4, -5, -4]], ['o9_39266', [1, -2, 3, 4, 5, -6, -5, -7, -8, -9, 10, 9, 8, -7, 6, 5, -4, -3, 5, 2, -4, -1, -3, 5, 6, -5, 7, -6, -8, -5, 7, -9, 6, -8, -10, 7, 11, -6, 5, 4, 5, 6, 5, -7, -4, -6, 8, 3, 9, -2, 4, 10, -3, 5, 6, -5, -7, -6, 8, -5, 9, -6, -5, -5, -5, -4, -5, -6, 7, 6, 8, 5, 7, -6, 5, 4, 3, 5, 2, 6, -7, -8, -9, -10, -11]], ['o9_39277', [-1, 2, -3, -2, 4, -2, -2, -3, 2, 1, 2, 2, 3, -2, -4, 3, 2, 2]], ['o9_39285', [-1, -2, 3, -4, -5, -6, 5, -7, -6, 8, -5, 4, 6, -3, -5, 2, -4, -6, 1, -3, -5, 4, 6, 6, -5, -7, 4, 6, 3, 5, 2, 4, 3, -5, -4, -5, -6, 5, 7, -8, 7, -6, -5, 4, -3, -2]], ['o9_39339', [-1, 2, -3, 4, 5, 4, 3, -2, 4, 1, -5, 6, -7, -6, 5, 4, -3, 4, -5, 4, 6, 3, 7, -2, -3, 4, 5, 4, 3, 2, 4, -5, -6]], ['o9_39369', [-1, -2, 3, 4, 5, 6, 7, -8, -9, -8, -10, 7, 9, 6, -7, 8, 7, -6, -8, -5, -4, 6, -3, 5, -7, 2, -4, -8, 1, 3, 5, 2, 4, 6, 3, -5, 7, 6, -7, 8, 7, -9, -6, 8, 10, 7, 9, 11, 8, 10, 12, -9, 11, 13, -8, 10, 12, 14, -7, 13, 6, 5, 7, 4, 8, -9, -8, -7, -6, 5, 7, -6, 7, 8, 7, 9, 6, -10, -5, -11, -4, -12, -3, -2, -4, -3, -5, 4, -6, 7, 8, 9, -8, 10, -9, -11, -8, -10, -7, -7, -8, -7, -8, 9, 8, 7, 6, -8, -5, 7, -9, 6, 8, 9, -8, 10, 7, 11, -6, 8, 12, -9, -13, -10, -14, 11, -12, -11, -13, -10, -12, -11]], ['o9_39394', [1, 2, 3, 4, 5, 4, 6, 7, 6, 5, 4, 6, 5, 4, 3, 4, 4, 5, 4, 6, 3, 3, 2, 1, 2, 1, 3, 2, 3, 4, 4, 3, 5, 2, 4, 3, 2, 4, 5, 4, 6, 5, 4, 4, 3, 4, 5, 4, 6, 3, 3, 2, 1, 2, 2, 3, 2, 2, 3, 4, 3, 5, 2, 6, 1, 7, 6, 5, 4, 5, 5, 4, 6, 3, 2, 3, 4, 5, 4, 6, 3, 2, 4, 1, 5, 2, 4, 4, 3, 4, 5, 4, 3, 5, 2, 4, 6, 1, 3, 5, 7, 6, 5, 5, 5, 6, 7, 6, 5, 4, 3, 5, 2, 4, 6, 5, 4, 4, 3, 4, 5]], ['o9_39395', [-1, -2, -2, -2, -2, 3, 2, -3, -3, -4, 3, 2, 1, 2, -3, 4, -3, 2, 3, -2, -2, 3]], ['o9_39430', [1, -2, 3, 4, 5, 4, -6, -3, 7, 2, 4, 8, -1, 5, 4, -6, 3, -5, -7, -2, -6, -5, -6, -5, -4, -5, -4, -6, -3, 4, 5, -4, -6, 5, 7, 6, -8, -5, -7, 6, -5, 4, 3, 2, -4, 3]], ['o9_39433', [1, 2, 3, -4, 5, 6, -7, 6, 8, -5, 4, -3, 5, -2, 6, -1, -7, 6, -5, 4, 3, 5, 2, 4, 6, -3, 5, 7, -6, -8, 7, -9, -6, -8, -10, 7, -9, -6, 5, 4, 5, 6, -7, -6, 8, -7, -6, -6, 5, -4, 6, 3, 6, -2, -4, -3, -5, -4, 6, 7, 6, -8, 9, 8, 10, 9]], ['o9_39451', [1, 2, 3, 4, 5, 4, 6, 6, 5, 4, 6, 3, 2, 3, 3, 4, 3, 5, 4, 6, 5, 5, 4, 3, 2, 4, 1, 5, 2, 3, 2, 4, 3, 5, 2, 5, 1, 4, 1, 5, 6, 5, 4, 3, 5, 4, 2, 3, 2, 1, 2, 3, 4, 5, 4, 3, 2, 4, 2, 4, 1, 2, 3, 2, 4, 5, 4, 6, 3, 5, 5, 4, 6, 5, 4, 3, 2, 4, 2, 5, 3, 2, 1, 2, 3, 4, 5, 6]], ['o9_39519', [-1, 2, -3, -4, -5, -4, 6, 5, -7, 4, 6, 3, -2, 4, 1, -5, -4, 3, 5, -2, -4, -3, -5, -4, -4, -3, -5, -4, -6, 3, 7, -4, -5, 4, -6, -3, 2, -4, -3, 5, -4]], ['o9_39521', [-1, -2, -2, -3, -2, -2, -3, -4, -3, -2, -2, -2, -3, -2, -4, -2, -4, -3, -4, -4, -3, -5, -2, -4, -3, -2, -4, -1, -3, -2, -1, -2, -1, -2, -3, -2, -1, -3, -4, -3, -5, -2, -1, -3, -2, -1, -3, -2, -4, -3, -2, -2, -1, -3, -2, -3, -3, -3, -4, -5, -4, -3, -2, -4, -1, -2, -3, -2, -1, -2, -1, -2, -3, -2, -3, -4, -3, -5, -2, -3, -4, -3, -5, -3, -4, -3, -5, -2, -1, -3, -2, -3, -4, -3, -2, -4, -2, -5, -4, -4, -3, -5, -2, -1, -3, -4, -3, -2, -2]], ['o9_39551', [1, 2, 1, 2, 2, -3, -2, 1, -2, -1, 2, 2, 3, 2, -1, -2, 1, -3, 2]], ['o9_39591', [1, -2, -3, -4, 5, -4, 6, 3, 5, 2, -4, -1, -3, -2, -3, 4, -5, -4, -6, 3, -4, -3, 2, 4, 4, 4, -5, 4, -3, -4]], ['o9_39592', [-1, -2, -3, -2, -3, -2, -4, -3, -3, -2, -1, -2, -1, -3, -2, -2, -1, -3, -4, -3, -2, -1, -3, -1, -4, -2, -4, -2, -4, -1, -2, -3, -4, -3, -3, -2, -3, -3]], ['o9_39606', [-1, -2, -2, -1, -3, -2, -1, -3, -1, -2, -3, -2, -1, -2, -3, -2, -1, -1, -2, -3, -2, -1, -2, -2, -1, -3, -3, -3, -2, -2, -3, -3, -3, -2, -3, -3, -3, -3, -2, -3, -3, -3, -3, -2, -3, -3, -2, -3, -2]], ['o9_39608', [1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4]], ['o9_39746', [1, 2, -3, -4, -5, -6, -7, 6, 8, 9, 8, 10, -7, 9, 11, -6, 10, 5, 4, 6, 3, 7, -2, 8, -1, 7, 9, 6, -8, -5, -4, -3, -5, -6, -5, -7, -6, 5, -4, 5, -6, 7, 8, -7, -9, -6, -8, -10, -5, -7, -9, -11, 4, -8, -10, -12, 3, -7, -9, -11, 2, -8, 10, -3, 9, -4, 8, 5, -6, -7, -6, -5, 4, 3, 5, -2, 4, -6, -5, 7, -8, 7, -9, 6, -8, -10, 7, 11, 7, 12, 7, 7]], ['o9_39754', [-1, 2, 3, 4, 5, 5, 4, 6, -5, -7, -4, -8, -3, 5, -2, -6, 3, 7, 3, 4, 5, 6, 5, 4, 3, -2, 4, 1, -3, 2, -4, -5, 4, 6, 3, -7, -4, 8, -5, 6, -5, 7, -6, 5, 4, -3, -2, 4, 3, 5, 4, 3, 5, 3, 4, 3, 5, 4]], ['o9_39806', [1, -2, -3, -4, -5, -6, 7, -8, 7, -9, 6, 8, -10, 5, 11, 4, 6, 10, 3, 9, 2, 8, -1, -3, -7, 6, -5, 4, -5, 6, -5, 7, -4, -8, 3, 7, -9, -2, 4, -6, -10, -3, -11, 5, 6, -5, -7, -4, 6, -8, -5, 9, -8, 7, 6, 7, 8, 7, -9, 8, 10, -7, -6, 5, 4, -6, 3, -6, 2, 5, -7, -4, 6, 5, 7, -6, -8, -6, 9, 8, 7]], ['o9_39859', [1, 2, 3, 4, 3, 5, 2, 6, 3, 4, 3, 3, 2, 4, 1, 5, 4, 6, 3, 2, 3, 4, 5, 4, 6, 3, 2, 4, 5, 4, 3, 5, 4, 6, 3, 3, 2, 1, 2, 3, 4, 5, 4, 4, 3, 2, 4, 4, 3, 2, 2, 3, 4, 3, 5, 3, 6, 2]], ['o9_39879', [1, 2, 3, 2, 4, 1, 3, 2, 3, 2, 4, 3, 2, 1, 2, 3, 2, 3, 3, 3, 4, 3, 2, 4, 1, 3, 1, 4, 4, 3, 2, 4, 3, 2, 4, 1, 3, 3, 2, 3, 2, 2, 1, 2, 1, 1]], ['o9_39887', [-1, 2, 3, -4, 5, 6, 5, 4, -3, -2, 1, -3, -4, -4, -3, 5, 2, 4, -6, 3, 7, 4, 5, -6, 5, 4, -3, -5, -2, -5, 3, 3, 4, -3, 5, -4, 6, -3, 5, -7, -4]], ['o9_39926', [-1, -2, -2, -2, -3, -2, -4, -4, -4, -3, -2, -4, -3, -2, -4, -2, -2, -3, -2, -4, -1, -3, -3, -2, -1, -3, -2, -3, -4, -3, -3, -2, -4, -1, -3, -2, -4, -2, -3, -3, -4, -3, -2, -4]], ['o9_39930', [1, -2, -3, 4, 5, -4, -6, 5, 7, 4, -6, 8, 3, -5, -7, 2, -6, -1, -5, 4, 5, 6, -5, -4, -5, -4, -4, -5, -4, 3, -2, 4, -3, 5, 5, -4, 6, 5, 7, 6, -8, 5, -7, 4, 3, -5, 2, 6, -3, 4, 3, -5, 4, 4]], ['o9_39967', [1, 2, 3, 4, -5, -6, 7, -8, -9, -8, 10, -7, 6, 5, 7, -4, 6, 8, -3, 5, -7, 9, -2, 4, -7, -1, 3, 6, -8, 5, -7, 4, -6, 8, 5, 6, -7, -8, -9, -8, -10, -7, 9, -11, -6, 8, 10, 12, -5, -9, 11, -4, 8, 10, -3, 7, -2, -8, 9, -8, -7, 6, -5, -7, -4, -6, -8, -3, -5, -7, -4, -6, 8, -5, 7, 8, 7, 8, 7, -9, 7, -10, 6, -11, -7, -12, -8, 9, -8, -10, -7, 11, -6, 8, 5, 4, 3, 2]], ['o9_39973', [1, 2, 3, -4, 5, -6, 7, -6, 8, -7, 6, -5, 4, -6, -3, 5, -2, 4, -1, 3, 5, 2, -6, -5, 7, -4, -6, -8, -3, -5, 9, -4, 5, 6, 5, 6, 5, -4, 6, -7, 6, -8, 7, 7, 6, 7, 6, 6, -5, 4, -6, 4, 5, 4, -3, -2, -4, -3, -5, -4, 6, -7, 6, 6, -5, -6, -7, 8, -9]], ['o9_39974', [1, 2, 1, -3, -2, -1, 3, 2, 3, 3, 2, 2, 3, 2, -4, -3, 2, -1, -3, -4, 3, -2, -3, 4]], ['o9_39981', [1, 2, 3, 4, 3, 4, 3, 3, 2, 1, 3, 2, 4, 3, 2, 3, 4, 3, 3, 2, 4, 4, 3, 4, 4, 3, 3, 2, 1, 2, 2, 2, 3, 2, 4, 1, 2, 3, 2, 4, 3, 3]], ['o9_40024', [1, -2, -3, 2, -3, 2, 4, 2, 2, -3, -2, -1, 3, 2, -3, -4, -3, -2]], ['o9_40026', [1, 2, 3, 2, 3, 2, 4, 2, 3, 4, 4, 4, 4, 3, 4, 3, 4, 4, 3, 2, 1, 2, 3, 2, 4, 2, 3, 2, 2, 2, 1, 2, 3, 2, 4, 1, 3, 4, 3, 2, 3, 3]], ['o9_40052', [1, 2, 3, 4, 4, 3, 2, 1, 2, 3, 4, 3, 3, 2, 4, 1, 5, 2, 3, 4, 3, 5, 2, 1, 3, 2, 3, 2, 4, 1, 5, 4, 3, 2, 4, 1, 3, 4, 4, 5, 4, 3, 2, 4, 1, 4, 3, 4, 4, 5, 4, 3, 5, 4, 3, 3, 4, 3, 5, 2, 1, 2, 3, 2, 4, 1, 3, 5, 4, 3, 5, 2, 5, 4, 3, 4, 5]], ['o9_40063', [1, 2, 3, 2, -4, -1, -3, -5, 2, -4, -3, -3, -4, -4, -3, 5, -3, -3, -3, -3, 4, -3, 2]], ['o9_40064', [-1, -2, 3, 3, -4, 3, 5, 2, 1, 3, 4, 3, -2, 3, 3, 3, -4, -5, 4, 3, 2]], ['o9_40073', [1, 1, 2, 1, 3, 2, 2, 2, 2, 3, 2, 2, 2, 2, 3, 2, 2, 3, 3, 3, 2, 2, 2, 1, 2, 2, 2, 3, 2, 1, 1]], ['o9_40075', [1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3]], ['o9_40076', [1, -2, -2, -2, 3, -2, -1, -2, -2, -2, -2, -3, -2]], ['o9_40081', [-1, 2, 3, 4, 5, 4, 6, 5, 7, -4, -6, -8, -3, -2, -4, 1, -4, -3, -4, 5, 4, 6, 3, 5, -4, -6, 3, -7, 2, -4, -6, 5, 4, -3, 4, -5, -4, 6, 5, 7, 6, 8, -7, -6, -5, 4, 3, -2]], ['o9_40130', [1, 2, -3, -4, 3, 5, -6, 5, -7, -4, 6, -3, 5, -7, -2, 5, 8, -1, 4, -7, 9, -3, 8, -7, -6, -5, -4, -5, -6, 7, -6, -8, -5, -9, 4, 6, 3, -2, -4, -3, 5, 6, 5, -4, 5, -6, 7, -6, -8, -5, 7, 4, 7, 3, 6, 2, 5, 7, -4, 6, -5, 7, 4]], ['o9_40154', [1, -2, -3, 4, -3, -5, -2, -3, -2, -4, -3, -4, -4, -3, -4, -3, -2, -1, -3, -2, -4, -3, -4, 5, -4, -3, -2]], ['o9_40171', [1, 1, 1, 1, 1, -2, 3, 2, -1, 2, 2, 2, -1, -3, -2]], ['o9_40179', [1, 2, 3, 2, 4, 1, 5, 2, 6, 2, 7, 3, 6, 5, 6, 7, 4, 6, 5, 6, 5, 7, 4, 3, 2, 4, 1, 5, 4, 3, 4, 3, 5, 2, 5, 3, 6, 3, 7, 6, 5, 4, 3, 5, 2, 4, 6, 5, 7, 4, 4, 3, 5, 4, 3, 5, 2, 6, 1, 5, 4, 3, 2, 1, 3, 1, 4, 3, 5, 4, 6, 5, 7, 4, 6, 3, 7, 2, 1, 3, 4, 5, 4, 6, 3, 7, 2, 4, 5, 4, 6, 3, 5, 5, 4, 5, 5, 4, 6, 3, 5, 7, 2, 4, 6, 3, 5, 6, 5, 5, 5, 5, 4, 5, 6]], ['o9_40192', [-1, -2, 3, 4, -5, 6, 5, 7, 6, -8, -7, 6, 5, -4, -6, -3, 5, 2, 4, 1, -5, 6, 5, -6, 7, -6, 8, -7, 9, -8, 10, -7, 6, 5, 4, 3, 2, -4, 3, 5, -4, -6, -5, 7, 6, 8, 7, -9, -6, -8, -6, -6, -6, -7, 6, 5, 4, -6, -3, 5, -2, 4, -3, -5, 6, 5, 7, 6, 8, -5, -7, 9, -5, -10, 6, -9]], ['o9_40215', [1, 2, 2, 1, 2, 2, 3, 2, 2, 2, 1, 3, 3, 2, 3, 2, 1, 2, 2, 3, 3]], ['o9_40245', [-1, -2, -3, -4, 3, 5, 4, 6, 3, 5, 7, -8, -7, 6, -5, 4, 4, 3, -5, -4, -3, 2, 4, 1, 5, 4, 4, -3, -4, -5, -6, 7, -6, 8, -5, -4, 3, -2, 4, 5, 4, -3, -4, -5, -6, 5, -7, 4, -6, 4, 3, 4, 4, 4, 3, -5, 3, 4, -3, 2]], ['o9_40284', [-1, -2, -3, 2, 4, 1, 2, 1, 2, 1, -3, -2, -1, 3, 4, 3, 4, 4, 3, 2, 3, 2, 3, 2, 3, 2]], ['o9_40291', [-1, 2, 2, 3, 3, 2, -3, 2, 1, 3, -2, 3, -2]], ['o9_40361', [1, 2, 3, -4, -5, 6, -7, -8, -7, -9, 6, 10, 5, 7, 11, 4, 10, 12, -3, 9, 11, -2, 10, -1, -8, -7, 9, 8, -7, 6, -5, 4, 3, 2, -3, -4, 5, 6, 7, 6, -8, -7, -9, 8, -10, -7, -9, -11, 8, -10, -12, 7, -11, -13, -6, -8, -12, -5, -9, 4, -6, -8, 3, -5, -2, 4, 7, 6, 8, -5, 7, -6, 7, 8, -7, 9, -7, -10, 8, 11, 7, 9, 6, 8, 10, 5, 9, -4, -8, -3, 7, -6, 5, -4, 6, 7, -6, 8, 7, -9, 6, -10, 5, -11, 6, 12, 7, 13, -6]], ['o9_40363', [1, 2, 1, 3, 4, 3, 5, 2, 4, 2, 5, 3, 6, 2, 3, 4, 3, 5, 2, 4, 4, 3, 2, 4, 1, 5, 5, 6, 5, 4, 3, 2, 4, 1, 5, 4, 3, 5, 4, 5, 5, 6, 5, 4, 5, 4, 3, 2, 1, 2, 3, 4, 4, 5, 6, 5, 4, 6, 3, 4, 5, 4, 3, 2, 3, 2, 4, 5, 5, 4, 6, 3]], ['o9_40390', [1, -2, -2, -3, -3, 4, 3, 2, 2, 3, -2, -2, -2, 1, 2, 2, 1, 3, 2, 4, 3, -2, 3, 2]], ['o9_40449', [1, 2, 3, 4, 5, 6, -5, 7, 6, -8, 6, 9, 8, 7, -6, -6, 5, -4, 6, -3, -5, -2, 6, -1, -7, -6, -8, 7, -9, 6, -10, 5, 11, 4, -3, -5, -2, -4, 6, 5, -6, 7, 6, -7, 8, -7, -9, -8, 10, 9, 8, -7, 6, 5, 4, -6, -3, 5, 6, -5, 7, 6, -8, 7, -9, -6, -10, 5, -11, 4, 5, 6, 5, -7, -4, -6, 8, 3, 9, 2, 10, 3, -4]], ['o9_40484', [-1, 2, -3, 4, -5, 6, -5, -4, 3, -5, -2, -6, 1, -7, 6, -5, -4, 3, -5, 2, -6, 7, -8, -7, 9, 6, -8, -10, 7, -9, -11, 8, -10, -9, -8, -7, 6, -5, -4, 3, -5, -6, -5, 7, -4, -6, 8, 7, 9, -6, 10, -5, 7, 11, 6, 7, 6, -8, -7, 9, -6, 8, 10, -5, 7, -9, 4, 8, -3, -2, 4, -3, 4]], ['o9_40485', [-1, -2, -3, -3, 4, 4, 3, -5, -2, -4, 1, 3, 2, 3, 4, 3, 5, -2, 4]], ['o9_40487', [-1, -2, -2, -1, -2, -2, -3, -2, -4, -2, -1, -3, -2, -2, -2, -3, -2, -1, -2, -1, -3, -3, -4, -4, -3, -2, -3, -4, -4, -3, -2, -2]], ['o9_40504', [1, 2, 2, 3, 4, 3, 2, 4, 5, 4, 3, 4, 3, 2, 2, 3, 2, 1, 2, 1, 3, 3, 4, 3, 5, 4, 3, 2, 3, 3, 4, 3, 2, 1, 2, 3, 2, 4, 4, 5, 4, 3, 4, 3, 5, 2, 4]], ['o9_40519', [1, 2, -3, 2, 3, 3, -4, 3, 3, -2, -1, 3, 2, -3, 4, -3, -3, -2]], ['o9_40522', [1, -2, 1, -3, 2, -1, 3, -2, -2, -1, 3, 2, 1, -2, -3]], ['o9_40547', [-1, -2, -3, 4, 5, 6, 7, -8, 7, 9, 8, -10, -7, 9, -11, -7, 10, -12, -6, 11, -5, -4, -6, 3, -7, 2, -6, 8, 1, -5, 7, -4, 7, -3, 6, -2, 5, -7, -4, -7, -3, -8, -4, -8, 5, -6, 7, 8, -9, 8, 10, 7, 6, -8, -5, 4, 6, 3, -5, 2, 6, 7, 8, -9, 8, -7, -6, -8, 5, -8, 4, 7, 3, 8, -7, 9, -10, 9, -11, -10, 12, -9, 11, -13, -8, 10, -12, 7, -9, -11, -6, 8, -10, -5, -9, 4, -8, 7, 6, 5, 6, -7, 8, -7, 9, 6, 10, 7, 11, 12, 13]], ['o9_40568', [1, -2, -2, 3, 3, 4, 5, 4, 3, -2, -1, -2, -3, -2, -4, -3, -5, 4, -3]], ['o9_40582', [-1, -2, -3, -4, -3, -3, -2, -4, -2, -3, -4, -4, -3, -2, -1, -3, -3, -3, -4, -3, -3, -2, -4, -3, -4, -3, -4, -3, -3, -2, -1, -2, -3, -4, -3, -2]], ['o9_40803', [1, 2, -3, -4, -5, -6, 7, 8, 9, -10, 9, -11, 8, 12, -7, -9, 6, -9, 5, -9, 4, 8, 3, -7, 9, -2, 6, -8, 10, -1, 5, 9, 11, -4, 8, -7, -9, 6, 8, 10, -5, -9, -8, 7, -6, 8, 7, 8, 9, -10, -11, -12, 13, 14, 13, 12, 11, 10, -9, 8, -7, 6, 5, 4, 3, 2, 4, 3, 5, 4, 6, -5, 7, 6, -7, 8, 9, -8, -10, -7, 9, -11, -6, 8, -10, -12, 5, -7, 11, -13, -4, -6, 8, 10, 12, -14, -3, -5, -7, 11, -2, -4, -6, -8, -3, -5, -9, 8, 10, 7, -9, -6, 8, 7, 8, 9, -10, -11, -12, -13]], ['o9_40873', [-1, -2, 3, -4, 5, -4, -3, 2, 4, 1, 4, 4, -3, -4, -4, -5, -6, 5, -4, 3, -2, 4, -3, -4, 3, -5, -4, 6, -3, 2, 4, 4]], ['o9_40901', [1, 2, 3, 4, 4, 3, 3, 2, 3, 2, 1, 2, 2, 1, 1, 2, 1, 3, 1, 2, 1, 3, 4, 3, 3, 2, 1, 3, 2, 3, 2, 1, 3, 4, 3, 3, 2, 1, 3, 1, 4, 2, 3, 2, 4, 2, 4, 1]], ['o9_41058', [1, -2, 3, -4, 5, -6, -7, -6, -5, 4, -6, -3, 5, 7, 2, -6, -8, -1, 3, -7, -9, 10, 11, 10, -9, -8, 7, 7, 6, -5, 6, -4, 7, -5, -6, 7, -8, 9, -8, -10, -7, 9, -11, 6, 8, 12, 5, 11, 4, 10, -3, 9, -2, 8, 7, -6, -5, 4, -3, -5, 6, -5, -7, -4, 6, -8, -5, -7, -9, 6, -10, -7, -11, -8, -12, 7, -9, 7, -10, -8, -7, -6, 8, 5, 9, 4, 8, 3, 2, -4]], ['o9_41144', [1, 2, 1, 1, 2, 3, 2, 4, 1, 3, 3, 2, 4, 1, 1, 1, 2, 1, 2, 3, 2, 1, 3, 4, 3, 3, 2, 4, 1, 3, 2, 4, 3, 4, 4, 3, 2, 4, 3, 2, 1, 1, 2, 1, 3, 2, 3, 4, 3, 3]], ['o9_41263', [1, 2, 3, -2, 4, 3, 2, -1, 2, 2, 3, 3, 2, 2, 3, -4, 3, 2]], ['o9_41312', [1, -2, 3, -4, 5, -6, 5, 7, 6, -5, -4, -3, 2, -4, -1, 3, 5, -6, 5, -7, -4, -8, -5, -9, 6, 7, -6, -8, 7, -6, -5, -4, -3, 5, 2, 5, 3, -4, -5, 4, 6, -5, -7, -4, 8, -3, 9, -2, -4, -5, 6, -5, -7, -6, 8]], ['o9_41372', [-1, -2, -3, -4, -3, -5, -2, -3, -3, -4, -5, -4, -3, -2, -4, -3, -2, -4, -5, -5, -5, -4, -3, -5, -2, -1, -3, -4, -5, -4, -3, -2, -3, -4, -3, -2, -4, -1, -5, -4, -3, -2, -4, -1, -3, -5, -2, -3, -4, -5, -4, -3, -4, -4, -3, -5, -2, -1, -3, -2, -3, -4, -3, -2, -4, -3, -4, -3, -5, -4, -3, -3, -4]], ['o9_41388', [-1, 2, -3, 4, -5, 4, 6, -5, 7, -4, 3, -2, 1, -3, -3, -3, -4, -3, -3, -4, -3, 5, -3, -6, 5, 4, 3, 2, 3, -4, 3, 4, -5, 4, 6, 3, -7, -2, -6, 3, 5, 4, -3]], ['o9_41428', [1, 1, 2, 3, 4, 3, 2, 3, 4, 3, 2, 4, 2, 3, 2, 1, 3, 4, 3, 3, 2, 1, 3, 4, 4, 3, 2, 3, 3, 4, 3, 2]], ['o9_41610', [1, -2, -3, -4, -3, 5, -3, 6, -3, 4, 5, -4, -3, 2, -1, -3, 4, -3, -5, 2, -6, -3, -4, -3, -5, -4, -3, -4, -3, -4, -3, -2]], ['o9_41611', [-1, 2, -3, -4, -5, -4, 3, -2, 1, 3, -4, 3, 5, -2, 3, -4, 3, 3, 2]], ['o9_41621', [-1, -2, -3, 4, -5, 6, 7, -6, 8, -7, -9, -8, 10, 9, -11, 8, -10, 7, 6, -8, 5, -8, -4, -9, 3, -8, 2, -7, 1, -6, -5, -4, 6, -3, -2, 3, 4, 5, 6, 7, 6, 8, 7, 9, 8, 10, -7, 9, 11, -8, -10, -12, -7, -11, -13, -7, -12, -6, -7, -6, -6, -5, -4, -6, -3, 5, -7, 2, -4, -8, -8, -7, -7, 6, -8, -5, -7, 6, -8, 9, 8, -10, -9, -11, 8, -10, -7, 8, 9, 8, 8, 7, -6, 5, 7, 4, -6, 8, 3, -5, 7, -9, 4, 6, 10, 5, -7, 11, -7, 12, -8, 13, -7, 9, -6, -8, 10, -7, 11, -6, -8, 12, -6]], ['o9_41633', [1, -2, -2, 3, 4, 5, 4, 3, 5, 4, 3, 3, -2, 4, -1, 5, 4, -3, -4, 3, -5, 4, 6, 3, 3, 4, 4, 3, 4, -5, -4, -3, 2, 4, -3, -4, -5, -6, -5, -4, -3, -2]], ['o9_41677', [1, -2, 1, 3, -4, -3, 2, 2, -3, -2, -4, -1, -3, -2, 3, -2, -1, -3, -2, -4, -3, -3]], ['o9_41678', [-1, 2, -3, -4, -5, 6, 7, -8, -9, 10, 9, 11, -12, -11, 10, 9, 8, -7, 9, -6, -8, 5, 7, 4, -6, 8, 3, 5, -7, -9, -2, 4, -9, 1, -3, -10, 2, -9, 11, 8, -10, 12, 9, 13, 8, 14, 7, 15, 6, 16, 5, 7, 17, -4, 8, 3, -5, -7, -9, 4, 8, 10, 6, 9, -11, 5, 7, -10, -12, 6, -8, 11, -13, 7, 9, -12, 8, 11, 10, 9, 10, -11, 10, 12, -9, 13, -8, -14, -7, -13, -15, -6, -12, -14, -5, 11, -13, -4, 10, -12, -3, 9, -2, 8, -7, -9, -6, -10, 5, -11, 4, -10, 3, -9, 8, 7, -6, 7, -8, 7, 9, 8, 10, 9, 11, -8, 10, 12, -9, -11, 13, -8, 12, 14, -7, -9, 13, 15, 6, -9, 14, 16, -5, -9, -15, -4, -8, 10, -14, -7, -13, -6, -12, -5, -7, -8, 9, -10, -11, -10, 9, 8, 7, 6, -8, -7, 8, -9, 8, 10, -9, 11, -10, 12, -11, 13, 12, 14, 15, -16, -17, -16, -15, -14, -13]], ['o9_41909', [1, -2, -3, -4, -5, -4, 3, 2, -4, -1, -3, 5, -6, 5, -7, 5, -8, 5, 9, 8, -7, -6, -5, -4, -5, -6, 7, -6, -8, -5, 7, -9, 4, 6, 3, -5, -2, -4, -3, 5, -4, -5, -6, -5, -7, 4, -6, 8, 3, 5, 7, 2, 6]], ['o9_41980', [-1, -2, -3, -4, 3, -5, 6, -5, -7, -4, 6, -8, -3, 5, 7, 2, 5, 1, 4, 6, 3, 5, 2, -4, 6, 3, -5, 6, 6, -5, -4, -6, -6, -5, 6, -7, -6, 8, -5, 7, 4, -6, -3, -5, -2, 4, -3, 5, 4, 4, 5, 4, 5, 4, 4, 5]], ['o9_41995', [-1, 2, 3, 2, 4, 2, -3, -2, -2, 1, -2, -2, 3, -2, -3, -4, -3, 2]], ['o9_42189', [1, -2, -2, -3, -3, -2, -1, 2, -3, -3, 4, -3, -2, -3, -4, -3, -3, -3]], ['o9_42190', [-1, 2, 2, 3, 3, 2, 1, 3, -2, -2, 3, -2, 3]], ['o9_42220', [1, -2, -3, -4, 5, -4, -6, 3, 2, -1, -3, 4, -3, -4, 3, -5, 3, 3, -4, -3, 2, 4, 4, -3, -4, 5, 6, -5, -4, -3, -2, 4]], ['o9_42224', [-1, -1, -2, -3, -4, -3, -2, -2, -3, -2, -2, -2, -1, -3, -2, -3, -3, -4, -3, -4, -3, -2, -1, -3, -4, -3, -2, -2, -3, -2, -1, -2, -3, -4, -3, -2, -1, -2, -2, -1, -3, -2, -2, -1, -2, -2, -3, -2, -4, -3, -2, -4, -2, -1, -2, -2, -2, -2, -1, -2, -2, -1, -2, -1]], ['o9_42258', [1, 2, -3, 2, -1, -3, -2, -3, -4, -3, 2, -3, 4, -3]], ['o9_42277', [1, 1, 1, 1, -2, 1, 3, -2, 3]], ['o9_42296', [-1, 2, 3, 2, 4, -3, 5, -4, -3, 2, 3, 4, -3, -2, -2, -2, 1, -2, -3, 4, 3, 2, -4, -5, -4, -3, 2]], ['o9_42320', [1, 1, 1, 1, 1, -2, -2, -2, 1, -2]], ['o9_42352', [1, 1, 2, 1, 1, 2, 3, 2, 1, 3, 3, 4, 3, 3, 2, 4, 1, 3, 2, 2, 1, 3, 2, 4, 3, 2, 3, 2, 2, 3, 4, 3, 2, 2, 3, 2]], ['o9_42411', [1, -2, -2, -3, 4, -3, -2, -2, -3, -3, -2, -1, -3, 2, -3, -4, -3, -2]], ['o9_42429', [1, 1, 2, -1, 3, -1, -2, -1, -1, -2, -1, -2, -1, -1, -1, -2, -3, 2, 2]], ['o9_42430', [1, -2, -3, -3, -3, -2, -1, -2, -3, -2, -3, -3, -3, -2, -3, -3, -2, -2, -2, -3, -2, -2, -3, -3, -3]], ['o9_42467', [1, -2, -3, -3, -3, -4, -3, -5, 2, 4, -1, -3, 4, 5, 4, 6, 5, -4, -3, 2, -3, 4, -3, -5, -2, -6]], ['o9_42493', [1, 2, 3, 3, 4, 3, 5, 2, 4, 6, 3, 5, 2, 2, 1, 2, 3, 2, 3, 4, 5, 4, 6, 3, 5, 4, 4, 3, 4, 5, 4, 3, 2, 4, 3, 2, 4, 1, 5, 4, 3, 4, 5, 6, 5, 4, 5, 4, 3, 2, 1, 3, 1, 4, 3, 2, 1, 3, 4, 5, 4, 6, 5, 4, 5, 4, 4, 3, 5, 6]], ['o9_42511', [-1, 2, -3, -4, 3, -5, 3, 3, -4, -4, -3, -2, 4, 1, 4, -3, -4, 5, -6, 5, -7, 4, 6, 4, 3, 4, 4, 4, -5, -4, -3, -2, -3, -4, -5, -6, -5, 7, -4, 6, -3, 2, 4]], ['o9_42515', [-1, -2, 3, -2, -4, -3, 2, 1, -3, -2, 3, -2, 4, 3, 5, -4, -3, 2, -3, 4, -5]], ['o9_42607', [1, -2, -3, 4, 5, -4, 6, -4, -4, 5, 4, 3, 2, -4, -1, 3, 4, -3, -5, -4, -6, -3, 5, 7, -3, 5, 6, 5, -4, 3, 2, 3, 4, -5, 4, -6, 3, -5, -7, -2, -4]], ['o9_42660', [1, 2, 3, -4, 5, -6, 7, -6, -5, 4, 6, -3, -5, -7, -2, 4, -1, 3, 2, -4, -3, 5, -4, 6, -5, 7, 8, 7, -9, 6, -8, -10, -7, 11, 6, 5, 4, 6, 3, -5, 7, -2, 4, 8, -3, 5, 9, 6, 10, 7, -8, 9, -8, 7, -6, -5, -7, -4, 6, 7, 8, 7, -9, -6, -10, 5, -7, -11, -7, -7, 6, 7, 8, -9, 10, 9, -8]], ['o9_42675', [-1, -2, -3, -4, -3, -3, -2, -1, -1, -2, -3, -4, -3, -2, -1, -2, -1, -3, -2, -3, -4, -3, -2, -1, -3, -2, -3, -2, -2, -3, -2, -1, -3, -2, -2, -3]], ['o9_42714', [-1, -2, 3, -4, -5, -6, -7, 6, -8, -5, -7, 4, -3, 2, -4, 1, 5, -6, -5, -4, 3, -2, -4, 3, 5, -4, 6, -5, 7, 4, -6, 8, 5, 7, 4, 3, 2, 4, -3, 4, 5, 5, 6, -5]], ['o9_42735', [1, 2, 3, 4, -5, 4, -6, -3, -5, 7, -5, 4, 3, 5, 4, -3, -5, 2, 6, 3, 5, -2, -1, -4, 3, 5, 2, -3, 4, -5, -6, 5, -7, -4, 6, 3, 5, -4, 3, -2, -3]], ['o9_42757', [1, 2, 1, 3, 4, 3, 2, 1, 2, 3, 2, 4, 3, 3, 2, 1, 2, 3, 4, 3, 2, 4, 1, 3, 2, 3, 2, 4, 1, 3]], ['o9_42936', [-1, -2, 3, 4, 5, 6, -7, 6, -8, -5, 7, -4, -6, -3, 2, 4, 1, -5, 4, 5, -6, -7, 6, 8, -5, 9, -4, -3, 4, 5, -4, -6, 5, 7, 4, -8, 3, -5, 7, 2, -4, 3, -5, 6, 5, 4, -6, -6, 5, 6, -7, 6, 8, -5, -9, -4, -6, -3, -2]], ['o9_42942', [-1, -2, 3, -4, -5, -6, -7, -8, 7, -9, 6, 8, 10, 6, -9, 11, 8, 10, -7, -9, -6, -5, 4, 6, -3, 7, 2, 7, 1, -8, 7, 6, 6, 5, 7, -4, 6, 3, 5, -7, 2, 4, 6, 3, 5, 7, 4, 6, 5, -7, 8, -7, 9, -8, -10, 7, 9, -11, 6, 8, -10, -12, -7, -11, 8, 9, -8, -10, 9, -8, 7, -6, -5, -4, -6, -3, -5, 7, -2, -4, -6, -3, -5, 7, 4, 7, 7, -8, -7, -6, -5, 7, 8, 7, -9, 6, 10, 7, 11, 6, 8, 12]], ['o9_42960', [1, 2, -3, 2, -4, 3, -2, 4, 5, 4, 3, 2, -4, -1, -3, -3, -3, -4, -3, -3, -4, -3, 2, -4, -4, -4, 3, 4, -3, -5, 4, 3, -2]], ['o9_42961', [-1, -2, -1, -3, -2, -3, -3, -4, -3, -2, -3, -4, -5, -4, -3, -5, -2, -3, -4, -3, -2, -1, -3, -4, -4, -3, -5, -2, -3, -4, -3, -4, -5, -5, -4, -5, -5, -4, -5, -4, -3, -2, -3, -4, -3, -2, -4]], ['o9_42963', [-1, -2, 3, -2, -4, 1, 3, -2, 3, 4, 3, 3, 3, 3, 3, 2]], ['o9_42973', [-1, 2, 3, 2, 3, 3, 2, 1, -2, -2, 3, -2, 3, 3, 3]], ['o9_42974', [1, -2, -3, -4, -3, -2, -2, -1, -3, -3, -2, -3, -3, 4, -3, 2]], ['o9_42999', [-1, -2, 3, 2, 1, -2, -3, -3, -4, -3, -2, 1, -3, -3, 2, -1, -3, 4, 3, -2]], ['o9_43001', [1, 1, 2, 3, 2, 4, 1, 5, 2, 6, 5, 7, 4, 5, 3, 5, 2, 4, 1, 3, 5, 1, 6, 2, 5, 1, 4, 5, 3, 6, 2, 5, 1, 4, 3, 5, 6, 7, 6, 5, 4, 6, 3, 2, 1, 2, 3, 2, 4, 5, 4, 6, 4, 3, 4, 5, 4, 3, 2, 3, 2, 4, 1, 2, 3, 4, 3, 5, 4, 3, 5, 2, 6, 5, 7, 4, 6, 3, 2, 4, 1, 3, 4, 5, 4, 6, 3, 5, 7, 3, 6, 2, 5, 3, 4, 5, 4, 3, 4]], ['o9_43197', [-1, 2, -3, 4, 5, 6, -5, -7, 6, 8, 5, -9, -6, 8, -10, -9, 7, 6, -5, 4, 3, 5, -2, -6, 1, 3, -7, 2, 4, -7, 3, -5, -8, 6, 7, 6, 5, 4, -6, -5, 6, -7, 8, 7, 9, -6, -8, 10, 7, 9, 6, 5, -4, -6, -3, -6, -2, -4, -3, -4, -4, 5, 4, 6, 7, -6, -8, -6, 5, -6, 5, 6, 7, 6, 5, 4, -5, -6]], ['o9_43369', [-1, 2, 3, -4, 5, -4, -3, -2, -4, 1, -3, -2, 4, -3, -5, -4, 6, -5, -4, -3, 2, -3, -4, 5, -4, -6]], ['o9_43407', [-1, 2, -3, -4, 5, -4, 3, -2, 1, -3, -2, 4, 3, -5, -5, -4, 5, 6, 5, 7, 4, -3, -5, 2, -6, -5, 4, 3, 4, 5, 4, 6, 5, -7, -4, -6, -4]], ['o9_43443', [1, 2, 2, 1, 1, 2, 2, 1, 1, 2, 1, 2, 2, 2, 1, 2, 1, 2]], ['o9_43446', [-1, 2, -3, -4, -5, 6, -5, -4, 3, 5, -2, 4, 1, -3, -5, -4, -6, 5, 7, -6, -8, 7, -6, -5, 4, 4, -5, -4, -6, -5, 4, 4, 3, 2, -4, 3, 5, 4, -5, -6, -7, -6, 8, -5, -4, 6, -3, 6, -2, 5, 6, -7]], ['o9_43481', [1, -2, -3, -4, 5, 6, -7, -6, -8, 7, 6, -5, 4, 3, 2, -1, -3, -2, 4, -3, 5, -4, 6, 7, -6, 8, -6, -9, -6, -6, 5, -6, 7, 6, -8, -7, 6, -5, 4, 3, 2, -4, 3, 4, -5, 4, 6, 3, 5, 4, -6, 7, -6, 8, -5, 9, -6]], ['o9_43566', [-1, 2, 2, 3, 3, 2, 1, -2, -3, -3, -2, -2, -3, -3, -2, -2, -3]], ['o9_43567', [1, -2, -3, -2, -2, -3, -2, -3, -3, -3, -2, -1, -2, -3, -2, -3, -2, -2, -3, -2, -3, -2, -2]], ['o9_43592', [1, -2, 3, -2, 4, -2, -1, 3, 2, 3, -4, 3, -2, 3]], ['o9_43607', [-1, -1, -1, -1, -2, -1, -2, -3, -2, -3, -2, -2, -1, -3, -2, -2, -2, -2, -2, -1, -2]], ['o9_43608', [-1, 2, 3, -2, 3, -2, 3, 2, 1, -3, -2, -3, -2, -3, -2, -2, -3]], ['o9_43609', [1, 1, 2, 2, 1, 1, 1, 2, 2, 2]], ['o9_43649', [-1, -1, -2, -1, -3, -2, -2, -2, -1, -2, -2, -2, -1, -3, -2, -2, -1, -2, -2, -2, -3, -2, -3, -3, -3, -3, -2, -2, -3]], ['o9_43679', [-1, -2, -1, -3, -2, -4, -1, -3, -5, -3, -4, -3, -2, -3, -2, -4, -2, -4, -1, -2, -2, -3, -2, -4, -1, -5, -2, -3, -2, -1, -3, -4, -3, -5, -6, -5, -4, -4, -5, -4, -3, -2, -1, -3, -2, -2, -3, -4, -5, -4, -6, -3, -2, -4, -1, -3, -5, -3, -4, -3, -2, -1, -3, -4, -5, -4, -3, -5, -2, -2, -1, -3, -2, -4, -1, -3, -5, -2, -6, -1, -5, -4, -3, -5, -2, -6, -1, -5, -4, -3, -5, -2, -6, -5, -4, -3, -2, -4, -2, -1, -2, -3, -4, -4, -5, -4, -6, -3, -5, -4, -3, -3, -2, -4, -3, -5, -4, -3, -5, -2, -6, -3]], ['o9_43730', [-1, 2, 3, 2, 4, 3, 2, 1, 3, -2, 3, -4, 5, -4, 3, 2, -3, -3, -4, 3, -5]], ['o9_43750', [1, 2, 3, 2, 4, 3, 3, 3, 4, 3, 5, 4, 6, 3, 5, 2, 4, 3, 4, 3, 5, 2, 1, 2, 3, 2, 4, 2, 1, 2, 2, 3, 2, 4, 1, 4, 5, 4, 3, 4, 4, 3, 5, 4, 3, 5, 6, 5, 4, 3, 3, 2, 4, 3, 2, 4, 5, 6, 6, 6, 5, 4, 3, 5, 6, 6]], ['o9_43759', [-1, -1, -1, -2, -3, -3, -3, -3, -2, -2, -3, -2, -2, -2, -3, -2, -2, -2, -2, -2, -1, -3, -1, -2, -3]], ['o9_43760', [1, -2, 1, 2, -3, -2, -1, -1, -2, -1, -1, -1, -2, -1, -1, -1, -2, 3, 2, -1, 2]], ['o9_43771', [-1, 2, -3, 2, -1, -1, -2, -2, -3]], ['o9_43778', [-1, 2, 3, 4, -3, 5, -2, -2, -3, -2, -2, -3, -2, -3, -2, -3, -3, 4, 3, 2, 1, -3, 2, 3, -2, 4, -2, 4, -2, -5, -2, -4, -2, 3, 2]], ['o9_43857', [-1, -1, -2, -3, -4, -3, -2, -4, -5, -6, -5, -4, -3, -4, -5, -4, -6, -3, -6, -4, -6, -3, -3, -4, -3, -2, -4, -1, -3, -3, -3, -4, -3, -2, -3, -2, -4, -3, -4, -3, -5, -4, -6, -3, -2, -3, -2, -2, -1, -2, -3, -2, -4, -1, -5, -4, -3, -2, -4, -5]], ['o9_43859', [-1, -2, -3, 2, -4, 3, 3, -4, -4, -5, -4, -3, -2, 1, 3, 3, 3, -2, -3, 4, -3, 5, 2, 3, 3, 4, 3]], ['o9_43874', [1, 1, 1, -2, 1, 1, -2, -2]], ['o9_43876', [-1, 2, -3, -4, -5, -4, 6, 3, 7, -2, 1, -3, -2, -3, -4, 5, -4, 6, -3, -5, 2, 4, -3, 4, 5, -4, -6, 3, -5, -7, 3, -6, 3, 5, -4]], ['o9_43946', [-1, 2, 3, 4, -3, 5, -4, 6, -3, 5, -7, -2, 4, -6, 5, -4, 3, 2, 4, 1, -3, 2, 4, 3, -5, 4, 6, 5, 7, -6, -5, 4, 3, 2, -4, -4, -3, -4, -3, -4, -3, -3, -4]], ['o9_43953', [-1, -2, -1, -3, -2, -4, -1, -5, -4, -3, -4, -5, -6, -5, -7, -4, -8, -3, -7, -9, -4, -7, -10, -3, -6, -8, -4, -7, -6, -8, -9, -5, -4, -6, -3, -7, -2, -8, -3, -7, -9, -4, -8, -5, -4, -3, -6, -2, -7, -2, -1, -3, -2, -4, -3, -2, -5, -4, -3, -5, -6, -5, -4, -3, -2, -3, -3, -4, -5, -6, -7, -8, -7, -9, -6, -10, -5, -6, -7, -8, -7, -9, -7, -10, -8, -7, -9, -6, -7, -8, -7, -6, -5, -4, -3, -5, -2, -6, -2, -7, -6, -8, -5, -9, -4, -10]], ['o9_44048', [-1, 2, -3, -4, -4, -3, 2, -4, 3, 4, -3, -3, -2, -3, -2, 4, -5, -4, 3, 2, 1, -3, -3, -2, 3, 4, 3, 5, 2]], ['o9_44054', [1, 2, 3, 2, 1, 2, 1, 3, 2, 3, 4, 3, 5, 4, 6, 3, 5, 7, 2, 4, 6, 8, 1, 6, 7, 6, 6, 5, 4, 3, 5, 2, 4, 1, 3, 4, 3, 5, 6, 5, 7, 4, 6, 3, 5, 4, 3, 2, 3, 2, 3, 4, 5, 6, 7, 6, 8, 6, 5, 4, 6, 5, 5, 4, 3, 4, 3, 5, 2, 6, 1, 3, 4, 5, 5, 6, 7, 6, 5, 6, 5, 7, 4, 8, 5, 4, 6, 3, 5, 7, 2, 4, 6, 8, 5, 4, 6, 3, 7, 4, 3, 5, 2, 5, 3, 6, 5, 7, 5, 5, 4, 6]], ['o9_44057', [1, 2, -3, 4, -3, -2, -1, -3, -4, -3, 5, 4, -3, 2, -3, -4, -3, -5, -2, -3, -3]], ['o9_44184', [1, 2, 2, 3, 2, 3, 2, 1, -2, 3, -2]]]\n",
    "len(census_words)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To verify our results we take the braid closure of the braid word and check if it is orientation preserving diffeomorphic to the corresponding census knot."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import snappy\n",
    "\n",
    "def all_positive(manifold):\n",
    "    '''\n",
    "    Checks if the solution type of a triangulation is positive.\n",
    "    '''\n",
    "    return manifold.solution_type() == 'all tetrahedra positively oriented'\n",
    "\n",
    "def find_positive_triangulations(manifold,number=1,tries=100):\n",
    "    '''\n",
    "    Searches for one triangulation with a positive solution type.\n",
    "    (Or if number is set to a different value also for different such triangulations.)\n",
    "    '''\n",
    "    M = manifold.copy()\n",
    "    pos_triangulations=[]\n",
    "    for i in range(tries):\n",
    "        if all_positive(M):\n",
    "            pos_triangulations.append(M)\n",
    "            if len(pos_triangulations)==number:\n",
    "                return pos_triangulations\n",
    "            break\n",
    "        M.randomize()\n",
    "    for d in M.dual_curves(max_segments=500):\n",
    "        X = M.drill(d)\n",
    "        X = X.filled_triangulation()\n",
    "        X.dehn_fill((1,0),-1)\n",
    "        for i in range(tries):\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "                break\n",
    "            X.randomize()\n",
    "\n",
    "    # In the closed case, here is another trick.\n",
    "    if all(not c for c in M.cusp_info('is_complete')):\n",
    "        for i in range(tries):\n",
    "            # Drills out a random edge\n",
    "            X = M.__class__(M.filled_triangulation())\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "            break\n",
    "            M.randomize()\n",
    "    return pos_triangulations\n",
    "\n",
    "\n",
    "def better_is_isometric_to(X,Y,index=100,return_isometries=False):\n",
    "    \"\"\"\n",
    "    Returns True if X and Y are isometric.\n",
    "    Returns False if it is unclear.\n",
    "    \"\"\"     \n",
    "    Xpos=find_positive_triangulations(X,number=1,tries=index)[0]\n",
    "    Ypos=find_positive_triangulations(Y,number=1,tries=index)[0]\n",
    "    if X==None:\n",
    "        Xpos=X\n",
    "    if Y==None:\n",
    "        Ypos=Y\n",
    "    w=False\n",
    "    for i in (0,index):\n",
    "        try:\n",
    "            w=Xpos.is_isometric_to(Ypos,return_isometries)\n",
    "            if w!=False:\n",
    "                return w\n",
    "            Xpos.randomize()\n",
    "            Ypos.randomize()\n",
    "            i=i+1\n",
    "        except (RuntimeError, snappy.SnapPeaFatalError):\n",
    "            Xpos.randomize()\n",
    "            Ypos.randomize()\n",
    "            i=i+1\n",
    "    return w\n",
    "\n",
    "def check_sign(word):\n",
    "    '''\n",
    "    Returns true if it has the right orientation and false if not.\n",
    "    '''\n",
    "    K=snappy.Manifold(word[0])\n",
    "    B=snappy.Link(braid_closure=word[1]).exterior()\n",
    "    isoms=better_is_isometric_to(K,B,index=100000,return_isometries=True)\n",
    "    if isoms==False:\n",
    "        raise ValueError('The braid word seems to be wrong.')\n",
    "    y=True\n",
    "    for iso in isoms:\n",
    "        mat=iso.cusp_maps()[0].list()\n",
    "        if mat[0]*mat[3]-mat[1]*mat[2]==1:\n",
    "            return True\n",
    "        if mat[0]*mat[3]-mat[1]*mat[2]==-1:\n",
    "            y=False\n",
    "    if y==False:\n",
    "        return False\n",
    "    print(isoms)\n",
    "    raise ValueError('We could not check it.')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1267\n"
     ]
    }
   ],
   "source": [
    "verified_words=[]\n",
    "\n",
    "for w in census_words:\n",
    "    w1=[-x for x in w[1]] \n",
    "    #Here we use the old version of SnapPy that has the wrong convention for braid generators. \n",
    "    #Thus we are actually taking -braid word.\n",
    "    check=check_sign([w[0],w1])\n",
    "    if check==True: \n",
    "        verified_words.append(w)\n",
    "print(len(verified_words))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Thus we have shown that all braid words are correct. Next, we check that all census L-space knots have positive braid words.\n",
    "\n",
    "Here is the list of the braid words of the census L-sapce knots:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "632"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Lspace_words=[['m016', [-1, -1, -1, -2, -1, -2, -2, -2, -2, -1, -2, -2]], ['m071', [1, 2, 2, 3, 2, 4, 3, 3, 2, 1, 3, 4, 3, 2, 1, 3, 2, 3, 4, 3, 3, 2, 1, 2, 3, 4]], ['m082', [1, 2, 2, 1, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1]], ['m103', [-1, -2, -3, -2, -1, -2, -3, -3, -4, -3, -2, -2, -2, -2, -3, -2, -2, -3, -2, -1, -2, -3, -3, -2, -4, -3, -2, -2, -3, -2, -4, -1, -2, -1]], ['m118', [1, 2, 2, 1, 3, 3, 3, 2, 1, 3, 3, 2, 1, 3, 2, 3, 2, 2, 1, 3, 3, 2, 3]], ['m144', [-1, -2, -1, -2, -1, -2, -1, -2, -1, -1, -2, -2, -1, -2, -2, -1, -1, -1, -2, -1, -2, -2, -2, -1]], ['m194', [-1, -2, -2, -2, -3, -2, -4, -2, -3, -2, -3, -2, -1, -2, -3, -2, -3, -4, -3, -2, -1, -3, -2, -4, -1, -2, -2, -3, -2, -3]], ['m198', [1, 2, 3, 2, 3, 4, 3, 2, 4, 1, 2, 3, 2, 4, 1, 4, 2, 2, 2, 2, 3, 2, 4, 2, 4, 1, 3, 2, 4, 3]], ['m211', [-1, -2, -1, -3, -2, -1, -2, -1, -1, -2, -1, -3, -2, -3, -2, -1, -1, -2, -3, -2, -1]], ['m223', [-1, -2, -1, -2, -2, -2, -1, -2, -1, -2, -1, -2, -1, -1]], ['m239', [-1, -1, -2, -2, -1, -3, -2, -1, -3, -2, -3, -2, -3, -2, -2, -1, -3, -3, -2, -1, -2, -3, -2, -2, -3]], ['m240', [-1, -2, -1, -1, -2, -3, -2, -1, -1, -2, -1, -1, -1, -2, -2, -3, -2, -1, -1, -2, -1, -3, -2, -2, -2, -1, -1]], ['m270', [-1, -2, -1, -3, -3, -2, -2, -3, -2, -2, -2, -2, -2, -1, -3, -2, -3, -2, -4, -2, -1, -3, -2, -4, -1, -3, -2, -4, -2, -2, -1, -2, -2, -3, -4, -3]], ['m276', [-1, -1, -2, -3, -2, -4, -1, -4, -4, -3, -2, -1, -3, -2, -3, -4, -3, -2, -4, -2, -3, -4, -3, -2, -1, -2, -3, -2, -2, -3, -3, -2, -3, -2, -2, -1, -2, -1, -3, -2]], ['m281', [-1, -1, -2, -2, -1, -1, -2, -1, -1, -2, -1, -2, -2, -1, -2, -1, -2, -3, -2, -3, -3, -2, -1, -2, -2, -3, -3, -2, -1, -2, -1, -3, -2, -3, -3]], ['s042', [-1, -2, -1, -2, -2, -3, -2, -4, -3, -2, -3, -2, -4, -1, -2, -1, -3, -1, -2, -3, -4, -3, -2, -2, -2, -3, -2, -1, -2, -1, -3, -2, -2, -3, -2, -1, -3, -4, -3, -2, -2, -1, -1, -2, -3, -4]], ['s068', [-1, -2, -3, -4, -3, -2, -1, -3, -4, -4, -4, -3, -2, -2, -1, -2, -2, -3, -2, -4, -1, -3, -1, -2, -1, -1, -2, -3, -3, -3, -4, -3, -2, -1, -3, -3, -4, -3, -2, -3, -2, -1, -2, -2, -3, -2, -4, -3, -2, -2, -3, -3, -2, -4]], ['s086', [-1, -2, -1, -1, -1, -2, -1, -1, -1, -2, -1, -2, -1, -1, -2, -2, -1, -1, -2, -1, -1, -2, -1, -2, -1, -2, -1, -2, -1, -1]], ['s104', [-1, -2, -3, -3, -2, -3, -4, -3, -5, -4, -6, -3, -2, -4, -3, -5, -2, -5, -1, -4, -3, -5, -2, -4, -3, -4, -3, -3, -4, -3, -2, -3, -2, -4, -5, -6, -5, -4, -3, -5, -2, -4, -2, -1, -2, -3, -2, -4, -5, -4, -3, -2, -4, -3, -5, -2, -6, -2]], ['s114', [1, 2, 3, 4, 3, 2, 4, 3, 5, 2, 4, 6, 1, 3, 6, 3, 4, 3, 5, 3, 4, 3, 5, 2, 1, 3, 4, 5, 6, 5, 4, 3, 4, 3, 2, 4, 2, 1, 2, 3, 2, 1, 3, 4, 5, 4, 6, 3, 2, 4, 1, 3, 5, 3, 6, 2, 3, 2, 4, 3, 5, 2, 4, 2, 2, 2, 3, 2]], ['s294', [1, 2, 1, 3, 2, 1, 2, 1, 3, 2, 4, 1, 3, 2, 4, 1, 3, 3, 2, 2, 2, 2, 3, 2, 4, 1, 3, 3, 2, 4, 1, 3, 1, 4, 2, 1, 3, 4]], ['s301', [-1, -2, -3, -3, -4, -3, -3, -3, -4, -3, -3, -2, -1, -3, -2, -4, -3, -4, -3, -2, -3, -2, -4, -3, -3, -2, -3, -2, -2, -1, -2, -3, -2, -1, -3, -1, -2, -3, -3, -3, -4, -3, -2, -3, -2, -4, -2, -3, -2, -4]], ['s308', [-1, -2, -3, -2, -3, -3, -2, -4, -1, -2, -3, -2, -2, -1, -2, -2, -2, -2, -3, -2, -4, -2, -3, -2, -1, -1, -2, -3, -4, -3, -3, -2, -1, -1, -2, -3, -3, -2, -1, -3, -2, -3, -4, -3, -2, -4, -4, -3, -3, -2]], ['s336', [-1, -2, -2, -2, -1, -3, -2, -1, -1, -1, -2, -2, -1, -2, -2, -3, -3, -2, -1, -3, -2, -3, -2, -3, -2, -3, -2, -3, -3, -3, -2, -1, -1, -1, -2, -3, -2]], ['s344', [-1, -2, -1, -3, -2, -4, -1, -3, -1, -3, -2, -3, -3, -2, -1, -2, -1, -3, -3, -4, -3, -5, -4, -4, -3, -3, -2, -1, -3, -4, -3, -2, -3, -3, -2, -4, -1, -3, -5, -2, -1, -2, -3, -2, -4, -2, -1, -2, -1, -3, -2, -4, -1]], ['s346', [-1, -2, -3, -2, -4, -5, -4, -6, -5, -4, -4, -3, -2, -1, -2, -3, -4, -3, -2, -1, -2, -1, -3, -4, -5, -6, -5, -4, -5, -5, -4, -6, -3, -3, -4, -3, -5, -2, -6, -3, -4, -3, -5, -2, -5, -4, -3, -5, -5, -6, -5, -4, -3, -2, -1, -3, -2, -3, -4, -3, -5, -4]], ['s367', [-1, -1, -2, -1, -1, -1, -2, -1, -1, -2, -1, -3, -1, -2, -1, -2, -1, -2, -1, -2, -1, -2, -3, -2, -1, -3, -2, -1, -2, -3, -3, -2, -3, -2, -1, -2, -2, -3, -2, -1, -1, -2, -1, -3, -3, -2, -3]], ['s369', [-1, -2, -1, -3, -1, -3, -2, -2, -3, -3, -4, -3, -2, -1, -3, -4, -5, -4, -3, -3, -2, -4, -1, -3, -2, -4, -4, -5, -4, -3, -2, -3, -2, -3, -4, -3, -2, -1, -1, -2, -2, -1, -3, -2, -3, -3, -3, -3, -4, -5, -4, -3, -4, -3, -3, -2, -3, -3, -2]], ['s384', [-1, -1, -2, -2, -1, -2, -2, -1, -2, -1, -2, -2, -2, -2, -1, -1]], ['s407', [1, 2, 3, 4, 5, 5, 4, 6, 5, 5, 4, 5, 6, 5, 4, 6, 3, 2, 4, 1, 5, 2, 4, 5, 3, 6, 2, 4, 1, 5, 4, 6, 3, 2, 4, 3, 2, 1, 2, 1, 2, 3, 4, 5, 4, 6, 4, 4, 3, 4, 4, 5, 4, 3, 2, 3, 2, 4, 5, 5, 4, 3, 4, 5]], ['s560', [-1, -1, -1, -2, -2, -2, -1, -2, -2, -1, -2, -3, -2, -1, -3, -2, -2, -1, -2, -3, -2, -1, -3, -3, -2, -1, -2, -3, -2, -2, -3, -3, -2]], ['s582', [1, 2, 3, 2, 3, 2, 1, 2, 3, 3, 3, 2, 3, 3, 3, 2, 1, 3, 2, 1, 2, 3, 2, 2, 2, 1, 3, 2, 3, 2, 3, 2, 3, 3, 2, 2, 3, 2, 1]], ['s652', [-1, -2, -2, -1, -2, -1, -2, -2, -2, -1, -1, -2, -1, -2, -2, -2, -1, -2, -2, -2]], ['s665', [1, 2, 1, 3, 2, 1, 1, 2, 2, 2, 3, 2, 4, 3, 2, 2, 1, 3, 1, 4, 2, 3, 2, 1, 3, 2, 3, 3, 2, 4, 4, 3, 2, 4, 1, 3, 2, 2, 2, 1, 2, 2, 3, 2, 4, 3, 2, 1, 3, 2, 1, 3, 4, 3, 3, 2, 3, 3, 3, 4]], ['s682', [1, 2, 1, 3, 1, 3, 2, 2, 1, 2, 1, 2, 2, 2, 3, 2, 1, 3, 2, 3, 3]], ['s684', [1, 2, 3, 2, 3, 4, 3, 2, 3, 3, 3, 4, 3, 2, 4, 1, 3, 2, 4, 2, 4, 3, 4, 3, 3, 4, 3, 2, 1, 3, 2, 4, 3, 4, 3, 2, 4, 2, 3, 4, 3, 2, 4, 3]], ['s769', [1, 1, 2, 3, 2, 4, 1, 3, 5, 2, 1, 1, 1, 2, 1, 3, 2, 1, 2, 3, 4, 3, 4, 4, 3, 5, 2, 4, 3, 2, 4, 2, 1, 3, 1, 4, 1, 4, 2, 3, 2, 4, 1, 3, 5, 4, 3, 2, 1, 1, 2, 3, 2, 4, 3, 2, 1, 2, 1, 3, 2, 4, 5]], ['s800', [-1, -2, -2, -3, -2, -2, -1, -2, -2, -2, -3, -4, -3, -2, -1, -2, -1, -3, -2, -1, -3, -2, -2, -3, -4, -3, -3, -2, -1, -3, -3, -2, -3, -2, -4, -1, -2, -2, -1, -3, -1, -2, -1, -2, -3, -4, -3, -2, -2, -1, -3, -2, -4, -1, -4, -2]], ['s849', [-1, -2, -3, -2, -1, -3, -2, -1, -3, -2, -3, -3, -2, -1, -2, -1, -3, -2, -3, -2, -2, -3, -2, -2, -1, -3, -3, -2, -2]], ['v0082', [-1, -2, -3, -4, -3, -2, -4, -1, -2, -1, -3, -1, -3, -1, -1, -2, -1, -3, -2, -1, -2, -1, -3, -2, -4, -3, -2, -1, -2, -1, -2, -2, -1, -3, -2, -4, -1, -3, -3, -2, -4, -1, -3, -4, -3, -4, -3, -3, -2, -1, -2, -3, -2, -4, -1, -3, -3, -2, -1, -2, -1, -2, -3, -2, -2, -3]], ['v0114', [1, 2, 2, 3, 2, 2, 3, 2, 4, 4, 3, 2, 1, 2, 2, 1, 2, 1, 3, 2, 2, 1, 3, 4, 3, 2, 1, 3, 2, 4, 2, 4, 4, 3, 2, 4, 3, 2, 1, 1, 2, 3, 4, 4, 3, 2, 4, 1, 2, 3, 2, 3, 2, 1, 3, 3, 2, 4, 3, 2, 4, 1, 2, 1, 1, 2, 1, 3, 1, 4, 4, 3, 2, 3]], ['v0165', [1, 2, 1, 2, 2, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1, 2, 2, 1, 2, 2, 1, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2]], ['v0220', [1, 1, 2, 3, 4, 3, 3, 4, 5, 4, 3, 4, 3, 5, 2, 1, 3, 2, 3, 4, 5, 5, 4, 6, 3, 2, 4, 4, 5, 4, 3, 2, 4, 3, 5, 2, 4, 6, 1, 5, 2, 4, 4, 3, 2, 3, 4, 3, 3, 2, 1, 2, 3, 4, 3, 2, 3, 4, 3, 4, 5, 4, 3, 4, 3, 5, 2, 5, 1, 3, 6, 2, 4, 3, 4, 5, 6, 5, 4, 3, 5, 2, 4, 1, 3, 4, 3, 2, 3, 3, 3, 4, 3, 5, 6, 5, 4, 4, 5, 4]], ['v0223', [-1, -2, -3, -4, -5, -5, -4, -6, -5, -4, -3, -3, -2, -3, -4, -3, -2, -1, -2, -1, -2, -1, -3, -2, -3, -2, -4, -3, -5, -2, -4, -6, -5, -4, -3, -3, -4, -3, -3, -2, -1, -3, -2, -3, -4, -3, -3, -2, -4, -3, -2, -4, -1, -5, -2, -3, -2, -1, -3, -3, -4, -3, -5, -2, -6, -1, -3, -5, -4, -3, -5, -2, -3, -4, -3, -5, -3, -6, -2, -4, -5, -4, -5, -4, -6, -3, -4, -4, -3, -4, -5, -4, -6, -3, -2, -3, -4, -5, -4, -6, -3, -3, -2, -4, -3, -2, -2, -2, -3, -4]], ['v0249', [1, 2, 3, 2, 4, 3, 5, 2, 5, 1, 4, 4, 3, 4, 4, 5, 4, 3, 2, 1, 3, 4, 3, 5, 2, 3, 4, 3, 5, 2, 4, 3, 5, 2, 4, 1, 3]], ['v0319', [1, 2, 3, 2, 3, 2, 4, 3, 4, 3, 2, 3, 4, 3, 5, 4, 3, 2, 4, 2, 1, 2, 2, 3, 4, 5, 4, 3, 2, 3, 2, 4, 4, 3, 5, 2, 4, 2, 4, 1, 5, 1, 2, 3, 4, 5, 4, 4, 3, 2, 3, 4, 3]], ['v0330', [-1, -2, -3, -4, -4, -3, -4, -5, -4, -6, -3, -5, -3, -6, -3, -2, -4, -3, -5, -2, -2, -2, -3, -2, -1, -2, -3, -4, -3, -2, -4, -1, -5, -6, -5, -4, -3, -5, -2, -5, -3, -4, -5, -4, -3, -2, -3, -4, -3, -3, -4, -5]], ['v0398', [1, 2, 3, 4, 3, 2, 4, 4, 5, 4, 6, 3, 2, 1, 3, 3, 2, 2, 3, 2, 4, 3, 5, 2, 4, 6, 3, 5, 2, 4, 4, 3, 5, 2, 6, 1, 3, 2, 3, 4, 3, 2, 4, 3, 5, 5, 4, 6, 5, 4, 6, 3, 2, 1, 3, 4, 3, 5, 4, 4, 3, 2, 1, 3, 2, 4, 1, 5, 2, 5, 3, 6, 3, 6]], ['v0407', [1, 2, 1, 2, 3, 4, 3, 2, 4, 1, 3, 2, 3, 3, 4, 5, 6, 5, 7, 4, 5, 4, 6, 3, 2, 4, 3, 2, 1, 3, 4, 5, 4, 6, 3, 7, 4, 3, 5, 2, 4, 3, 2, 4, 2, 5, 1, 6, 2, 7, 3, 7, 6, 5, 5, 4, 3, 5, 2, 4, 6, 1, 5, 4, 6, 3, 6, 5, 7, 6, 5, 4, 5, 4, 6, 3, 2, 4, 3]], ['v0424', [1, 2, 3, 2, 4, 3, 2, 1, 2, 3, 3, 4, 3, 5, 4, 6, 3, 7, 4, 5, 4, 6, 4, 7, 5, 4, 3, 2, 4, 3, 5, 4, 6, 4, 4, 3, 5, 2, 4, 3, 5, 2, 4, 2, 5, 1, 5, 2, 6, 2, 3, 2, 3, 2, 4, 3, 5, 2, 4, 3, 5, 2, 6, 3, 5, 7, 6, 5, 4, 3, 5, 2, 4]], ['v0434', [1, 2, 3, 4, 3, 2, 4, 1, 5, 2, 4, 2, 4, 3, 4, 5, 6, 5, 7, 4, 3, 5, 3, 5, 2, 3, 4, 5, 5, 4, 6, 4, 5, 4, 6, 5, 7, 6, 5, 5, 4, 6, 3, 6, 5, 4, 3, 5, 3, 5, 6, 5, 7, 5, 4, 6, 3, 2, 4, 1, 3, 4, 5, 4, 3, 5, 2, 1, 1, 2, 3, 2, 4, 5, 6, 5, 7, 4, 6, 3, 2, 4, 3, 5, 4, 6, 6, 5, 5]], ['v0497', [-1, -2, -1, -3, -2, -3, -4, -3, -5, -4, -6, -5, -4, -6, -3, -7, -2, -4, -6, -3, -6, -5, -4, -6, -3, -5, -2, -4, -6, -7, -6, -5, -6, -5, -4, -3, -5, -6, -7, -6, -5, -4, -6, -3, -5, -3, -6, -4, -3, -2, -4, -1, -5, -4, -3, -2, -4, -3, -5, -6, -5, -4, -3, -5, -2, -6, -2, -7, -3, -2, -4, -1, -2, -3, -4, -5, -4, -3, -5, -4, -6, -5, -7, -4, -4, -3, -2, -3, -4, -5, -6, -5, -5, -4, -3]], ['v0545', [-1, -2, -1, -3, -4, -3, -2, -1, -3, -2, -4, -3, -2, -3, -2, -4, -3, -2, -2, -1, -3, -4, -3, -2, -4, -3, -4, -4, -4, -3, -2, -4]], ['v0554', [1, 1, 2, 1, 3, 4, 5, 5, 4, 6, 3, 4, 5, 4, 3, 4, 3, 2, 3, 4, 4, 3, 5, 3, 6, 4, 3, 5, 2, 4, 1, 3, 3, 2, 4, 1, 3, 5, 2, 4, 1, 3, 5, 5, 4, 3, 5, 5, 6, 5, 4, 3, 2, 1, 3, 2]], ['v0570', [-1, -2, -3, -4, -4, -3, -4, -4, -3, -2, -1, -3, -2, -1, -1, -2, -1, -3, -2, -4, -2, -3, -2, -4, -2, -1, -3, -3, -2, -4, -3, -2, -4, -2, -4, -2, -3, -2, -2, -1, -2, -2, -3, -2, -3, -2, -4, -3, -4, -4, -3, -2, -4, -1, -3, -2, -4, -4, -3, -4, -4, -3, -2, -1, -3, -4, -3, -4, -3, -2]], ['v0573', [-1, -1, -2, -3, -2, -4, -1, -3, -2, -1, -2, -2, -1, -3, -4, -3, -2, -1, -3, -1, -4, -2, -4, -3, -3, -4, -3, -2, -1, -2, -2, -3, -2, -4, -3, -3, -2, -1, -2, -2, -3, -2, -4, -1, -3, -2, -1, -1, -2, -2, -2, -3, -4, -3, -3, -2, -4, -3, -2, -2, -1, -2, -3, -2, -1, -3, -4, -3, -2, -1]], ['v0707', [-1, -2, -2, -3, -2, -1, -3, -2, -1, -2, -1, -2, -2, -3, -2, -2, -1, -3, -1, -2, -2, -3, -2, -1, -3, -2, -2, -2, -3, -2, -3, -2, -3, -3, -2, -1, -2, -1, -3, -1, -2, -2, -1, -2, -1, -3, -1, -2, -2]], ['v0709', [1, 1, 2, 2, 1, 3, 2, 3, 3, 4, 3, 4, 3, 2, 1, 2, 3, 2, 4, 2, 3, 2, 3, 4, 3, 3, 2, 1, 2, 2, 2, 3, 2, 4, 3, 2, 2, 3, 2, 3, 4, 3, 3, 2, 2, 3, 4, 3]], ['v0715', [-1, -2, -3, -3, -4, -5, -4, -6, -5, -7, -4, -8, -3, -2, -3, -3, -4, -3, -5, -6, -5, -7, -4, -8, -5, -6, -5, -7, -4, -8, -5, -4, -6, -5, -7, -4, -8, -3, -2, -1, -3, -4, -3, -5, -4, -6, -4, -3, -3, -2, -4, -5, -4, -6, -3, -4, -5, -4, -6, -7, -6, -7, -6, -8, -5, -4, -6, -3, -6, -2, -5, -4, -6, -6, -5, -7, -4, -3, -2, -4, -1, -5, -2, -6, -3, -5, -7, -3, -7, -3, -6, -6, -4, -7, -3, -6, -2, -1, -3, -3]], ['v0740', [-1, -2, -1, -2, -2, -3, -2, -2, -1, -3, -2, -1, -2, -2, -3, -2, -3, -2, -1, -2, -3, -2, -1, -1, -2, -1, -3, -1, -2, -1, -1, -2, -3, -2, -2, -1, -3, -3, -3, -2, -1, -2, -3, -2, -2, -2, -2, -2, -1, -2, -1, -2, -1, -1, -2, -1, -3, -1, -2]], ['v0741', [-1, -2, -3, -4, -5, -4, -6, -3, -7, -6, -5, -7, -6, -5, -4, -3, -5, -2, -4, -6, -4, -7, -3, -6, -7, -6, -5, -6, -7, -7, -8, -8, -7, -6, -5, -4, -3, -5, -2, -6, -1, -3, -4, -3, -5, -5, -6, -7, -8, -7, -7, -6, -5, -7, -4, -5, -6, -7, -6, -8, -5, -4, -6, -3, -7, -2, -4, -5, -4, -5, -4, -6, -7, -8, -7, -6, -5, -7, -4, -6, -3, -5, -7, -4, -7, -5, -7, -6, -7, -8, -8, -7, -6, -6, -5, -4, -6, -3, -5, -2, -4, -6, -4, -7, -3, -6, -5, -4, -5, -5, -6, -5, -4, -3, -2, -4]], ['v0759', [1, 2, 3, 2, 4, 1, 5, 2, 6, 3, 5, 2, 6, 4, 3, 5, 2, 5, 4, 5, 6, 5, 6, 7, 6, 6, 5, 4, 6, 3, 2, 4, 1, 5, 2, 4, 6, 4, 7, 3, 5, 2, 4, 3, 5, 6, 6, 5, 7, 6, 5, 7, 4, 3, 5, 2, 1, 3, 4, 3, 5, 2, 6, 2, 5, 7, 2, 6, 2, 6, 3, 4, 5, 4, 4]], ['v0765', [1, 2, 1, 3, 4, 4, 5, 4, 6, 3, 5, 2, 5, 3, 3, 2, 1, 3, 4, 5, 4, 6, 3, 6, 5, 4, 3, 2, 3, 4, 3, 5, 2, 4, 3, 5, 4, 3, 5, 2, 6, 1, 3, 5, 3, 2, 4, 4, 3, 4, 3, 5, 2, 6, 5, 4, 3, 4, 5, 4, 3, 5, 2, 6, 2, 5, 3, 5, 4, 3]], ['v0830', [-1, -1, -2, -1, -3, -3, -2, -1, -2, -3, -2, -3, -2, -3, -2, -4, -3, -2, -1, -3, -1, -4, -2, -3, -2, -4, -2, -1, -2, -2, -3, -2, -4, -2, -3, -2, -3, -3, -4, -3, -2, -2]], ['v0847', [1, 2, 2, 3, 4, 3, 5, 2, 6, 1, 2, 1, 3, 2, 4, 2, 1, 3, 2, 1, 3, 3, 4, 3, 5, 4, 6, 3, 5, 2, 4, 3, 4, 3, 2, 4, 1, 3, 2, 3, 3, 4, 3, 3, 2, 1, 2, 3, 3, 4, 5, 6, 5, 4, 3, 2, 3, 2, 1, 3, 4, 3, 2, 3, 4, 5, 4, 6, 3, 5, 4, 4]], ['v0912', [-1, -2, -2, -3, -2, -4, -3, -5, -2, -4, -6, -1, -3, -2, -2, -2, -3, -4, -5, -4, -3, -2, -1, -3, -1, -4, -2, -1, -3, -4, -5, -5, -6, -5, -5, -4, -3, -2, -1, -3, -4, -3, -5, -2, -4, -3, -4, -4, -4, -3, -5, -3, -2, -4, -1, -2, -2, -3, -4, -5, -4, -3, -2, -3, -2, -4, -4, -3, -2, -1, -2, -3, -3, -4, -4, -5, -4, -3, -3, -2, -3, -3, -2, -3]], ['v0939', [1, 2, 1, 3, 3, 4, 3, 3, 2, 1, 3, 2, 2, 3, 2, 1, 3, 3, 4, 3, 2, 1, 3, 1, 4, 2, 4, 3, 4, 4, 3, 2, 3, 2, 4, 1, 3, 4, 3, 4, 3, 2, 4, 1, 2, 1, 3, 2, 4, 2, 1, 3, 4, 3, 2, 4, 3, 4]], ['v0945', [1, 2, 2, 3, 2, 4, 3, 5, 3, 4, 3, 5, 2, 6, 3, 4, 3, 4, 5, 5, 4, 3, 2, 3, 3, 4, 5, 4, 6, 3, 4, 4, 3, 2, 4, 1, 5, 2, 6, 5, 7, 4, 5, 3, 6, 4, 5, 4, 3, 3, 2, 1, 3, 2, 2, 3, 4, 3, 2, 4, 5, 6, 5, 7, 4, 3, 2, 1, 3, 1, 4, 3, 4, 5, 4, 6, 5, 4, 3, 2, 1, 3, 2, 3, 2, 4, 2, 5, 4, 3, 2, 4, 3]], ['v0959', [-1, -2, -1, -1, -1, -2, -1, -2, -2, -2, -2, -2, -1, -2, -1, -1, -1, -2]], ['v1077', [-1, -2, -1, -3, -3, -3, -2, -4, -3, -2, -4, -1, -5, -4, -3, -3, -2, -3, -4, -5, -5, -6, -5, -4, -3, -2, -2, -2, -1, -3, -2, -3, -3, -4, -3, -5, -2, -4, -6, -2, -5, -3, -2, -2, -1, -3, -2, -4, -3, -5, -2, -4, -3, -2, -3, -2, -1, -2, -3, -2, -4, -3, -5, -2, -4, -3, -5, -2, -6, -2, -5, -1, -4, -5, -3, -5, -3, -5, -4, -6, -5, -4, -4, -3, -2, -4, -1, -4, -4, -3, -2, -1, -3, -2, -1, -3, -2, -3, -4, -3, -5, -2, -6, -1]], ['v1109', [-1, -1, -2, -3, -4, -3, -5, -4, -6, -3, -2, -4, -3, -2, -4, -4, -3, -5, -2, -4, -1, -5, -2, -3, -4, -4, -3, -2, -1, -3, -2, -4, -3, -5, -3, -6, -3, -2, -4, -3, -5, -2, -6, -5, -4, -3, -5, -2, -4, -1, -3, -2, -4, -2, -3, -2, -4, -3, -5, -3, -6, -5, -4, -3, -5, -4, -6, -3, -5, -4, -3, -5, -4, -6, -3, -5, -4, -3, -5, -2, -1, -3, -2, -4, -1, -3, -5, -2, -4, -4, -3, -5, -4, -3, -5, -2, -4, -6, -4, -3, -5, -2, -4, -1, -3, -2]], ['v1269', [1, 2, 3, 4, 5, 4, 3, 5, 2, 4, 2, 3, 4, 3, 2, 4, 1, 3, 2, 4, 1, 3, 4, 3, 2, 4, 5, 4, 3, 2, 4, 1, 3, 5, 2, 4, 2, 2, 3, 4, 4, 3, 2, 3, 3, 2, 2]], ['v1300', [-1, -2, -1, -2, -1, -3, -2, -4, -3, -5, -4, -6, -3, -5, -4, -6, -3, -2, -1, -2, -3, -2, -1, -3, -1, -4, -2, -4, -4, -5, -4, -4, -4, -4, -3, -5, -2, -4, -1, -5, -6, -5, -4, -6, -3, -2, -4, -5, -4, -6, -3, -4, -3, -5]], ['v1359', [-1, -1, -2, -3, -2, -4, -2, -5, -1, -5, -4, -3, -4, -3, -2, -1, -3, -2, -4, -4, -5, -4, -4, -3, -3, -2, -4, -1, -5, -4, -4, -3, -2, -4, -3, -3, -4, -5, -4, -3, -2, -3, -2, -3, -4, -3, -3, -2, -4]], ['v1392', [1, 2, 1, 2, 1, 2, 1, 2, 3, 2, 3, 2, 1, 2, 3, 2, 4, 3, 5, 2, 4, 6, 5, 4, 6, 3, 4, 4, 3, 2, 1, 2, 3, 2, 3, 4, 3, 5, 3, 3, 4, 5, 4, 6, 3, 2, 4, 4, 5, 4, 3, 4, 5, 6, 6, 5]], ['v1423', [1, 2, 3, 4, 3, 5, 2, 3, 4, 3, 3, 2, 3, 4, 5, 4, 4, 3, 2, 4, 1, 5, 2, 3, 2, 3, 4, 4, 3, 4, 4, 4, 3, 5, 2, 4, 3, 5, 2, 4, 2, 3, 4]], ['v1425', [1, 2, 1, 2, 3, 2, 2, 1, 2, 2, 2, 3, 3, 2, 2, 3, 2, 2, 2, 1, 3, 2, 3, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2]], ['v1547', [1, 2, 1, 3, 4, 5, 4, 3, 5, 4, 6, 3, 5, 3, 2, 3, 4, 3, 5, 2, 2, 1, 3, 3, 2, 4, 3, 2, 3, 4, 3, 4, 3, 2, 4, 1, 3, 2, 3, 2, 4, 5, 4, 6, 3, 5, 2, 4, 3, 5, 3, 2, 4, 3, 5, 6, 5, 4, 5, 4, 6, 6]], ['v1565', [-1, -2, -1, -3, -1, -3, -2, -1, -2, -2, -2, -1, -2, -3, -2, -1, -3, -2, -1, -1, -2, -1, -1, -2, -1, -2, -2, -3, -2, -1, -1, -2, -2, -1, -2, -3, -3, -2, -2, -3, -2, -3, -2, -2, -3]], ['v1620', [-1, -1, -2, -1, -3, -2, -1, -3, -2, -1, -2, -3, -2, -3, -2, -3, -3, -2, -1, -2, -1, -3, -2, -3, -2, -1, -1, -2, -2, -1, -3, -2, -3, -3, -3, -3, -2, -3, -2, -2, -2, -1, -2, -1, -3, -2, -3, -2, -1, -1, -2]], ['v1628', [1, 2, 3, 4, 3, 5, 3, 6, 2, 4, 2, 5, 4, 3, 2, 1, 1, 2, 1, 3, 2, 4, 2, 3, 2, 4, 5, 4, 6, 3, 3, 2, 4, 3, 5, 4, 3, 2, 4, 1, 5, 6, 5, 5, 4, 3, 5, 2, 5, 6, 5, 4, 3, 2, 4, 1, 5, 6, 5, 4, 3, 5, 2, 5, 4, 4, 3, 5, 3, 4, 3, 5]], ['v1690', [-1, -2, -3, -4, -5, -4, -4, -4, -3, -2, -4, -4, -4, -3, -2, -4, -1, -1, -2, -1, -3, -2, -4, -3, -3, -2, -2, -3, -4, -5, -4, -3, -2, -2, -1, -2, -3, -2, -3, -4, -5, -5, -4, -6, -3, -5, -2, -4, -1, -3, -5, -2, -6, -3, -3, -2, -4, -2, -1, -3, -2, -3, -3, -4, -3, -5, -6, -5, -4, -3]], ['v1709', [1, 2, 1, 3, 4, 5, 5, 4, 6, 3, 5, 3, 5, 2, 4, 6, 3, 5, 2, 4, 3, 5, 2, 1, 2, 3, 2, 4, 4, 5, 6, 5, 4, 3, 4, 3, 5, 2, 1, 3, 4, 3, 2, 4, 3, 3, 2, 3, 4, 5, 4, 6, 5, 5, 4, 3, 5, 5, 4, 3, 5, 3, 4, 3, 5, 2, 3, 4, 3, 5, 2, 5, 4, 3, 3, 2]], ['v1716', [1, 2, 3, 2, 4, 2, 5, 1, 6, 2, 2, 3, 2, 4, 2, 2, 3, 2, 1, 3, 2, 1, 2, 1, 3, 2, 4, 1, 4, 1, 5, 2, 4, 6, 1, 5, 2, 5, 2, 3, 2, 2, 1, 2, 2, 3, 4, 3, 2, 1, 2, 3, 2, 4, 3, 5, 2, 4, 6, 3, 5, 4, 3, 4]], ['v1718', [-1, -1, -2, -3, -2, -2, -1, -2, -2, -1, -3, -4, -5, -4, -5, -6, -5, -5, -4, -4, -5, -4, -4, -3, -2, -1, -3, -4, -3, -5, -2, -4, -3, -3, -2, -4, -4, -5, -4, -6, -5, -7, -4, -3, -5, -6, -5, -5, -5, -4, -3, -5, -2, -6, -1, -3, -5, -3, -4, -3, -5, -2, -6, -3, -7, -3, -4, -3, -3, -4, -5, -6, -5, -7, -4, -3, -4, -3, -4, -5, -4]], ['v1728', [1, 2, 1, 3, 2, 4, 3, 3, 4, 5, 4, 3, 4, 4, 5, 4, 3, 2, 4, 2, 3, 4, 3, 5, 2, 3, 3, 3, 2, 4, 3, 4, 3, 2, 4, 1, 3, 2, 2, 3, 2, 4, 3, 2, 2, 2, 2, 1, 1, 2, 3, 2, 4, 4, 4, 5, 4, 3, 2, 4, 2]], ['v1810', [-1, -2, -3, -2, -1, -3, -1, -2, -3, -2, -1, -3, -2, -4, -1, -3, -2, -1, -2, -2, -3, -3, -4, -3, -2, -2, -2, -3, -3, -2, -1, -2, -2, -3, -4, -3, -2, -1, -3, -3, -2, -1, -1, -2, -1, -3, -1, -4, -2, -3, -2, -1, -2, -1, -3, -3, -2, -3, -3, -3, -2, -3, -4, -3, -2, -2, -2, -1, -2, -2, -3, -4, -3, -3, -2, -1, -2, -1, -2, -2]], ['v1832', [1, 2, 3, 2, 4, 1, 5, 4, 3, 4, 5, 4, 3, 3, 2, 4, 1, 3, 4, 5, 5, 4, 3, 2, 3, 4, 3, 5, 2, 5, 3, 2, 3, 4, 3, 5, 2, 2, 3, 4, 3, 2, 4, 1, 3, 2, 3, 2, 4, 4, 3, 2, 1, 2, 3, 4, 4, 3, 4, 3, 2, 3, 2, 3, 4, 5, 4]], ['v1839', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7]], ['v1915', [1, 1, 1, 2, 1, 2, 1, 2, 1, 2, 1, 1, 2, 1, 2, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 2]], ['v1921', [1, 1, 2, 3, 4, 3, 3, 2, 1, 3, 3, 4, 5, 4, 3, 2, 3, 3, 4, 5, 4, 6, 5, 7, 4, 6, 5, 5, 4, 3, 5, 2, 6, 5, 4, 3, 5, 4, 4, 3, 4, 4, 3, 2, 4, 5, 6, 5, 7, 5, 4, 4, 3, 5, 2, 6, 1, 5, 4, 5, 4, 3, 4, 3, 2, 3, 2, 4, 1, 5, 2, 6, 2, 5, 7, 1, 4, 7, 6, 5, 4, 3, 2, 4, 5, 6, 6]], ['v1940', [1, 2, 3, 2, 4, 3, 2, 4, 5, 4, 4, 3, 5, 4, 5, 6, 5, 4, 3, 3, 2, 4, 2, 4, 1, 2, 3, 4, 3, 2, 4, 5, 4, 3, 2, 4, 1, 5, 2, 6, 3, 4, 5, 4, 4, 3, 2, 4, 1, 2, 2, 3, 3, 2, 4, 3, 5, 2, 4, 6, 3, 2, 3, 3, 4, 3, 4, 3, 5, 4, 6, 3, 5, 2, 4, 2, 4, 3, 5, 2, 6, 5, 4, 6, 6, 5, 4, 6, 6, 5]], ['v1966', [1, 2, 3, 2, 4, 2, 5, 4, 6, 5, 6, 5, 7, 4, 7, 3, 6, 2, 5, 4, 6, 3, 7, 2, 1, 2, 3, 4, 4, 5, 6, 5, 7, 4, 6, 3, 5, 3, 2, 3, 4, 3, 4, 5, 4, 6, 5, 7, 4, 4, 4, 3, 2, 2, 3, 2, 1, 2, 3, 3, 4, 3, 5, 2, 6, 1, 1, 2, 2, 3, 2, 1, 2, 3, 4, 5, 4, 3, 5, 2, 5, 1, 6, 7, 6, 5, 4, 3, 2, 4, 4, 5, 4, 6, 3, 5, 7, 4, 6, 3, 6, 2, 5, 3, 4]], ['v1980', [1, 1, 2, 3, 3, 4, 3, 3, 3, 2, 1, 3, 3, 3, 2, 2, 3, 2, 2, 3, 3, 3, 2, 3, 2, 1, 2, 3, 4, 3, 2, 4, 1, 1, 2, 2, 3, 2]], ['v1986', [-1, -2, -3, -3, -2, -1, -3, -4, -3, -5, -2, -4, -1, -3, -1, -2, -3, -4, -5, -4, -3, -2, -1, -2, -3, -2, -4, -1, -3, -1, -4, -2, -5, -1, -4, -1, -3, -5, -4, -3, -2, -2, -3, -4, -3, -4, -5, -4, -3, -2, -3, -2, -4, -1, -3, -5, -2, -5, -4, -3, -5, -4, -5, -5, -4, -3, -2, -4, -2, -1, -3, -3, -2, -3, -4, -3, -5, -2, -1, -3, -1, -3, -2]], ['v2024', [-1, -2, -1, -3, -2, -4, -1, -5, -4, -3, -5, -4, -3, -5, -2, -4, -3, -2, -4, -1, -3, -5, -2, -3, -2, -4, -2, -4, -3, -5, -2, -1, -2, -3, -4, -3, -5, -2, -4, -4, -3, -2, -4, -1, -3, -4, -3, -2, -1, -3, -4, -4, -3, -4, -5, -4, -5, -4, -3, -2, -4, -1, -3, -2, -4, -2, -5, -1, -3, -2, -3, -4, -3, -5, -2, -1, -3, -2, -1, -3, -4, -3, -2, -2, -3, -2, -4, -3, -5]], ['v2090', [-1, -2, -3, -4, -5, -4, -6, -4, -7, -3, -2, -4, -1, -5, -6, -5, -4, -6, -3, -7, -2, -4, -3, -5, -4, -3, -5, -2, -4, -1, -5, -6, -5, -7, -8, -7, -6, -5, -5, -4, -3, -2, -4, -1, -5, -1, -4, -6, -1, -3, -5, -7, -5, -8, -7, -2, -6, -1, -5, -7, -4, -3, -4, -5, -6, -5, -7, -4, -6, -8, -5, -4, -3, -5, -2, -6, -3, -5, -7, -2, -6, -1, -3, -6, -7, -6, -5, -5, -4, -3, -5, -2, -4, -6, -4, -3, -2, -4, -5, -4, -6, -3, -5, -6, -5, -7, -6, -8]], ['v2215', [1, 2, 2, 3, 4, 3, 2, 1, 3, 2, 1, 3, 2, 2, 1, 3, 2, 3, 2, 1, 2, 2, 3, 2, 1, 3, 1, 4, 3, 2, 1, 3, 2, 1, 2, 3, 2, 4, 3, 2, 3, 3, 2, 4, 1, 2, 3, 2, 1, 1, 2, 2, 2, 3, 3, 4, 4, 3, 2, 4, 3, 2, 3, 2]], ['v2217', [1, 2, 1, 3, 2, 2, 2, 3, 2, 4, 1, 2, 2, 3, 4, 3, 2, 4, 1, 1, 2, 1, 3, 4]], ['v2290', [1, 1, 2, 1, 3, 2, 4, 1, 2, 3, 2, 1, 3, 1, 3, 2, 4, 4, 3, 2, 4, 4, 3, 2, 3, 3, 4, 3, 2, 3, 2, 1, 2, 2, 3, 4, 3, 2, 3, 2, 3, 2]], ['v2325', [-1, -1, -2, -1, -3, -2, -2, -2, -1, -3, -4, -3, -2, -4, -1, -1, -2, -3, -4, -4, -3, -2, -3, -2, -1, -2, -1, -2, -3, -2, -4, -1, -1, -2, -1, -3, -4, -4, -4, -3, -2, -1, -2, -2, -2, -3, -4, -3, -2, -3, -4, -3, -2, -1, -3, -1, -4, -3, -2, -3, -3, -2, -4, -3, -2, -1, -2, -3, -4, -3, -4, -4, -3, -4, -3, -2]], ['v2384', [1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 2, 2, 2, 1, 2, 1, 2, 1, 1, 2, 2]], ['v2759', [-1, -2, -3, -2, -3, -4, -3, -5, -6, -5, -4, -3, -2, -4, -2, -5, -6, -5, -4, -3, -5, -5, -6, -5, -4, -3, -5, -2, -3, -4, -3, -2, -3, -2, -4, -1, -2, -3, -4, -4, -5, -4, -4, -3, -2, -1, -3, -2, -4, -2, -3, -4, -5, -6, -5, -4, -3, -2, -3, -2]], ['v2871', [1, 1, 2, 3, 2, 1, 3, 2, 2, 1, 3, 2, 3, 2, 1, 3, 2, 3, 2]], ['v2900', [1, 2, 3, 2, 4, 1, 5, 2, 3, 2, 4, 3, 3, 2, 1, 3, 2, 4, 3, 2, 4, 4, 3, 3, 4, 4, 3, 2, 3, 2, 4, 3, 5, 4, 3, 2, 1, 3, 2, 3, 2, 4, 1, 2, 3, 4, 3, 4, 3, 2, 2]], ['v2925', [-1, -1, -1, -2, -2, -1, -2, -2, -1, -1, -2, -3, -2, -2, -3, -2, -1, -2, -2, -3, -2, -2, -2, -1, -3, -2, -3]], ['v2930', [1, 2, 3, 4, 3, 5, 2, 4, 3, 2, 4, 2, 5, 3, 5, 3, 4, 5, 4, 6, 3, 4, 4, 5, 4, 4, 3, 2, 1, 3, 4, 4, 3, 4, 5, 4, 3, 5, 3, 3, 2, 3, 4, 4, 3, 2, 4, 2, 5, 4, 5, 6, 5, 4, 6, 3, 4, 3, 5, 2, 6, 3, 4, 3, 2, 4]], ['v3070', [-1, -2, -3, -4, -3, -2, -2, -3, -2, -4, -3, -2, -4, -1, -2, -3, -2, -4, -4, -3, -5, -2, -4, -2, -3, -2, -1, -1, -2, -3, -4, -3, -5, -2, -2, -3, -2, -4, -3, -5, -2, -2, -3, -2, -4, -3, -5, -4, -4, -3, -2, -1, -3, -2, -2, -3, -2]], ['v3105', [1, 2, 1, 1, 2, 2, 2, 3, 2, 1, 2, 2, 3, 2, 2, 1, 2, 3, 2, 1, 3, 1, 1, 2, 1, 3, 2, 2, 3, 3, 3]], ['v3234', [1, 2, 2, 3, 2, 3, 2, 1, 2, 1, 3, 3, 2, 1, 3, 3, 2, 1, 1, 2, 1, 3, 2, 1, 1, 1, 2, 1, 3, 2, 2, 3, 2]], ['v3335', [1, 2, 2, 3, 2, 3, 4, 3, 3, 2, 4, 2, 1, 3, 2, 1, 3, 4, 3, 4, 3, 2, 4, 2, 1, 2, 3, 3, 2, 4, 3, 4, 4, 4]], ['v3354', [-1, -2, -1, -3, -4, -3, -2, -4, -1, -5, -5, -4, -4, -3, -2, -3, -3, -4, -3, -5, -3, -4, -5, -4, -3, -4, -4, -3, -2, -1, -3, -3, -2, -4, -4, -3, -4, -3, -5, -2, -5, -1, -4, -2, -3, -2, -4, -1, -4, -3, -4, -4, -3, -5, -2, -1, -2, -3, -4, -3, -5, -2, -5, -1, -3, -3, -2, -4, -1, -5, -2, -5, -3, -3, -2, -4, -1, -2, -3, -2, -4, -1, -4, -5, -4, -3, -2, -4, -2, -5, -1, -3, -5]], ['v3482', [1, 2, 1, 3, 1, 2, 2, 1, 2, 2, 1, 3, 2, 1, 1, 2, 1, 2, 3, 3, 3, 2, 1, 2, 3, 3, 2, 3, 3, 2, 1, 2, 2, 1, 3, 3, 2, 3, 2, 3, 2]], ['t00110', [-1, -2, -3, -3, -2, -2, -1, -3, -2, -3, -3, -4, -3, -2, -1, -1, -2, -3, -2, -4, -1, -3, -2, -1, -1, -2, -3, -2, -1, -1, -2, -2, -3, -2, -4, -2, -1, -2, -1, -3, -2, -1, -3, -4, -3, -2, -2, -3, -2, -2, -1, -2, -3, -4, -4, -3, -2, -4, -3, -2, -4, -2, -1, -2, -3, -2, -3, -4, -3, -2, -4, -3, -2, -1, -3, -2, -1, -3, -4, -3, -2, -4, -3, -2, -4, -3]], ['t00146', [-1, -2, -3, -4, -4, -4, -3, -2, -4, -1, -4, -2, -1, -2, -3, -2, -4, -1, -1, -2, -1, -3, -1, -2, -1, -1, -2, -2, -1, -3, -2, -2, -1, -3, -3, -4, -3, -2, -2, -1, -3, -2, -1, -3, -3, -4, -3, -2, -2, -1, -3, -4, -4, -3, -4, -3, -2, -3, -3, -2, -4, -3, -2, -4, -2, -3, -2, -4, -1, -3, -2, -4, -3, -2, -1, -3, -4, -3, -3, -2, -1, -1, -2, -3, -4, -3, -2, -1, -3, -4, -3, -2, -3, -2]], ['t00324', [-1, -1, -1, -2, -1, -1, -1, -2, -1, -2, -1, -2, -1, -2, -2, -1, -2, -2, -1, -1, -2, -1, -2, -1, -2, -2, -2, -2, -1, -2, -1, -1, -2, -1, -1, -2, -2, -1, -1, -2, -1, -2]], ['t00423', [-1, -2, -1, -2, -1, -2, -1, -3, -4, -5, -5, -6, -5, -5, -4, -3, -2, -4, -1, -5, -4, -6, -3, -2, -4, -5, -4, -3, -4, -3, -3, -4, -4, -3, -2, -4, -3, -4, -3, -5, -3, -2, -4, -3, -5, -6, -5, -4, -3, -2, -3, -3, -2, -3, -4, -3, -5, -4, -3, -5, -2, -6, -2, -6, -1, -5, -4, -6, -6, -3, -2, -4, -3, -4, -5, -4, -6, -5, -5, -6, -5, -4, -3, -4, -4, -5, -4, -6, -4, -3, -2, -4, -3, -3, -2, -1, -2, -2, -3, -2, -4, -3, -5, -2, -6, -1, -2, -3, -2, -4, -2, -5, -3, -4, -4, -3, -2, -1, -3, -4, -4, -3, -2, -3, -4, -4, -3, -4, -5, -4, -3, -5, -3, -6, -3, -5, -2, -5, -4, -6, -3, -2]], ['t00434', [-1, -1, -2, -3, -2, -2, -3, -3, -4, -5, -4, -3, -2, -1, -3, -2, -3, -4, -3, -4, -5, -4, -6, -4, -3, -2, -3, -3, -2, -4, -1, -5, -4, -3, -2, -3, -2, -1, -2, -2, -3, -4, -3, -5, -2, -6, -5, -6, -5, -4, -3, -5, -5, -4, -6, -4, -5, -4, -4, -3, -5, -6, -5, -4, -3, -5, -3, -2, -4, -4, -3, -4, -5, -5, -4, -6, -3, -5, -2, -4, -1, -2, -3, -2, -3, -4, -3, -3, -2, -3, -4, -5, -4, -5, -6, -5, -4, -3, -2, -4, -4, -3, -4, -5, -4, -6, -3, -5, -2, -4, -6, -4, -6, -3, -4, -4, -3, -5, -2, -4, -3, -5, -6, -5, -4, -3, -2, -1, -2, -3, -2, -2, -1, -3, -4, -5, -4, -6, -4, -3, -2, -4, -1, -3, -4, -3, -4, -5, -4, -3, -5, -2]], ['t00550', [1, 2, 3, 4, 3, 5, 2, 5, 1, 3, 5, 2, 4, 3, 2, 4, 1, 3, 5, 1, 5, 2, 4, 2, 3, 2, 2, 1, 2, 2, 3, 2, 4, 3, 4, 3, 4, 3, 5, 2, 4, 1, 3, 2, 4, 1, 5, 1, 5, 2, 3, 3, 4, 3, 5, 2, 4, 3, 4, 3, 5, 2, 5, 3, 5, 4, 5]], ['t00621', [1, 2, 3, 4, 3, 2, 4, 2, 5, 4, 4, 3, 2, 1, 2, 1, 3, 2, 4, 4, 4, 4, 4, 4, 4, 3, 5, 2, 4, 2, 4, 1, 2, 3, 2, 4, 1, 3, 2, 4, 5, 4, 3, 5, 2, 4, 3, 2, 4, 1, 5, 2, 3, 4, 4, 3, 3, 2, 3, 4, 4, 3, 5, 2, 2, 3, 4, 3, 5, 2, 4, 1, 2, 3, 3, 4, 3, 5, 4, 3, 2, 2, 3]], ['t00729', [1, 2, 2, 3, 2, 4, 1, 3, 5, 4, 3, 2, 4, 3, 4, 5, 4, 3, 2, 1, 2, 3, 4, 5, 4, 5, 4, 5, 5, 6, 5, 4, 3, 2, 4, 3, 4, 3, 5, 2, 4, 3, 5, 4, 6, 5, 4, 4, 3, 2, 1, 3, 2, 4, 1, 3, 1, 4, 5, 4, 6, 5, 6, 5, 4, 3, 2, 4, 1, 3, 5, 4, 3, 5, 2, 4, 6, 1, 2, 3, 2, 4, 2, 1, 2, 2, 3, 2, 4, 2, 5, 4, 6, 5]], ['t00787', [1, 2, 3, 4, 5, 4, 3, 3, 2, 1, 3, 4, 3, 5, 4, 3, 3, 3, 2, 1, 3, 3, 2, 4, 3, 2, 4, 5, 4, 5, 5, 4, 3, 4, 5, 4, 6, 5, 4, 3, 5, 2, 4, 2, 2, 3, 2, 4, 1, 2, 3, 2, 4, 2, 5, 6, 5, 5, 6, 5, 5, 5, 4, 3, 5, 2, 4, 6, 1, 3, 5, 2, 4, 4, 3, 2, 4, 1, 3, 1, 2, 3, 4, 5, 4, 3, 5, 2, 6, 1, 2, 2, 3, 4, 3, 5, 2, 5, 4, 5, 5, 6, 5, 4, 3, 2, 4, 3, 5, 6, 6, 5, 4, 3, 2, 3]], ['t00826', [1, 1, 2, 2, 3, 2, 3, 4, 3, 5, 4, 6, 3, 5, 7, 2, 4, 6, 1, 3, 6, 2, 4, 5, 4, 3, 2, 4, 1, 5, 4, 5, 6, 5, 7, 4, 7, 3, 6, 5, 4, 3, 2, 3, 2, 4, 1, 3, 5, 2, 1, 3, 3, 4, 3, 5, 2, 4, 6, 6, 5, 4, 3, 5, 6, 5, 7, 5, 6, 5, 4, 3, 3, 2, 1, 2, 3, 2, 4, 3, 4, 3, 5, 2, 4, 3, 2, 4, 5, 4, 6, 3, 5, 4, 6, 4, 7, 6, 6, 5, 4, 6, 5, 7, 5, 4, 6, 3, 6, 4, 5, 4, 6, 6, 5, 7, 6, 5, 7, 4, 5, 4, 3, 5, 2, 1, 3, 2, 4, 5, 4, 6, 3, 7, 2]], ['t00855', [1, 2, 3, 2, 4, 3, 5, 2, 6, 5, 4, 3, 2, 3, 4, 5, 4, 6, 3, 5, 3, 2, 3, 3, 4, 3, 5, 4, 6, 4, 5, 6, 7, 6, 5, 4, 3, 5, 2, 3, 4, 3, 5, 2, 4, 6, 2, 5, 7, 3, 6, 3, 7, 2, 6, 3, 3, 4, 3, 5, 4, 6, 3, 5, 2, 3, 3, 2, 4, 1, 3, 3, 2, 2, 3, 2, 4, 3, 5, 2, 4, 6, 4, 3, 5, 4, 3, 2, 3, 4, 5, 4, 5, 6, 7, 6, 5, 5, 4, 3, 2, 1, 3, 4, 3, 4, 5, 4, 6, 4, 5, 4, 3, 2, 4, 3, 5, 4, 5, 4, 6, 5, 5, 4, 5, 6, 5, 7, 4, 6, 5, 4, 6, 3, 7, 3, 6, 4, 5, 4, 6, 3, 5, 7, 2]], ['t00873', [1, 2, 3, 2, 4, 5, 4, 6, 6, 7, 6, 5, 4, 6, 5, 4, 6, 4, 6, 3, 2, 4, 1, 3, 5, 4, 6, 3, 5, 2, 3, 2, 4, 3, 2, 4, 5, 4, 6, 3, 7, 4, 4, 3, 5, 2, 4, 1, 3, 2, 4, 3, 5, 4, 3, 5, 4, 6, 3, 5, 7, 4, 6, 3, 5, 3, 6, 2, 7, 1, 6, 2, 1, 3, 3, 2, 4, 1, 3, 5, 4, 6, 3, 5, 7, 2, 6, 1, 7, 2, 2, 3, 2, 4, 3, 2, 4, 5, 4, 6, 3, 6, 2, 1, 2, 1, 3, 4, 5, 4, 6, 3, 5, 7, 4, 5, 4, 6, 4, 3, 5, 2, 3, 4, 5, 6, 5, 7, 6]], ['t00932', [1, 2, 3, 4, 5, 5, 6, 7, 6, 5, 5, 6, 5, 7, 6, 5, 4, 6, 3, 6, 2, 4, 6, 5, 7, 4, 6, 3, 5, 7, 4, 6, 3, 5, 7, 6, 5, 7, 4, 6, 3, 5, 7, 3, 2, 4, 1, 3, 2, 4, 3, 4, 3, 5, 4, 3, 4, 5, 4, 6, 5, 7, 4, 3, 5, 6, 5, 4, 4, 3, 4, 5, 4, 6, 3, 2, 1, 3, 2, 4, 5, 4, 5, 6, 7, 6, 5, 4, 6, 3, 2, 4, 3, 5, 6, 6, 7, 6, 5, 4, 5, 6, 5, 7, 4, 6, 4, 5, 6, 5, 4, 3, 2, 1, 3, 4, 3, 5, 2, 4, 6, 3, 5, 7, 6, 5, 6, 5, 4, 3, 5, 4, 3, 5, 2, 6, 3, 5, 7, 5, 4, 3, 5, 4, 6, 5, 7, 4, 7, 6, 5]], ['t01033', [-1, -2, -1, -3, -2, -4, -3, -3, -2, -3, -2, -3, -4, -4, -3, -2, -4, -3, -4, -3, -2, -4, -1, -3, -2, -1, -3, -1, -3, -4, -3, -3, -2, -2, -1, -2, -2, -3, -2, -4, -1, -4, -1, -3, -2, -1, -3, -2, -1, -2, -3, -2, -4, -3, -2, -4, -1, -3, -1, -2, -1, -2, -2, -3, -3, -2, -4, -3, -2, -4, -4, -4, -3, -2, -2, -3, -2, -4, -1, -2, -1, -3, -2, -4, -1, -4, -3, -2, -1, -2]], ['t01037', [-1, -2, -3, -4, -3, -2, -4, -4, -3, -2, -2, -1, -3, -4, -3, -2, -3, -2, -4, -4, -3, -2, -2, -1, -1, -2, -1, -3, -2, -4, -2, -2, -1, -3, -2, -3, -3, -3, -3, -2, -3, -3, -2, -3, -2, -4, -4, -4, -3, -2, -4, -3, -3, -2, -4, -2, -2, -1, -2, -2, -3, -4, -3, -4, -3, -2, -1, -3, -4, -4, -3, -2, -2, -3, -2, -4, -3, -4, -3, -2, -2, -1, -3, -2, -4, -3, -2, -2, -1, -1]], ['t01125', [1, 2, 3, 4, 5, 4, 6, 3, 5, 2, 4, 6, 7, 6, 5, 7, 6, 5, 7, 6, 6, 6, 5, 7, 6, 8, 7, 8, 7, 9, 6, 7, 7, 8, 7, 9, 6, 8, 6, 5, 4, 6, 3, 5, 7, 2, 6, 8, 5, 4, 5, 4, 6, 3, 5, 4, 6, 3, 5, 2, 1, 2, 2, 2, 3, 4, 5, 6, 5, 7, 6, 8, 5, 9, 4, 3, 2, 3, 4, 3, 5, 5, 6, 5, 7, 6, 8, 6, 9, 7, 6, 6, 5, 4, 3, 5, 2, 5, 6, 5, 7, 4, 6, 7, 6, 8, 5, 4, 3, 5, 6, 5, 7, 4, 6]], ['t01216', [1, 1, 2, 3, 4, 5, 6, 5, 7, 4, 3, 5, 6, 5, 4, 3, 2, 3, 2, 1, 2, 3, 2, 1, 3, 4, 3, 5, 4, 6, 3, 5, 7, 2, 7, 3, 8, 2, 4, 7, 4, 5, 6, 5, 7, 4, 8, 3, 9, 2, 3, 4, 5, 4, 6, 3, 5, 7, 4, 8, 7, 6, 5, 4, 6, 7, 6, 6, 5, 4, 3, 5, 2, 4, 1, 3, 3, 2, 4, 3, 4, 5, 4, 6, 3, 7, 2, 8, 1, 9, 2, 3, 2, 4, 5, 4, 6, 3, 5, 7, 2, 6, 8, 1, 7, 9, 6, 8, 5, 5, 4, 6, 4, 3, 2, 3, 4, 5, 4, 3, 2, 4, 2]], ['t01268', [-1, -2, -3, -2, -4, -3, -5, -4, -6, -3, -6, -3, -5, -7, -2, -6, -1, -4, -7, -2, -3, -2, -4, -4, -3, -5, -4, -6, -3, -7, -2, -6, -8, -1, -5, -7, -9, -2, -6, -3, -5, -7, -8, -7, -9, -4, -5, -6, -5, -7, -4, -6, -3, -5, -2, -3, -4, -3, -5, -2, -6, -1, -3, -2, -3, -4, -3, -5, -5, -4, -6, -3, -5, -2, -4, -6, -1, -3, -5, -7, -2, -4, -8, -5, -5, -4, -3, -4, -3, -5, -4, -6, -7, -6, -8, -9, -8, -7, -7, -6, -5, -7, -4, -7, -3, -6, -2, -4, -7, -1, -8, -5, -4, -6, -3, -5, -4, -4, -3, -2, -1, -3, -4, -5, -4, -3, -5, -2, -6, -5, -7, -6, -8, -5, -9, -4, -3, -5, -2, -4, -1, -5, -2, -6, -7, -8, -7, -7, -6, -7, -6, -5, -4, -6, -7]], ['t01292', [-1, -2, -3, -2, -4, -1, -3, -5, -5, -6, -7, -6, -8, -5, -9, -4, -3, -5, -2, -5, -4, -6, -5, -7, -4, -6, -8, -3, -7, -6, -8, -6, -6, -5, -6, -6, -5, -7, -4, -8, -7, -6, -5, -7, -6, -5, -6, -7, -8, -9, -8, -7, -6, -5, -7, -8, -8, -7, -7, -6, -8, -5, -4, -3, -5, -2, -5, -1, -4, -5, -6, -7, -6, -8, -5, -7, -4, -4, -5, -6, -5, -7, -6, -5, -5, -4, -3, -5, -2, -4, -5, -4, -3, -5, -6, -5, -7, -4, -6, -8, -5, -9, -6, -7, -6, -8, -5, -9, -9, -8, -7, -6, -5, -7, -4, -8, -3, -2, -3, -4, -3, -5, -6, -7, -6, -8, -5, -6, -6, -5, -7, -4, -6, -3, -5, -4, -6, -7, -6, -5, -6, -6, -5, -7, -7, -8, -9]], ['t01318', [1, 2, 3, 2, 4, 3, 5, 4, 6, 3, 6, 3, 7, 7, 6, 5, 6, 4, 3, 2, 1, 2, 2, 3, 2, 4, 5, 4, 6, 7, 8, 7, 6, 5, 4, 3, 2, 4, 1, 5, 2, 6, 6, 5, 4, 6, 7, 3, 8, 4, 5, 4, 6, 5, 7, 4, 8, 3, 7, 3, 6, 2, 5, 7, 3, 6, 4, 5, 4, 6, 3, 5, 5, 4, 3, 5, 2, 1, 3, 4, 4, 3, 2, 4, 3, 4, 4, 3, 2, 4, 3, 5, 4, 6, 3, 7, 6, 8, 5, 4, 6, 3]], ['t01368', [-1, -2, -3, -3, -4, -3, -5, -4, -6, -3, -7, -2, -4, -8, -3, -4, -5, -4, -6, -3, -5, -7, -2, -4, -6, -4, -3, -4, -3, -5, -2, -2, -3, -2, -2, -1, -2, -3, -4, -3, -5, -2, -6, -1, -2, -3, -4, -5, -4, -4, -3, -2, -1, -2, -1, -3, -4, -3, -5, -2, -6, -3, -7, -6, -6, -5, -4, -5, -6, -5, -7, -5, -8, -4, -7, -3, -2, -4, -1, -5, -6, -5, -4, -3, -2, -1, -3, -4, -3, -5, -4, -5, -4, -6, -6, -5, -7, -4, -6, -5, -7, -4, -4, -3, -2, -4, -3, -3, -4, -5, -4, -6, -3, -5]], ['t01409', [1, 2, 1, 3, 3, 3, 4, 3, 4, 5, 4, 6, 3, 7, 2, 4, 6, 8, 1, 5, 6, 7, 6, 5, 4, 3, 4, 5, 4, 6, 5, 7, 5, 7, 4, 8, 3, 2, 3, 2, 4, 5, 4, 6, 4, 7, 6, 8, 6, 5, 4, 6, 3, 7, 2, 4, 1, 3, 5, 2, 6, 5, 4, 3, 2, 4, 2, 5, 4, 6, 3, 7, 2, 6, 2, 7, 1, 6, 8, 5, 7, 5, 4, 5, 3, 6, 2, 5, 1, 4, 2, 5, 5, 3, 2, 4, 1, 3, 5, 5, 4, 6, 5, 4, 6, 7, 6, 8, 5, 7, 4, 8, 3, 8, 2, 1, 2, 3, 4, 5, 6, 5, 7, 6, 8, 5, 8, 6, 5, 7, 5, 8, 4, 5, 6, 5, 4, 3, 5, 4, 3, 4, 3, 2, 4, 1, 3, 5, 4, 3, 2, 2, 1, 3, 2, 4, 5, 4, 6, 4, 7, 3, 6, 2, 4, 5, 4, 6, 3, 7, 7, 8]], ['t01422', [-1, -2, -1, -2, -2, -3, -3, -2, -1, -1, -1, -2, -3, -2, -1, -3, -2, -1, -3, -2, -2, -3, -2, -1, -2, -3, -2, -1, -2, -1, -2, -1, -3, -3, -2, -2, -3, -3, -2, -2, -3, -2, -1, -2, -1, -3, -3, -2, -1, -2, -1, -2, -2, -1, -2, -2, -1, -2, -3, -2, -1]], ['t01424', [1, 2, 3, 4, 3, 5, 5, 6, 7, 8, 7, 6, 5, 4, 6, 4, 3, 2, 4, 1, 5, 2, 4, 3, 2, 4, 3, 5, 4, 3, 5, 4, 6, 3, 7, 3, 6, 8, 2, 5, 1, 3, 6, 3, 5, 2, 3, 3, 2, 1, 4, 3, 5, 2, 4, 6, 1, 4, 7, 3, 4, 5, 4, 3, 5, 3, 6, 2, 5, 3, 4, 3, 5, 2, 2, 1, 3, 4, 5, 6, 5, 7, 5, 8, 4, 6, 7, 6, 5, 4, 3, 2, 3, 4, 3, 2, 4, 1, 5, 4, 6, 3, 7, 4, 3, 2, 1, 3, 4, 5, 4, 6, 3, 5, 7, 2, 6, 1, 3, 7, 8, 7, 6, 5, 4, 3, 5, 2, 6, 1, 5, 7, 4, 8, 3, 5, 2, 4, 6, 1, 3, 4, 4, 3, 2, 4, 3, 3, 4, 3, 5, 4, 3, 5, 6, 7, 6, 8, 6, 6, 5, 4, 6, 3, 5, 6, 5, 7, 6, 8, 5, 4, 3, 2, 1, 3, 2, 4, 4, 5, 4, 6, 3, 5, 7, 4, 4, 5]], ['t01440', [-1, -2, -2, -2, -2, -3, -2, -1, -1, -2, -1, -3, -2, -1, -2, -3, -3, -2, -1, -3, -1, -1, -2, -3, -2, -1, -2, -1, -1, -1, -2, -1, -3, -2, -2, -1, -2, -3, -2, -2, -2, -3, -2, -1, -2, -3, -2, -2, -1, -2, -2, -1, -3, -2, -1, -1, -2, -3, -2, -2, -3, -2, -1, -1, -2, -1, -3, -2, -3, -2, -3]], ['t01598', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8]], ['t01636', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 1]], ['t01646', [-1, -2, -3, -4, -3, -5, -3, -5, -4, -3, -5, -6, -7, -6, -8, -6, -9, -5, -8, -10, -4, -7, -3, -6, -5, -7, -4, -6, -8, -3, -5, -9, -3, -2, -4, -3, -5, -6, -5, -7, -6, -8, -5, -9, -4, -8, -3, -5, -2, -6, -2, -5, -3, -7, -6, -8, -4, -9, -10, -5, -4, -6, -3, -7, -2, -6, -1, -5, -4, -5, -6, -5, -4, -3, -4, -5, -4, -5, -4, -6, -3, -7, -2, -6, -3, -7, -4, -6, -8, -8, -8, -5, -9, -4, -8, -3, -7, -2, -4, -2, -5, -6, -5, -7, -6, -8, -7, -9, -6, -8, -10, -5, -8, -6, -7, -6, -8, -5, -5, -4, -3, -5, -4, -6, -4, -7, -5, -8, -6, -8, -5, -7, -9, -8, -10, -7, -9, -6, -10, -7, -6, -5, -4, -6, -3, -5, -7, -2, -4, -6, -7, -8, -9, -9, -8, -7, -6, -8, -5, -7, -4, -6, -3, -4, -3, -5, -6, -7, -6, -5, -4, -3, -5, -2]], ['t01690', [-1, -2, -3, -4, -5, -4, -6, -3, -7, -6, -8, -7, -6, -5, -4, -3, -2, -1, -2, -3, -4, -5, -6, -7, -6, -5, -4, -3, -5, -5, -6, -5, -7, -5, -8, -4, -7, -3, -2, -1, -3, -4, -5, -6, -5, -7, -6, -8, -5, -9, -8, -7, -9, -6, -10, -5, -5, -4, -3, -5, -2, -4, -1, -5, -4, -6, -3, -5, -7, -4, -8, -3, -5, -9, -5, -6, -7, -6, -5, -4, -3, -2, -3, -3, -4, -5, -6, -7, -8, -7, -6, -8, -5, -9, -4, -8, -10, -3, -9, -2, -4, -5, -6, -5, -4, -7, -8, -7, -9, -6, -8, -5, -4, -5, -4, -6, -5, -7, -4, -6, -3, -5, -2, -6, -3, -5, -4, -3, -5, -2, -4, -6, -1, -7, -8, -7, -9, -6, -10, -5, -9, -4, -6, -10, -3, -7, -2, -4, -7, -1, -5, -4, -3, -5, -4, -5, -6, -5, -7, -4, -6, -3, -7, -2, -8, -7, -9, -6, -10, -5, -6, -7, -6, -8, -7, -9, -6, -8]], ['t01757', [-1, -2, -3, -3, -2, -4, -2, -5, -3, -6, -2, -3, -4, -3, -4, -3, -4, -5, -4, -6, -3, -2, -3, -4, -4, -5, -4, -3, -3, -2, -4, -3, -4, -5, -5, -4, -3, -5, -2, -3, -2, -1, -3, -2, -3, -4, -3, -5, -3, -2, -4, -5, -5, -4, -3, -5, -6, -6, -5, -4, -6, -6, -5, -4, -3, -2, -4, -3, -4, -3, -2, -1, -2, -3, -3, -4, -3, -5, -2, -3, -3, -4, -5, -4, -6, -3, -5, -4, -6, -3, -5, -2, -5, -1, -2, -3, -2, -3]], ['t01815', [1, 2, 2, 3, 4, 3, 5, 2, 5, 1, 4, 2, 4, 3, 2, 4, 1, 3, 5, 2, 2, 3, 4, 3, 5, 2, 5, 2, 1, 2, 3, 2, 4, 3, 2, 4, 1, 2, 3, 2, 4, 3, 4, 3, 5, 2, 4, 1, 3, 5, 4, 3, 2, 3, 4, 5, 4]], ['t01834', [1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4]], ['t01850', [-1, -2, -2, -1, -2, -1, -3, -1, -4, -2, -3, -2, -4, -2, -5, -1, -6, -2, -7, -1, -6, -5, -4, -5, -3, -4, -3, -5, -6, -5, -6, -5, -7, -4, -7, -3, -7, -2, -6, -5, -7, -4, -6, -3, -2, -4, -1, -5, -2, -4, -1, -3, -3, -4, -3, -5, -6, -7, -6, -6, -7, -6, -5, -4, -6, -3, -5, -2, -4, -3, -5, -2, -6, -7, -6, -5, -4, -5, -4, -6, -3, -2, -4, -2, -5, -1, -3, -2, -4, -3, -4, -4, -5, -6, -6]], ['t01863', [-1, -2, -3, -2, -4, -1, -5, -4, -6, -4, -7, -3, -5, -8, -2, -4, -9, -3, -5, -8, -10, -2, -4, -9, -2, -5, -8, -1, -6, -9, -2, -3, -3, -4, -5, -4, -6, -3, -2, -7, -6, -8, -5, -7, -9, -4, -6, -8, -10, -3, -2, -4, -4, -5, -4, -3, -3, -2, -1, -3, -2, -4, -2, -5, -6, -5, -4, -3, -2, -4, -3, -5, -2, -6, -2, -5, -7, -8, -7, -9, -7, -10, -6, -5, -7, -4, -6, -8, -5, -7, -9, -3, -5, -2, -6, -1, -5, -2, -3, -4, -5, -4, -6, -3, -6, -5, -7, -4, -8, -5, -9, -6, -5, -7, -6, -8, -5, -7, -4, -3]], ['t01949', [1, 2, 3, 4, 5, 5, 6, 5, 7, 4, 3, 4, 5, 6, 5, 7, 4, 5, 4, 3, 2, 1, 3, 2, 4, 2, 1, 1, 2, 1, 3, 2, 2, 1, 2, 2, 2, 3, 4, 5, 4, 6, 5, 7, 4, 3, 2, 1, 2, 3, 2, 4, 3, 5, 2, 4, 6, 4, 7, 3, 5, 2, 4, 1, 3, 5, 2, 5, 4, 3, 5, 2, 5, 4, 3, 5, 5, 6, 5, 6, 7, 6, 5, 5, 6, 5, 7, 4, 7, 6, 5, 7, 4, 7, 3, 6, 4, 7, 5, 6, 6, 5, 4, 3, 3, 2, 3, 4, 5, 6, 6]], ['t01966', [-1, -2, -3, -3, -4, -3, -2, -2, -1, -2, -3, -2, -4, -1, -3, -2, -2, -2, -1, -2, -3, -2, -3, -4, -3, -4, -3, -2, -4, -1, -4, -3, -4, -4, -3, -3, -2, -4, -3, -2, -4, -4, -4, -3, -2, -3, -2, -1, -3, -1, -4, -3, -2, -3, -3, -4, -3, -4, -3, -2, -3, -4]], ['t02099', [1, 2, 1, 1, 2, 2, 3, 2, 4, 1, 1, 2, 3, 2, 4, 4, 3, 3, 2, 4, 1, 3, 2, 3, 3, 3, 4, 3, 3, 2, 4, 1, 1, 1, 2, 3, 2, 1, 2, 3, 2, 1, 3, 3, 2, 4, 2, 1, 3, 2, 4, 1, 3, 2, 4, 2, 2, 1, 2, 3, 4, 4, 3, 2, 1, 3, 1, 3, 1, 3, 2, 1, 2, 2, 3, 2, 2, 1]], ['t02104', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 1]], ['t02238', [1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6]], ['t02276', [-1, -2, -1, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -1, -2, -2]], ['t02378', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9]], ['t02398', [-1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -1, -2, -3, -4, -1, -2, -3, -4, -1, -2, -3, -4]], ['t02404', [-1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7]], ['t02470', [1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8]], ['t02537', [1, 2, 3, 2, 3, 4, 5, 4, 6, 3, 5, 2, 4, 5, 4, 3, 2, 1, 2, 2, 3, 4, 3, 5, 4, 6, 3, 4, 3, 4, 3, 5, 2, 3, 4, 3, 5, 2, 5, 3, 6, 4, 3, 5, 3, 4, 3, 4, 3, 5, 4, 3, 5, 2, 4, 3, 4, 4, 5, 4, 4, 3, 4, 4, 5, 4, 6, 3, 2, 4, 1, 2, 3, 4, 3, 5, 2, 4, 6, 3, 6, 2, 4, 1, 5, 2, 4, 5, 3, 2, 4, 2, 5, 3, 4, 5, 4, 6, 5, 4, 6, 3, 5, 3, 6, 2, 2, 1, 2, 3, 3, 4, 3, 5, 2, 4, 6, 3, 4, 3, 5, 4, 6, 3, 6, 3, 4, 3, 5, 4, 3, 5, 3, 2, 1, 2, 1, 3, 2, 4, 1, 3, 2, 4, 1, 2]], ['t02567', [-1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -1, -2, -3, -4, -5]], ['t02639', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -1]], ['t03106', [-1, -1, -2, -1, -3, -2, -4, -5, -4, -5, -6, -5, -5, -6, -5, -4, -3, -5, -2, -3, -4, -3, -5, -3, -4, -3, -5, -3, -6, -2, -4, -3, -2, -4, -4, -4, -5, -4, -6, -5, -4, -6, -3, -5, -2, -4, -1, -5, -2, -6, -3, -5, -2, -4, -3, -5, -6, -5, -6, -5, -4, -6, -3, -2, -2, -3]], ['t03566', [1, 2, 3, 2, 4, 2, 5, 3, 6, 5, 4, 3, 5, 2, 6, 1, 3, 5, 3, 4, 5, 4, 3, 2, 1, 3, 4, 3, 4, 3, 2, 4, 3, 5, 4, 6, 3, 2, 3, 4, 5, 4, 6, 4, 3, 5, 4, 6, 3, 6, 3, 5, 2, 1, 3, 4, 3, 2, 3, 4, 5, 6, 5, 5, 4, 3, 5, 4, 4, 5, 4, 6, 5, 4, 3, 2, 4, 1, 3, 1, 4, 2, 3, 2, 4, 3, 5, 2, 4, 6, 5, 4, 3, 3, 2, 4]], ['t03607', [1, 2, 2, 3, 4, 3, 5, 6, 5, 7, 4, 8, 5, 9, 4, 6, 7, 6, 5, 4, 3, 4, 3, 4, 4, 5, 6, 5, 7, 4, 8, 3, 5, 2, 6, 3, 5, 7, 6, 5, 7, 5, 8, 4, 6, 3, 5, 7, 2, 6, 1, 3, 7, 2, 4, 8, 4, 3, 2, 4, 3, 5, 2, 4, 5, 6, 5, 7, 6, 5, 6, 7, 6, 8, 7, 6, 8, 6, 9, 5, 4, 6, 5, 4, 6, 7, 6, 8, 7, 6, 5, 5, 4, 3, 4, 3, 5, 2, 1, 3, 4, 3, 4, 3, 5, 2, 1, 3, 4, 3, 5, 2, 5, 3, 6, 5, 7, 4, 6, 8, 3, 5, 9, 2, 4, 6, 3, 5, 7]], ['t03709', [1, 2, 3, 4, 5, 5, 4, 3, 5, 2, 4, 5, 6, 5, 4, 3, 2, 1, 2, 1, 2, 3, 2, 4, 3, 5, 2, 4, 6, 1, 3, 6, 4, 5, 4, 3, 5, 2, 5, 1, 4, 3, 2, 4, 1, 5, 2, 4, 3, 2, 4, 1, 3, 3, 4, 4, 5, 4, 3, 2, 1, 3, 4, 3, 5, 2, 6, 2, 3, 2, 4, 3, 5, 3, 2, 4, 4, 3, 2, 1, 3, 4, 3, 5, 2, 3, 2, 4, 1, 5, 1, 4, 3, 5, 6, 2, 5, 4, 6, 5, 3, 6, 3, 4, 3, 5, 2, 4, 3, 4, 3, 5, 5, 4]], ['t03710', [-1, -2, -3, -2, -1, -3, -2, -1, -3, -2, -1, -2, -3, -3, -3, -2, -2, -1, -2, -2, -1, -3, -2, -3, -3, -3, -2, -1, -2, -3, -2, -1, -2, -2, -1, -2, -3, -2, -3, -3, -2, -1, -3, -1, -3, -2, -1, -3, -1, -2, -1, -3, -1, -2, -3, -2, -3]], ['t03713', [1, 2, 2, 3, 2, 1, 2, 1, 3, 4, 3, 2, 4, 5, 4, 6, 3, 5, 4, 3, 2, 3, 4, 3, 2, 1, 3, 2, 3, 4, 5, 4, 3, 2, 4, 5, 4, 5, 4, 3, 2, 4, 3, 5, 4, 5, 4, 5, 6, 5, 4, 3, 2, 2, 1, 3, 4, 3, 5, 3, 6, 4, 3, 2, 1, 3, 2, 4, 3, 5, 4, 3, 3, 4, 3, 5, 2, 3, 4, 5, 6, 5, 6, 6, 5, 4, 3, 2, 4, 5, 4, 3, 5, 4, 3, 5, 4, 3]], ['t03781', [-1, -2, -1, -3, -1, -3, -2, -1, -3, -2, -3, -2, -1, -2, -1, -2, -3, -2, -1, -2, -1, -2, -1, -3, -3, -2, -2, -3, -2, -2, -1, -2, -2, -1, -3, -2, -3, -3, -3, -3, -2, -1, -2, -1, -2, -2, -2, -1, -1, -2, -3, -2, -1, -2, -2, -1, -2, -3, -3, -2, -2, -2, -3]], ['t03843', [-1, -2, -1, -3, -4, -3, -2, -4, -3, -4, -4, -3, -2, -1, -3, -4, -3, -2, -3, -3, -4, -3, -2, -1, -3, -2, -1, -3, -1, -3, -2, -2, -3, -2, -1, -2, -3, -2, -3, -2, -4, -4, -3, -2, -4, -1, -4, -2, -3, -2, -1, -3]], ['t03864', [1, 2, 2, 3, 4, 3, 5, 3, 6, 2, 3, 4, 5, 4, 4, 3, 2, 4, 1, 3, 2, 2, 3, 2, 3, 2, 4, 2, 5, 4, 3, 4, 3, 5, 2, 6, 1, 5, 2, 6, 3, 4, 3, 5, 2, 6, 1, 3, 6, 3, 5, 2, 4, 3, 5, 2, 4, 6, 1, 3, 3, 2, 3, 4, 5, 5, 4, 4, 3, 5, 2, 4, 6, 3, 5, 2, 4, 6, 2, 5, 3, 6, 2, 2, 1, 3, 2, 4, 4, 3, 5, 2, 4, 1, 3, 2, 1, 3, 4, 5, 4, 6, 4, 4, 5, 4, 3, 2, 4, 3, 5, 2]], ['t03956', [1, 1, 2, 3, 4, 5, 4, 6, 3, 2, 4, 3, 5, 4, 6, 3, 5, 2, 1, 2, 1, 1, 2, 1, 3, 2, 4, 2, 5, 4, 3, 2, 4, 2, 1, 2, 3, 2, 4, 4, 3, 5, 6, 5, 4, 3, 5, 2, 1, 3, 2, 1, 3, 2, 3, 2, 4, 2, 5, 3, 5, 2, 6, 1, 3, 5, 2, 3, 4, 3, 5, 2, 2, 1, 3, 3, 3, 4, 3, 2, 3, 4]], ['t03979', [1, 2, 3, 3, 2, 3, 4, 3, 3, 2, 4, 1, 4, 3, 2, 3, 2, 4, 4, 3, 4, 5, 4, 6, 3, 5, 7, 2, 4, 3, 2, 4, 2, 5, 1, 3, 2, 4, 3, 4, 4, 4, 5, 4, 6, 5, 7, 4, 6, 3, 4, 3, 2, 4, 1, 3, 2, 1, 3, 4, 5, 6, 6, 7, 6, 6, 5, 7, 6, 5, 4, 3, 5, 4, 5, 6, 5, 5, 6, 5, 7, 6, 5, 5, 4, 3, 2, 4, 1, 3, 5, 1, 4, 2, 5, 3, 4, 5, 6, 5, 7]], ['t04003', [1, 2, 3, 3, 4, 3, 5, 2, 3, 4, 3, 5, 4, 5, 6, 5, 4, 4, 3, 2, 4, 3, 5, 4, 3, 2, 4, 2, 5, 1, 6, 5, 5, 4, 3, 4, 3, 5, 4, 6, 3, 2, 3, 2, 4, 5, 4, 5, 4, 3, 2, 4, 1, 4, 5, 6, 5, 4, 3, 5, 2, 4, 1, 3, 5, 4, 6, 5, 6, 6, 5, 4, 3, 3, 2, 1, 2, 3, 2, 3, 4, 3, 5, 4, 5, 6, 5, 4, 6, 3, 3, 2, 4, 5, 4, 3, 2, 4, 5, 6, 5, 4, 5, 5]], ['t04019', [1, 2, 3, 3, 4, 3, 2, 4, 3, 2, 4, 2, 1, 2, 3, 2, 1, 3, 2, 4, 3, 3, 2, 1, 2, 3, 2, 2, 3, 2, 2, 3, 3, 4, 3, 3, 2, 2, 3, 2, 4, 3, 4, 3, 2, 4, 1, 3, 2, 1, 3, 4, 4, 3, 4, 3, 4, 3, 3, 2, 3, 4, 3, 2, 3, 2, 3, 3]], ['t04102', [1, 2, 3, 3, 2, 4, 3, 2, 4, 3, 5, 4, 6, 5, 4, 3, 2, 4, 3, 2, 4, 1, 5, 2, 3, 2, 1, 2, 3, 2, 4, 3, 5, 2, 6, 2, 3, 2, 3, 2, 1, 3, 2, 1, 3, 4, 3, 5, 2, 6, 1, 6, 1, 2, 3, 3, 2, 4, 3, 4, 5, 4, 6, 3, 3, 2, 3, 4, 3, 2, 4, 3, 5, 2, 6, 3, 2, 4, 3, 2, 4, 1, 5, 2, 1, 3, 4, 3, 2, 3, 4, 5, 5, 6, 5, 4, 4, 3, 4, 5, 4, 4, 3, 2, 4, 3]], ['t04180', [-1, -1, -2, -3, -4, -3, -2, -4, -3, -2, -1, -2, -3, -4, -3, -2, -3, -2, -1, -3, -4, -3, -2, -3, -2, -2, -1, -2, -1, -2, -1, -1, -2, -2, -3, -2, -3, -4, -3, -2, -4, -1, -3, -2, -1, -3, -1, -2, -1, -3, -2, -4, -1, -3, -1, -2, -2, -1, -3, -2, -3, -3, -3, -2, -4, -1, -2, -3, -3, -2, -1, -3, -1, -4, -2, -4, -1, -2, -3, -4, -3, -2, -4, -1, -2, -3, -2, -4, -1, -4, -3, -2, -4, -1, -4, -3, -2, -4, -3, -2]], ['t04228', [1, 2, 2, 3, 2, 4, 2, 5, 3, 6, 2, 4, 7, 3, 5, 8, 3, 7, 4, 6, 7, 5, 4, 6, 6, 5, 7, 4, 3, 2, 4, 1, 3, 2, 4, 1, 5, 6, 5, 4, 3, 5, 2, 4, 6, 1, 5, 7, 5, 4, 6, 7, 8, 7, 6, 5, 4, 6, 3, 7, 2, 4, 1, 5, 4, 6, 4, 7, 3, 5, 7, 4, 8, 3, 7, 3, 6, 8, 2, 5, 3, 6, 5, 4, 4, 5, 4, 6, 3, 5, 7, 5, 4, 3, 5, 2, 1, 3, 4, 5, 4, 6, 5, 7, 4, 4, 3, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 3, 2, 4, 1, 5, 2, 3, 4, 3, 5, 4, 3, 5, 6, 5, 7]], ['t04244', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 1, 2]], ['t04382', [-1, -2, -3, -4, -3, -5, -6, -6, -5, -7, -6, -5, -4, -3, -5, -2, -6, -1, -6, -5, -7, -6, -8, -9, -8, -7, -8, -7, -6, -8, -5, -7, -6, -8, -5, -8, -4, -7, -6, -5, -7, -8, -7, -9, -7, -6, -7, -6, -8, -5, -7, -6, -5, -4, -4, -3, -4, -5, -4, -6, -5, -7, -6, -8, -7, -8, -8, -9, -8, -7, -7, -8, -7, -9, -6, -5, -4, -3, -4, -5, -4, -6, -5, -7, -4, -6, -5, -7, -4, -8, -3, -2, -4, -1, -3, -2, -4, -5, -4, -3, -5, -4, -5, -5, -6, -7, -6, -5, -4, -6, -3, -6, -7, -8, -7, -9, -6, -6, -5, -6, -7, -8, -7, -6, -5, -5, -4, -3, -5, -2, -3, -4, -3, -5, -6, -5, -4, -6, -3, -5, -6]], ['t04449', [-1, -2, -3, -2, -1, -2, -3, -2, -3, -3, -3, -2, -2, -2, -1, -2, -2, -3, -2, -1, -2, -1, -2, -2, -3, -3, -3, -3, -3, -2, -3, -2, -1, -2, -1, -2, -1, -2, -1]], ['t04557', [-1, -2, -2, -2, -2, -2, -2, -1, -1, -1, -2, -1, -1, -2, -2, -2, -1, -1, -1, -1, -2, -1, -2, -1, -2, -2, -1, -1, -2, -2, -2, -2]], ['t04721', [-1, -2, -1, -3, -4, -3, -5, -2, -5, -3, -5, -4, -6, -5, -4, -4, -3, -2, -1, -3, -2, -4, -4, -5, -4, -6, -4, -5, -4, -3, -4, -3, -2, -1, -3, -4, -5, -4, -5, -6, -5, -6, -5, -4, -3, -2, -4, -1, -5, -2, -6, -3, -5, -5, -4, -3, -5, -2, -4, -6, -3, -5, -5, -4, -3, -4, -5, -4, -4, -3, -2, -3, -2, -3, -4, -3, -5, -3, -6, -2, -4, -3, -5, -4, -4, -3, -5, -4, -6, -3, -5, -2, -6, -3, -2, -4, -3, -5, -6, -6, -5, -4, -6, -5, -6, -5, -4, -3, -5, -2, -4, -1, -2, -2, -3, -2, -4, -2, -5, -3, -6, -2, -4, -5, -4, -3]], ['t04756', [1, 2, 1, 3, 4, 3, 5, 2, 5, 4, 3, 2, 4, 1, 5, 1, 2, 3, 4, 3, 5, 2, 1, 3, 3, 2, 4, 2, 3, 3, 2, 1, 3, 3, 2, 3, 3, 4, 3, 2, 3, 2, 4, 1, 5, 4, 3, 2, 4, 3, 2, 4, 3, 5, 3, 2, 4, 1, 3, 5, 2, 4, 1, 5, 2, 4, 3, 2, 3, 4, 3, 3, 4, 5, 4, 4, 3]], ['t04927', [-1, -2, -3, -4, -5, -4, -3, -3, -2, -4, -3, -5, -2, -4, -3, -2, -1, -2, -3, -4, -4, -3, -5, -2, -1, -3, -2, -4, -2, -4, -1, -2, -3, -2, -4, -1, -5, -2, -4, -1, -5, -3, -3, -2, -3, -2, -4, -3, -5, -2, -4, -1, -3, -3, -2, -4, -3, -2, -3, -4, -3, -5, -3, -2, -2, -1, -3, -4, -3, -2, -1, -3, -2]], ['t05118', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9]], ['t05239', [1, 1, 2, 1, 3, 4, 3, 5, 4, 6, 4, 7, 5, 4, 6, 4, 7, 5, 8, 9, 8, 10, 7, 6, 5, 4, 3, 3, 2, 3, 3, 4, 3, 5, 4, 6, 3, 7, 8, 7, 9, 6, 8, 10, 7, 10, 7, 9, 6, 5, 8, 4, 6, 7, 6, 5, 4, 6, 3, 7, 4, 8, 3, 5, 7, 2, 1, 6, 5, 7, 6, 8, 5, 7, 4, 6, 8, 3, 5, 7, 2, 4, 3, 5, 6, 7, 6, 8, 7, 6, 8, 6, 9, 7, 6, 8, 7, 9, 6, 10, 5, 4, 3, 5, 2, 4, 6, 2, 5, 7, 1, 4, 8, 3, 9, 2, 8, 10, 3, 7, 10, 3, 6, 9, 3, 5, 7, 9, 4, 3, 5, 2, 4, 6, 1, 5, 7, 2, 1, 8, 2, 3, 4, 3, 5, 2, 6, 7, 6, 5, 4, 3]], ['t05390', [-1, -2, -2, -1, -3, -4, -3, -2, -1, -3, -3, -3, -2, -1, -2, -1, -2, -3, -2, -4, -2, -5, -1, -2, -2, -3, -2, -4, -3, -3, -2, -1, -3, -2, -1, -2, -1, -3, -2, -4, -3, -4, -4, -5, -4, -4, -3, -5, -2, -1, -3, -2, -3, -4, -3, -5, -2, -3, -3, -4, -3, -5, -3, -4, -3, -3, -2, -4, -5, -5, -4, -3, -5, -2, -4, -1, -5, -2, -4, -4, -3, -4, -4, -3, -5, -3, -2, -3, -4, -5, -5]], ['t05425', [1, 1, 2, 3, 2, 4, 3, 5, 4, 3, 2, 1, 3, 1, 2, 2, 1, 2, 3, 4, 3, 3, 2, 1, 3, 2, 3, 4, 3, 2, 1, 3, 4, 5, 4, 3, 5, 2, 1, 1, 1, 2, 1, 3, 2, 4, 1, 3, 2, 4, 1, 5, 2, 3, 2, 4, 1, 3, 5, 2, 5, 1, 3, 5, 1, 4, 2, 5, 4, 3, 2, 4, 3, 4, 3, 5, 4, 3, 2, 3, 3, 2, 3, 4, 5, 4, 3, 5, 3, 2, 4, 1, 3, 2, 4, 3, 4]], ['t05426', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -1, -2, -3, -4]], ['t05538', [-1, -2, -2, -3, -2, -4, -3, -3, -3, -3, -2, -1, -2, -2, -2, -1, -3, -1, -4, -3, -2, -3, -4, -4, -3, -2, -1, -2, -2, -3, -4, -4, -3, -2, -4, -3, -3, -4, -4, -3, -2, -4, -1, -4, -2, -4, -1, -3, -1, -3, -3, -2, -2, -1, -3, -2, -4, -2, -3, -4, -3, -2, -1, -3, -2, -3, -2, -1, -3, -1, -3, -4, -3, -2, -3, -2, -4, -2, -3, -2, -4, -2, -2, -1]], ['t05564', [-1, -1, -2, -2, -3, -2, -4, -3, -5, -3, -4, -3, -4, -3, -4, -5, -4, -3, -3, -3, -4, -3, -5, -2, -1, -3, -4, -3, -5, -2, -1, -1, -2, -3, -2, -4, -2, -5, -4, -3, -2, -4, -3, -3, -2, -4, -1, -5, -2, -3, -2, -3, -4, -3, -2, -4, -3, -5, -2, -4, -1, -5, -2, -3, -2, -4, -4, -5, -4, -3, -2, -4, -1, -2, -2, -2, -3, -2, -4, -1, -3, -5, -1, -4, -3, -2, -3, -4, -3, -5, -4, -3, -3, -2, -4, -1, -3, -2, -1, -3, -4, -3, -3, -2, -4, -1, -5, -2, -1, -3, -4, -3, -2]], ['t05578', [1, 2, 3, 4, 5, 4, 6, 3, 7, 2, 4, 3, 5, 6, 5, 4, 6, 3, 5, 3, 6, 4, 7, 3, 8, 7, 6, 5, 7, 4, 6, 8, 3, 5, 5, 4, 6, 3, 7, 4, 8, 3, 5, 7, 2, 3, 6, 3, 7, 4, 3, 5, 4, 6, 3, 5, 7, 2, 4, 6, 8, 1, 4, 7, 3, 7, 2, 4, 6, 8, 4, 7, 8, 5, 6, 5, 7, 4, 6, 8, 3, 5, 7, 2, 4, 6, 1, 5, 6, 7, 6, 8, 6, 5, 4, 4, 3, 5, 4, 6, 3, 3, 2, 1, 3, 2, 4, 5, 4, 6, 5, 5, 4, 6, 3, 7, 2, 6, 8, 5, 4, 6, 5, 4, 6, 3, 7, 4, 6, 8, 3, 8, 2, 5, 1, 4, 3, 2, 4, 5, 6, 5, 7, 4, 3, 2, 4, 5, 6, 7]], ['t05658', [-1, -1, -2, -3, -4, -3, -5, -2, -5, -3, -6, -2, -5, -1, -4, -3, -5, -2, -4, -3, -2, -4, -5, -6, -5, -4, -6, -6, -5, -4, -3, -5, -3, -3, -4, -3, -2, -2, -1, -2, -2, -1, -2, -3, -4, -5, -4, -3, -2, -3, -2, -3, -4, -3, -5, -6, -5, -5, -4, -3, -2, -4, -5, -4, -3, -5, -5, -4, -3, -5, -2, -1, -3, -4, -5, -4, -3, -2, -4, -1, -3, -4, -5, -6, -5, -6, -5, -4, -5, -4, -3, -4, -3, -5, -2, -3]], ['t05663', [-1, -2, -3, -2, -4, -2, -1, -3, -1, -3, -4, -4, -5, -6, -5, -7, -4, -6, -5, -6, -6, -5, -4, -6, -3, -2, -3, -2, -4, -1, -5, -4, -4, -3, -5, -2, -6, -3, -7, -3, -4, -5, -4, -6, -3, -5, -7, -2, -4, -7, -6, -5, -4, -6, -3, -5, -7, -2, -7, -1, -3, -6, -4, -3, -5, -4, -6, -3, -5, -2, -5, -3, -4, -3, -5, -5, -6, -5, -7, -7, -6, -5, -7, -4, -3, -5, -2, -6, -1, -2, -3, -2, -4, -3, -5, -4, -6, -7, -6, -5, -4, -6, -4, -4, -3, -4, -4, -3, -5, -3, -2, -1, -3, -2, -3, -2, -4, -3, -5, -2, -4, -1, -5]], ['t05674', [1, 2, 1, 3, 2, 4, 3, 5, 4, 3, 2, 2, 1, 3, 2, 4, 1, 5, 2, 3, 2, 4, 3, 5, 2, 4, 3, 4, 4, 3, 2, 2, 1, 2, 2, 2, 3, 4, 3, 5, 5, 4, 3, 2, 1, 3, 4, 3, 5, 3, 5, 2, 4, 3, 2, 4, 5, 4, 3, 4, 3, 2, 4, 3, 3, 3, 2, 3, 3, 2, 4, 1, 5, 2, 3, 2, 4, 1, 3, 2, 3, 2, 1, 3, 2, 3, 3, 3, 4, 5, 4, 4, 3, 2, 4, 5, 4, 3, 5, 2, 4, 1, 2, 2, 3, 2, 4, 1, 4, 2, 5, 1, 5, 4, 3, 2, 4, 1, 3]], ['t05695', [-1, -1, -2, -3, -2, -1, -1, -2, -1, -2, -2, -3, -3, -2, -4, -3, -2, -4, -4, -4, -3, -2, -4, -1, -2, -3, -2, -4, -3, -4, -3, -3, -4, -4, -3, -4, -3, -2, -4, -1, -3, -2, -1, -3, -4, -3, -3, -2, -4, -1, -3, -3, -2, -3, -3, -2, -1, -2, -2, -2, -3, -3, -4, -3, -2, -1, -3, -2, -1, -2, -2, -1, -3, -2, -3, -4, -3, -2, -2, -1, -2, -1, -3, -2, -4, -3, -2, -4, -1, -4, -2, -2, -1, -3, -2, -4]], ['t06001', [1, 2, 1, 2, 3, 2, 4, 2, 2, 3, 2, 4, 1, 5, 4, 3, 2, 4, 4, 3, 4, 4, 3, 5, 4, 6, 5, 5, 4, 3, 2, 4, 1, 3, 4, 4, 3, 2, 4, 3, 5, 4, 3, 5, 2, 4, 6, 2, 3, 3, 4, 3, 4, 5, 4, 6, 3, 5, 2, 5, 1, 4, 1, 2, 3, 2, 4, 2, 5, 4, 3, 2, 1, 2, 3, 4, 5, 6, 5, 6, 5, 4, 3, 5, 4, 6, 6, 5, 6, 5, 4, 3, 2, 1, 3, 1, 4, 2, 5, 3, 2, 4, 1, 3, 5, 2, 6, 1, 3, 1, 2, 3, 4, 5]], ['t06246', [1, 2, 1, 3, 2, 4, 3, 5, 4, 6, 6, 5, 4, 6, 3, 2, 4, 1, 5, 4, 3, 2, 4, 2, 5, 3, 6, 5, 5, 4, 3, 5, 3, 3, 4, 3, 2, 1, 3, 1, 4, 2, 4, 1, 3, 5, 2, 4, 1, 3, 4, 5, 6, 5, 5, 4, 3, 5, 2, 5, 1, 4, 1, 5, 4, 3, 4, 2, 1, 3, 2, 2, 2, 3, 2, 4, 2, 5, 3, 6, 2, 4, 3, 4, 5, 5, 4, 5, 5, 4, 3, 4]], ['t06440', [-1, -1, -2, -1, -3, -4, -3, -5, -2, -4, -3, -5, -2, -6, -2, -3, -4, -3, -5, -6, -6, -5, -7, -6, -5, -4, -5, -4, -6, -3, -7, -2, -4, -5, -4, -3, -5, -2, -6, -1, -7, -2, -6, -3, -2, -4, -3, -2, -5, -4, -5, -5, -4, -3, -2, -4, -3, -5, -4, -6, -3, -7, -3, -4, -5, -6, -5, -5, -4, -3, -5, -2, -4, -6, -1, -3, -5, -7, -3, -6, -2, -5, -1, -3, -5, -4, -3, -5, -2, -6, -3, -7, -4, -5, -6, -5, -7, -5, -7, -6, -5, -4, -5, -4, -6, -3, -7, -2, -6, -5, -4, -3, -2, -4, -5, -4, -6, -5, -7, -4, -6, -6, -5, -4, -3, -5, -2, -6, -1, -7, -2, -3, -4, -5, -6, -5, -4]], ['t06463', [-1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7]], ['t06525', [-1, -2, -3, -4, -5, -4, -3, -5, -2, -3, -3, -4, -3, -5, -3, -6, -4, -3, -5, -3, -2, -4, -3, -2, -4, -5, -6, -5, -4, -6, -4, -3, -3, -4, -4, -4, -3, -2, -4, -1, -5, -4, -3, -2, -4, -3, -5, -5, -6, -5, -4, -5, -4, -6, -6, -5, -4, -6, -5, -4, -6, -4, -3, -2, -4, -1, -3, -5, -2, -4, -6, -5, -4, -3, -4, -5, -4, -6, -3, -5, -2, -4, -6, -3, -5, -5, -4, -3, -5, -2, -3, -2, -4, -1, -3, -2, -1, -3, -3, -2, -3, -4, -3, -2, -4, -1, -4, -2, -5, -4, -6, -3, -5, -5, -4, -3, -5, -2]], ['t06570', [1, 2, 3, 4, 3, 5, 3, 6, 2, 5, 1, 4, 6, 6, 5, 6, 6, 7, 6, 5, 4, 3, 2, 1, 3, 1, 4, 3, 5, 2, 3, 2, 4, 3, 2, 2, 3, 4, 3, 5, 3, 6, 7, 6, 5, 4, 3, 5, 3, 6, 5, 7, 4, 6, 3, 7, 2, 1, 3, 2, 1, 3, 4, 3, 5, 3, 6, 2, 4, 5, 4, 6, 3, 7, 6, 6, 5, 7, 4, 3, 3, 2, 3, 4, 5, 4, 6, 3, 7, 4, 5, 4, 6, 3, 5, 2, 5, 4, 3, 3, 2, 2, 1, 2, 3, 3, 4, 3, 5, 4, 6, 4, 6, 3, 7, 4, 4, 5, 4, 6, 3, 5, 7, 2, 5, 1, 6, 2, 1, 3, 4, 5, 4, 4, 3, 2, 4, 3, 4, 5, 4, 6, 5]], ['t06573', [-1, -2, -2, -2, -2, -1, -1, -1, -1, -1, -1, -2, -2, -1, -1, -2, -1, -1, -1, -2, -1, -2, -1, -2]], ['t06605', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 1, 2]], ['t06637', [-1, -2, -1, -3, -1, -4, -2, -5, -1, -4, -6, -1, -1, -2, -1, -2, -1, -1, -2, -3, -2, -4, -1, -5, -4, -3, -3, -4, -3, -4, -3, -2, -4, -3, -4, -5, -4, -6, -5, -6, -5, -4, -3, -5, -2, -4, -1, -3, -5, -2, -3, -4, -3, -5, -3, -5, -2, -6, -5, -4, -3, -5, -2, -6, -3, -2, -4, -1, -3, -2, -4, -1, -5, -4, -6, -3, -5, -4]], ['t06715', [-1, -2, -3, -4, -3, -2, -1, -3, -2, -1, -3, -2, -3, -2, -3, -4, -3, -2, -3, -2, -4, -3, -4, -3, -2, -1, -2, -3, -2, -2, -1, -2, -1, -3, -1, -1]], ['t06957', [1, 2, 3, 2, 4, 1, 2, 2, 1, 3, 2, 4, 3, 4, 5, 5, 6, 5, 6, 7, 6, 5, 6, 5, 4, 6, 3, 5, 2, 4, 6, 1, 2, 3, 2, 1, 3, 2, 3, 4, 3, 5, 2, 4, 6, 5, 7, 6, 5, 7, 4, 6, 5, 4, 3, 2, 4, 1, 3, 5, 2, 4, 6, 1, 4, 5, 4, 3, 4, 5, 6, 5, 7, 4, 6, 5, 4, 3, 2, 1, 3, 1, 4, 2, 5, 4, 6, 3, 5, 4, 5]], ['t07070', [-1, -2, -1, -2, -3, -2, -1, -1, -2, -3, -3, -2, -3, -2, -2, -2, -3, -3, -2, -2, -3, -2, -3, -2, -1, -3, -2, -3, -2, -2, -2, -1, -1, -2, -2]], ['t07104', [-1, -2, -1, -2, -1, -2, -1, -2, -2, -1, -2, -1, -1, -2, -2, -2, -1, -2, -1, -2, -1, -2, -2, -1, -2, -1, -1, -2]], ['t07348', [-1, -1, -2, -2, -3, -2, -1, -3, -1, -2, -1, -3, -3, -2, -1, -3, -4, -3, -5, -3, -5, -3, -4, -3, -2, -1, -3, -4, -4, -5, -4, -3, -2, -4, -2, -3, -2, -3, -4, -3, -5, -2, -4, -2, -3, -4, -3, -5, -4, -4, -3, -5, -2, -1, -3, -3, -3, -4, -3, -5, -2, -1, -3, -1, -4, -3, -5, -3, -5, -2, -4]], ['t07355', [1, 1, 2, 1, 2, 2, 3, 2, 2, 3, 4, 3, 2, 1, 2, 2, 3, 2, 3, 2, 3, 2, 4, 3, 2, 2, 1, 3, 2, 2, 3, 4]], ['t07412', [1, 2, 3, 2, 1, 2, 2, 1, 2, 3, 2, 4, 1, 3, 2, 1, 3, 2, 1, 3, 1, 2, 3, 3, 4, 3, 4, 4, 3, 2, 4, 3, 2, 3, 4, 3, 3, 2, 2, 3, 4, 3, 3, 2, 1, 3, 3, 2, 3, 3, 4, 3]], ['t07670', [1, 2, 2, 1, 2, 2, 3, 4, 3, 4, 3, 2, 3, 4, 4, 4, 3, 2, 4, 1, 2, 2, 3, 2, 4, 3, 2, 4, 3, 2, 1, 2, 2, 2, 1, 2, 2, 3, 3, 2, 4, 3]], ['t08111', [1, 2, 1, 2, 3, 2, 3, 2, 4, 3, 2, 1, 2, 1, 3, 3, 4, 3, 2, 2, 3, 4, 3, 2, 4, 1, 2, 1, 2, 3, 2, 4, 3, 3, 2, 1, 2, 2, 3, 2, 4, 2, 1, 3, 1, 4, 1, 2, 3, 2, 4, 1, 1, 2, 3, 3, 4, 3]], ['t08114', [-1, -2, -3, -2, -4, -3, -2, -1, -2, -3, -4, -3, -3, -2, -4, -4, -3, -2, -4, -1, -2, -1, -3, -2, -3, -2, -4, -3]], ['t08184', [1, 2, 1, 3, 1, 4, 3, 2, 4, 3, 2, 4, 3, 5, 4, 3, 5, 2, 4, 4, 3, 5, 2, 4, 1, 3, 2, 3, 3, 4, 5, 4, 3, 3, 4, 3, 3, 2, 1, 1, 1, 2, 1, 3, 1, 4, 5, 4, 3, 4, 3, 2, 1, 1, 2, 3, 2, 4, 3, 5, 5, 4, 3, 5, 3, 2, 1, 3, 2, 4, 3, 5, 2, 1, 3, 4, 3, 5, 4]], ['t08201', [-1, -2, -1, -2, -3, -2, -4, -2, -5, -1, -2, -2, -3, -2, -4, -1, -5, -1, -6, -2, -3, -2, -4, -3, -4, -5, -4, -3, -2, -4, -5, -4, -3, -5, -4, -6, -5, -4, -6, -3, -3, -2, -3, -4, -3, -2, -4, -1, -5, -2, -4, -4, -3, -2, -4, -5, -6, -5, -4, -6, -3, -5, -4, -3, -3, -2, -4, -3, -2, -2, -3, -4, -3, -3]], ['t08267', [1, 2, 3, 4, 5, 6, 5, 7, 6, 5, 4, 3, 5, 2, 1, 3, 2, 3, 2, 3, 4, 3, 5, 4, 6, 3, 5, 2, 5, 1, 3, 2, 4, 3, 4, 5, 4, 4, 3, 5, 2, 6, 1, 3, 4, 3, 5, 2, 4, 6, 3, 6, 2, 5, 7, 3, 6, 2, 6, 3, 7, 6, 5, 6, 7, 4, 3, 5, 2, 2, 1, 3, 4, 3, 2, 1, 3, 1, 4, 2, 5, 4, 6, 3, 5, 2, 2, 3, 2, 4, 3, 5, 2, 6, 5, 4, 6, 3, 5, 7, 6, 5, 4, 5, 4, 3, 2, 4, 1, 3, 2, 3, 2, 2, 3, 4, 5, 4, 5]], ['t08273', [-1, -2, -2, -3, -2, -4, -2, -5, -4, -3, -3, -2, -4, -1, -5, -1, -2, -3, -2, -4, -1, -3, -1, -2, -1, -3, -2, -4, -5, -5, -4, -3, -5, -4, -3, -2, -1, -2, -1, -3, -2, -4, -1, -3, -4, -3, -2]], ['t08403', [1, 2, 1, 3, 2, 4, 3, 5, 4, 6, 4, 5, 4, 4, 3, 2, 3, 4, 5, 4, 6, 3, 5, 7, 4, 6, 8, 3, 4, 5, 4, 6, 3, 7, 4, 7, 6, 8, 5, 6, 7, 6, 8, 5, 7, 4, 8, 5, 7, 4, 6, 5, 4, 3, 2, 4, 3, 5, 4, 4, 3, 5, 2, 1, 2, 3, 2, 4, 5, 6, 7, 6, 5, 7, 4, 8, 3, 7, 4, 7, 6, 7, 8, 5, 7, 4, 7, 7, 6, 5, 7, 4, 6, 3, 4, 5]], ['t08532', [1, 2, 1, 2, 1, 2, 1, 3, 2, 2, 3, 2, 1, 2, 1, 3, 3, 2, 1, 2, 3, 2, 1, 3, 1, 2, 2, 3, 2, 2, 1, 2, 3, 3, 2, 2, 1, 3, 2, 2, 1, 2, 1, 1, 2]], ['t08576', [1, 2, 3, 2, 4, 4, 3, 2, 4, 1, 3, 2, 4, 1, 4, 3, 5, 2, 4, 3, 5, 2, 1, 1, 2, 3, 4, 3, 4, 5, 4, 3, 2, 4, 1, 4, 2, 5, 3, 2, 4, 2, 3, 2, 1, 2, 1, 2, 1, 2, 3, 2, 3, 2, 1, 2, 3, 2, 2, 2, 3, 2, 4, 3, 5, 4, 3, 5, 3, 2, 3, 4, 5, 5, 4, 3, 4, 3, 2]], ['t08936', [-1, -2, -3, -3, -4, -3, -5, -2, -3, -3, -4, -3, -2, -3, -2, -1, -3, -2, -3, -2, -4, -2, -2, -1, -3, -2, -3, -4, -3, -5, -2, -3, -4, -3, -5, -2, -1, -2, -3, -4, -3, -5, -2, -5, -3, -4, -3, -2, -3, -3, -2]], ['t09016', [-1, -2, -2, -3, -2, -2, -3, -4, -3, -5, -3, -6, -5, -7, -4, -3, -5, -2, -4, -3, -4, -5, -6, -5, -6, -5, -7, -4, -6, -5, -4, -6, -3, -6, -2, -4, -7, -1, -3, -6, -2, -5, -3, -4, -3, -5, -6, -5, -7, -4, -6, -5, -7, -4, -5, -4, -5, -6, -5, -7, -4, -8, -5, -6, -5, -5, -4, -6, -4, -7, -4, -4, -5, -4, -6, -4, -7, -3, -5, -2, -6, -5, -4, -3, -2, -4, -2, -5, -1, -4, -2, -3, -2, -4, -5, -6, -5, -4, -6, -3, -5, -7, -4, -5, -6, -5, -7, -4, -8, -4, -7, -5, -6, -5, -7, -4, -4, -3, -2, -4]], ['t09126', [1, 2, 1, 3, 2, 2, 3, 4, 3, 3, 2, 1, 3, 3, 2, 2, 1, 3, 3, 3, 2, 4, 2, 3, 2, 4, 2, 3, 2, 3, 2, 1, 3, 2, 3, 3, 2, 3, 4, 3, 2, 2, 1, 2, 2, 2, 3, 2, 4, 2, 3, 2, 2, 3, 4, 3, 4, 3, 4, 3, 4, 3]], ['t09267', [1, 2, 3, 4, 4, 3, 5, 3, 4, 3, 5, 3, 6, 2, 5, 5, 4, 3, 2, 4, 1, 5, 2, 6, 3, 6, 4, 3, 5, 2, 4, 2, 5, 6, 5, 4, 3, 2, 1, 2, 2, 3, 4, 3, 5, 2, 4, 6, 3, 5, 4, 5, 4, 4, 3, 5, 2, 4, 1, 3, 2, 3, 4, 3, 5, 4, 3, 4, 5, 5, 5, 6, 5, 4, 3, 5, 2, 2, 1, 2, 2, 3, 4, 3, 5, 2, 4, 6, 5, 4, 3, 2, 4, 4, 3, 5, 4, 4, 3, 2, 4, 3]], ['t09284', [1, 2, 2, 1, 2, 3, 2, 3, 3, 2, 2, 3, 2, 3, 3, 2, 1, 2, 2, 1, 3, 2, 1]], ['t09313', [1, 2, 3, 4, 5, 6, 5, 4, 3, 5, 5, 4, 6, 3, 5, 2, 4, 3, 5, 2, 4, 6, 3, 5, 2, 4, 6, 1, 2, 3, 4, 3, 5, 4, 6, 5, 4, 6, 3, 4, 4, 5, 4, 3, 2, 1, 3, 4, 3, 5, 3, 2, 4, 1, 3, 5, 2, 4, 6, 1, 3, 5, 1, 4, 6, 2, 5, 3, 6, 2, 5, 2, 4, 2, 1, 2, 2, 3, 2, 4, 2, 5, 3, 6, 2, 5, 4, 3, 2, 3, 2, 3, 3, 4, 3, 2, 3, 2, 1, 2, 3, 4, 5, 4, 3, 2, 4, 2, 5, 1, 3, 6, 2, 5, 1, 3, 3, 3, 4, 5, 4, 4, 3, 3, 4, 3, 5, 2, 3, 2, 4, 3]], ['t09450', [1, 2, 3, 2, 3, 2, 3, 3, 2, 3, 4, 3, 5, 4, 3, 2, 1, 2, 1, 3, 2, 4, 1, 3, 5, 1, 4, 2, 4, 3, 5, 4, 3, 5, 3, 3, 2, 1, 3, 2, 4, 2, 5, 4, 5, 4, 4, 4, 3, 2, 4, 2, 1, 3, 1, 2, 3, 2, 4]], ['t09455', [1, 2, 2, 2, 3, 2, 4, 5, 4, 6, 4, 3, 5, 2, 4, 1, 5, 2, 5, 3, 6, 2, 1, 3, 1, 4, 3, 5, 2, 5, 4, 3, 5, 2, 5, 4, 3, 5, 6, 5, 4, 3, 5, 2, 5, 2, 1, 2, 3, 2, 4, 5, 5, 4, 3, 5, 2, 4, 3, 4, 5, 6, 5, 4, 3, 5, 3, 3, 2, 4, 3, 2, 4, 2, 1, 3, 2, 3, 4, 3, 2, 4, 1, 3, 5, 2, 4, 6, 1, 3, 5, 2, 3, 2, 1, 2, 2, 3, 2, 3, 4, 3, 2, 1, 3, 1, 2, 3]], ['t09500', [-1, -2, -1, -3, -1, -2, -3, -2, -1, -2, -3, -3, -2, -3, -2, -1, -3, -3, -2, -1, -2, -2, -3, -2, -3, -2, -2, -3, -3, -2, -1, -2, -2, -2, -3, -2, -2, -1, -3]], ['t09580', [1, 2, 2, 1, 3, 1, 4, 5, 4, 6, 3, 7, 2, 8, 3, 7, 4, 7, 3, 5, 8, 6, 5, 7, 4, 3, 2, 1, 3, 2, 3, 3, 4, 3, 5, 4, 6, 4, 7, 3, 8, 2, 7, 3, 7, 4, 3, 5, 6, 5, 7, 4, 3, 4, 5, 4, 6, 6, 5, 4, 6, 3, 7, 2, 8, 1, 3, 4, 3, 5, 2, 1, 2, 3, 4, 5, 6, 5, 4, 3, 5, 2, 5, 1, 3, 6, 1, 5, 7, 2, 4, 8, 5, 3, 6, 2, 3, 4, 3, 5, 6, 7, 6, 6]], ['t09633', [-1, -2, -1, -3, -4, -4, -3, -2, -3, -3, -4, -4, -3, -3, -4, -4, -3, -2, -4, -1, -1, -2, -3, -4, -3, -2, -3, -2, -4, -2, -2, -1, -2, -1, -2, -1, -1, -2, -3, -4]], ['t09690', [1, 2, 3, 3, 4, 5, 4, 3, 2, 4, 5, 6, 5, 4, 5, 4, 5, 6, 5, 4, 4, 3, 4, 3, 5, 2, 1, 2, 2, 3, 2, 4, 3, 5, 2, 3, 2, 4, 5, 6, 5, 4, 3, 5, 4, 6, 5, 4, 6, 3, 2, 1, 3, 3, 2, 3, 4, 3, 5, 3, 4, 3, 5, 3, 6, 4, 3, 5, 3, 5, 4, 3, 5, 2, 4, 6, 4, 3, 5, 2, 4, 6, 3, 2, 2, 2]], ['t09704', [-1, -2, -3, -2, -3, -3, -4, -3, -5, -4, -6, -7, -6, -5, -4, -3, -3, -2, -4, -3, -3, -2, -4, -3, -2, -2, -2, -2, -1, -2, -3, -4, -4, -3, -5, -2, -6, -5, -7, -4, -3, -4, -5, -4, -6, -3, -5, -7, -2, -2, -1, -3, -2, -1, -3, -1, -4, -3, -3, -2, -1, -2, -3, -2, -2, -3, -2, -3, -4, -3, -2, -4, -5, -6, -5, -7, -4, -3, -2, -2, -2, -1, -2, -2, -3, -4, -5, -4, -6, -3, -7, -2, -4, -2, -5, -4, -6, -4, -7, -3, -6, -2, -5, -1, -2, -3, -4, -3, -5, -2, -4, -6, -1, -3, -7, -3, -7, -6, -5, -6, -4, -7, -3, -5, -6, -5, -5, -4, -6, -7, -6, -5, -4, -6, -3, -5, -7, -2, -4, -7, -1, -3, -3, -4, -5, -4, -6, -3, -2, -3, -4, -3, -5, -4, -5, -4, -6, -5, -4, -6, -5]], ['t09847', [-1, -2, -2, -1, -3, -2, -2, -3, -3, -2, -2, -1, -3, -2, -1, -2, -3]], ['t09852', [1, 2, 3, 4, 3, 5, 3, 4, 3, 5, 2, 1, 3, 1, 2, 1, 3, 2, 3, 2, 3, 4, 3, 5, 2, 5, 2, 4, 1, 5, 3, 2, 3, 3, 4, 3, 2, 1, 2, 1, 2, 1, 3, 2, 2, 3, 4, 3, 5, 3, 5, 2, 4, 1, 3, 2, 1, 3, 4, 4, 3]], ['t09882', [-1, -2, -1, -3, -2, -2, -1, -2, -3, -4, -3, -2, -4, -3, -2, -1, -3, -2, -4, -3, -3, -4]], ['t09912', [-1, -2, -2, -3, -2, -1, -2, -2, -2, -3, -3, -3, -3, -2, -1, -3, -3, -2, -1, -3, -3, -2, -3, -2, -2, -3, -2, -2, -1, -2, -3, -2, -1, -1, -2, -3, -2, -1, -1, -2, -3, -3, -2, -2, -2]], ['t09954', [1, 2, 2, 3, 3, 2, 2, 3, 4, 3, 2, 2, 3, 2, 4, 5, 4, 3, 3, 2, 3, 3, 2, 4, 1, 2, 3, 2, 3, 4, 5, 4, 3, 2, 1, 3, 2, 1, 3, 2, 3, 2, 4, 4, 3, 2, 1, 3, 4, 3, 5, 3, 2, 4, 3, 2, 4, 1, 4, 1, 4, 2, 5, 2, 5, 4, 3, 2, 2]], ['t10177', [-1, -2, -3, -2, -4, -1, -3, -5, -2, -3, -3, -3, -4, -5, -4, -3, -2, -4, -1, -4, -2, -2, -3, -2, -4, -1, -3, -1, -4, -2, -5, -1, -5, -4, -3, -5, -2, -4, -1, -2, -3, -4, -3, -5, -3, -2, -3, -4, -3, -2, -2, -3, -3, -4, -3, -5, -2, -3, -3, -4, -3, -3, -2, -4, -3, -2, -2, -1, -2, -3, -2, -4, -3, -5, -2, -4, -1, -2, -3, -3, -2, -3, -2, -3, -4, -3, -5]], ['t10188', [-1, -2, -2, -2, -3, -4, -4, -3, -2, -1, -3, -4, -3, -4, -3, -2, -3, -4, -3, -3, -2, -4, -1, -3, -2, -2, -3, -2, -1, -3, -2, -3, -3, -4, -3, -2, -2, -3, -2, -2, -1, -3, -2, -3, -4, -4]], ['t10215', [1, 2, 3, 4, 3, 2, 3, 2, 3, 4, 3, 3, 2, 3, 3, 2, 2, 3, 2, 1, 3, 2, 4, 2, 3, 4, 3, 2, 3, 3, 2, 2, 1, 3, 3, 2, 4, 3, 2, 4]], ['t10224', [-1, -2, -3, -2, -1, -3, -2, -3, -4, -3, -2, -3, -2, -3, -2, -1, -2, -2, -3, -2, -4, -3, -2, -1, -3, -2, -2, -1, -2, -2, -3, -2, -4, -1, -2, -1]], ['t10230', [1, 2, 2, 3, 4, 3, 5, 2, 4, 5, 4, 3, 2, 1, 2, 2, 2, 3, 4, 3, 2, 3, 2, 4, 3, 5, 2, 4, 1, 3, 2, 4, 4, 3, 4, 5, 4, 3, 2, 1, 2, 2, 3, 2, 4, 1, 3, 4, 3, 5, 2, 4, 1, 1, 1, 2, 3, 2, 1]], ['t10262', [1, 2, 2, 3, 4, 3, 2, 4, 3, 4, 4, 4, 4, 3, 2, 1, 2, 3, 2, 4, 1, 1, 1, 2, 3, 2, 4, 2, 1, 2, 2, 2, 2, 1, 3, 1, 4, 3, 2, 3, 3, 3]], ['t10292', [1, 2, 1, 2, 3, 2, 1, 2, 1, 2, 3, 2, 4, 3, 4, 4, 3, 2, 4, 3, 4, 4, 3, 3, 2, 4, 1, 2, 3, 2, 3, 3, 2, 4, 1, 3, 2, 4, 1, 3, 1, 4, 2, 2, 3, 4, 3, 3, 3, 2]], ['t10462', [-1, -2, -1, -3, -4, -3, -5, -2, -3, -4, -5, -4, -6, -3, -4, -5, -4, -6, -3, -7, -3, -7, -2, -1, -2, -3, -4, -5, -6, -5, -7, -4, -7, -3, -5, -2, -6, -5, -4, -3, -4, -5, -6, -6, -7, -6, -5, -5, -5, -5, -6, -5, -4, -6, -5, -4, -6, -3, -7, -2, -4, -6, -8, -1, -3, -7, -6, -5, -4, -6, -3, -2, -1, -3, -1, -3, -2, -4, -5, -4, -6, -3, -7, -2, -4, -7, -5, -4, -6, -4, -7, -3, -8, -4, -7, -5, -4, -3, -5, -6, -5, -7, -4, -7, -3, -6, -8, -7, -6, -5, -6, -7]], ['t10496', [1, 2, 1, 3, 3, 2, 2, 1, 2, 2, 1, 1, 2, 1, 2, 1, 1, 2, 1, 2, 3, 2, 1, 2, 2, 2, 3]], ['t10643', [-1, -2, -1, -1, -2, -3, -4, -5, -4, -3, -4, -3, -2, -3, -3, -4, -3, -5, -3, -3, -4, -3, -2, -1, -3, -2, -4, -5, -4, -3, -5, -2, -4, -5, -5, -4, -3, -2, -2, -1, -2, -1, -2, -1, -3, -2, -1, -1, -2, -3, -2, -4, -3, -5, -2, -4, -2, -1, -3, -2, -4, -3, -4, -5, -4, -3, -5, -3, -5, -4, -3, -2, -1, -2, -2, -3, -4, -4, -4, -3, -2, -1, -3, -4, -3, -3, -4, -3, -5, -4, -3, -2, -1, -3, -4, -3, -4, -3, -5, -2, -4, -1, -3, -2, -1, -3, -1, -4, -4, -3, -4, -5, -4, -3, -5, -3, -2, -4, -2, -3, -2, -4, -3]], ['t10681', [1, 2, 3, 4, 5, 6, 5, 4, 6, 3, 7, 4, 8, 5, 9, 4, 6, 10, 9, 8, 9, 7, 6, 8, 5, 9, 4, 6, 10, 3, 5, 2, 4, 3, 5, 2, 4, 6, 1, 3, 7, 2, 6, 8, 5, 7, 4, 6, 3, 7, 8, 8, 7, 9, 6, 5, 4, 6, 3, 5, 2, 6, 3, 7, 4, 8, 7, 8, 9, 8, 8, 7, 6, 7, 5, 8, 4, 6, 9, 3, 5, 10, 2, 6, 2, 7, 7, 8, 7, 9, 9, 8, 10, 7, 6, 5, 7, 4, 8, 5, 3, 6, 4, 7, 3, 5, 8, 6, 9, 7, 10, 8, 7, 9, 6, 8, 5, 4, 3, 5, 2, 6, 1, 7, 2, 6, 2, 5, 1, 4, 6, 2, 6, 6, 6, 3, 2, 4, 3, 5, 6, 5, 7, 4, 8, 3, 5, 3, 6, 2, 4, 7, 1, 3, 5, 8, 2, 9, 1, 3, 8, 1, 3, 8, 4, 3, 5, 4]], ['t10832', [1, 2, 2, 1, 1, 1, 2, 2, 3, 3, 2, 1, 2, 1, 2, 3, 2, 2, 2, 2, 1, 2, 1, 2, 1, 1, 2, 1, 2, 2, 1, 2, 2, 1, 1, 2, 1]], ['t10985', [-1, -2, -3, -4, -5, -6, -7, -8, -7, -7, -6, -5, -7, -6, -6, -6, -7, -6, -8, -6, -9, -8, -9, -8, -7, -8, -9, -9, -8, -8, -7, -6, -5, -6, -6, -7, -6, -8, -7, -9, -8, -10, -9, -8, -7, -6, -5, -5, -4, -6, -3, -7, -2, -6, -8, -1, -5, -7, -4, -6, -3, -5, -7, -2, -4, -8, -2, -5, -9, -3, -6, -10, -2, -5, -7, -1, -8, -7, -9, -6, -5, -4, -3, -5, -4, -6, -4, -7, -8, -7, -9, -7, -10, -6, -5, -4, -6, -3, -7, -2, -6, -8, -1, -3, -5, -9, -4, -5, -6, -7, -6, -5, -4, -6, -3, -5, -2, -5, -3, -4, -5, -6, -5, -6, -7, -8, -7, -9, -6, -5, -4, -5, -4, -6, -3, -5, -4, -3, -5, -2, -6, -3, -7, -4, -8, -5, -9, -4, -6, -5, -4, -6, -3, -7, -2, -4, -6, -8, -2, -8, -5, -9]], ['t11198', [-1, -2, -3, -2, -4, -3, -4, -3, -2, -1, -3, -2, -3, -2, -4, -4, -4, -3, -4, -3, -2, -4, -3, -4, -3, -3, -2, -3, -4, -3, -2, -4, -3, -2, -3, -2, -4, -4, -4, -3, -2, -4, -1, -4, -2, -1, -2, -3, -2, -4, -1, -3, -2, -2, -1, -2]], ['t11376', [1, 2, 1, 3, 3, 2, 3, 2, 1, 3, 2, 1, 2, 1, 3, 3, 3, 2, 1, 3, 1, 2, 2, 1, 3, 1, 2, 3, 2, 1, 2, 2, 3, 2, 1, 1, 2, 1, 3, 1, 3, 1, 1]], ['t11548', [-1, -2, -3, -3, -2, -3, -3, -3, -3, -2, -2, -2, -1, -2, -1, -3, -1, -2, -1, -3, -3, -2, -3, -2, -3, -2, -1, -2, -3, -3, -2, -1, -2, -2, -1, -3, -2, -1, -3, -1, -1, -2, -3, -2, -1, -2, -1, -2, -2, -1, -3, -2, -1]], ['t11556', [1, 2, 1, 2, 2, 3, 2, 4, 3, 3, 4, 5, 4, 4, 3, 2, 4, 1, 3, 3, 4, 3, 5, 2, 2, 1, 3, 4, 5, 4, 4, 3, 2, 3, 2, 1, 2, 3, 3, 2, 3, 4, 3, 5, 2, 5, 1, 2, 1, 2, 3, 2, 3, 4, 3]], ['t11852', [1, 2, 3, 2, 4, 1, 4, 4, 3, 2, 3, 4, 3, 4, 3, 5, 2, 3, 3, 4, 3, 4, 4, 5, 4, 3, 2, 1, 3, 2, 3, 2, 4, 2, 1, 3, 2, 4, 5, 4, 5, 4, 3, 2, 1, 2, 3, 3, 4, 3, 5, 2, 4, 4, 3, 2, 4, 2, 4, 1, 1, 2, 3, 2, 4, 3, 5, 4, 4]], ['t11887', [-1, -2, -2, -2, -1, -3, -1, -4, -1, -4, -2, -3, -2, -4, -1, -3, -3, -2, -1, -3, -1, -4, -3, -2, -1, -3, -1, -4, -2, -1, -3, -2, -2, -1, -2, -2, -3, -4, -3, -2, -3, -2, -1, -2, -3, -4, -3, -2, -2, -1, -3, -2, -2, -2]], ['t11909', [1, 1, 2, 1, 3, 2, 4, 1, 4, 2, 1, 2, 3, 2, 4, 1, 4, 1, 4, 2, 4, 2, 3, 2, 4, 3, 2, 2, 1, 2, 3, 3, 4, 3, 2, 4, 1, 1, 2, 1, 3, 4, 3, 2]], ['t12288', [-1, -2, -3, -2, -4, -3, -5, -2, -1, -3, -4, -3, -5, -2, -3, -2, -3, -4, -3, -5, -2, -3, -2, -3, -3, -4, -3, -5, -2, -3, -4, -3, -3, -2, -1, -2, -3, -2, -4, -3, -3, -4, -5, -5, -4, -3, -2, -4, -1, -3, -5, -2, -4, -3, -2, -2, -3, -2, -3, -3, -4, -3, -3, -4, -3, -2, -4, -3, -5, -2, -3, -2, -4, -1, -3, -5, -2, -1, -3, -4, -5]], ['t12533', [-1, -1, -2, -3, -2, -1, -1, -2, -1, -3, -1, -1, -1, -1, -2, -1, -3, -3, -2, -3, -2, -2, -3, -2, -2, -3, -2]], ['t12681', [-1, -2, -3, -4, -3, -2, -4, -1, -3, -2, -2, -3, -3, -2, -4, -1, -4, -2, -3, -2, -4, -1, -3, -4, -3, -2, -1, -3, -3, -2, -2, -3, -3, -2, -2, -3, -2, -4, -1, -3, -1, -2, -3, -4, -3, -3, -2, -3]], ['t12753', [1, 2, 1, 3, 4, 3, 5, 2, 6, 3, 5, 4, 3, 2, 4, 3, 5, 2, 4, 6, 4, 5, 4, 3, 2, 4, 1, 2, 2, 3, 2, 4, 1, 5, 4, 5, 4, 3, 2, 3, 4, 3, 5, 3, 4, 5, 4, 6, 3, 4, 5, 4, 6, 3, 5, 2, 4, 6, 3, 6, 2, 4, 3, 3, 2, 3, 3, 4, 3, 2, 3, 4, 3, 5, 2, 4, 3, 2, 4, 5]], ['o9_00133', [1, 2, 3, 2, 4, 3, 2, 1, 2, 2, 1, 3, 3, 2, 1, 3, 2, 4, 3, 3, 2, 3, 4, 3, 2, 1, 2, 2, 3, 2, 2, 2, 1, 2, 1, 3, 2, 3, 2, 4, 1, 3, 2, 2, 3, 2, 1, 3, 2, 3, 3, 4, 4, 3, 3, 2, 1, 3, 2, 3, 4, 3, 2, 1, 3, 4, 3, 2, 2, 1, 2, 3, 2, 1, 3, 4, 4, 3, 2, 1, 2, 3, 2, 4, 3, 2, 4, 3, 2, 3, 3, 2, 4, 3, 2, 1, 2, 1, 3, 4, 3, 3, 2, 1, 3, 2]], ['o9_00168', [1, 1, 2, 3, 2, 4, 2, 1, 2, 2, 3, 3, 2, 1, 3, 4, 3, 2, 3, 3, 4, 3, 2, 1, 2, 2, 3, 2, 4, 3, 4, 3, 4, 3, 2, 1, 3, 2, 4, 1, 2, 3, 2, 4, 3, 3, 2, 1, 2, 2, 3, 2, 2, 1, 3, 3, 2, 4, 3, 2, 4, 1, 4, 1, 3, 2, 3, 2, 4, 1, 3, 2, 4, 1, 3, 2, 4, 1, 4, 3, 2, 4, 4, 3, 2, 4, 3, 4, 3, 2, 4, 1, 2, 3, 2, 4, 4, 3, 2, 4, 1, 2, 3, 2, 4, 3, 2, 4, 1, 2, 2, 3, 2, 4]], ['o9_00644', [-1, -1, -2, -2, -1, -1, -2, -1, -1, -2, -1, -2, -2, -1, -2, -2, -1, -2, -2, -2, -2, -1, -2, -1, -2, -1, -1, -2, -2, -1, -2, -1, -1, -2, -1, -2, -1, -1, -2, -1, -1, -2, -2, -1, -2, -2, -1, -2]], ['o9_00797', [-1, -2, -3, -4, -5, -4, -4, -5, -4, -6, -4, -6, -3, -2, -1, -3, -3, -2, -4, -4, -3, -4, -5, -4, -6, -3, -5, -2, -4, -6, -1, -3, -5, -2, -5, -4, -5, -4, -6, -3, -6, -4, -6, -5, -4, -3, -2, -1, -3, -2, -4, -4, -3, -5, -4, -6, -5, -6, -6, -5, -4, -3, -2, -4, -1, -4, -2, -2, -3, -4, -3, -5, -2, -4, -1, -3, -4, -3, -2, -1, -3, -2, -4, -2, -5, -2, -6, -1, -3, -2, -4, -1, -3, -1, -3, -4, -3, -2, -4, -3, -5, -2, -4, -6, -2, -5, -3, -6, -2, -2, -1, -3, -2, -4, -3, -2, -4, -2, -5, -1, -2, -3, -2, -4, -1, -3, -5, -4, -6, -3, -5, -2, -4, -6, -2, -6, -3, -2, -1, -2, -1, -3, -4, -3, -2, -1, -3, -4, -3, -2, -4, -1, -4, -3, -5, -4, -6, -5, -4, -3, -2, -3, -4, -3, -5, -2, -6, -1, -5, -6, -5, -5, -4, -3, -5, -2, -4, -6, -3, -4, -5, -4, -5, -6]], ['o9_00815', [1, 2, 3, 4, 3, 4, 3, 2, 4, 1, 3, 4, 4, 5, 4, 6, 3, 2, 2, 3, 2, 4, 3, 5, 4, 6, 6, 5, 4, 6, 3, 5, 2, 6, 5, 5, 4, 6, 3, 5, 5, 4, 3, 2, 1, 2, 3, 2, 3, 4, 5, 4, 3, 4, 3, 2, 4, 5, 4, 6, 3, 4, 5, 4, 6, 3, 5, 4, 3, 2, 4, 1, 3, 2, 4, 3, 5, 2, 3, 2, 4, 5, 4, 6, 3, 2, 4, 5, 4, 3, 5, 2, 4, 1, 5, 5, 4, 6, 3, 2, 4, 4, 3, 5, 2, 2, 2, 1, 3, 2, 4, 1, 3, 2, 4, 1, 5, 4, 6, 3, 6, 2, 5, 4, 6, 3, 5, 4, 3, 2, 3, 3, 2, 4, 1, 5, 1, 4, 6, 3, 5, 4, 3, 2, 3, 4, 5, 4, 6, 4, 3, 2, 1, 2, 3, 4, 3, 4, 5, 4, 6, 3, 4, 3, 2, 1, 1, 2, 3, 2, 4, 1, 5, 2, 4, 6, 4, 3, 5, 4, 5, 5, 4, 3, 2, 3, 3, 4, 3, 5, 4, 4, 5, 4]], ['o9_01079', [-1, -2, -1, -3, -2, -4, -3, -5, -2, -4, -2, -1, -2, -3, -2, -4, -1, -4, -3, -5, -4, -3, -2, -2, -1, -2, -2, -3, -2, -3, -3, -4, -3, -4, -5, -4, -3, -3, -4, -3, -3, -2, -1, -3, -2, -4, -4, -3, -2, -1, -3, -4, -3, -2, -4, -5, -4, -3, -4, -4, -3, -2, -1, -3, -4, -5, -4, -3, -5, -2, -4, -3, -5, -2, -4, -3, -3, -2, -4, -1, -3, -5, -2, -1, -3, -1, -4, -3, -2, -4, -1, -3, -5, -4, -3, -5, -3]], ['o9_01175', [-1, -2, -1, -2, -3, -2, -4, -1, -3, -5, -3, -4, -3, -3, -3, -2, -1, -3, -2, -1, -3, -4, -4, -3, -2, -4, -4, -4, -3, -2, -4, -1, -2, -3, -4, -4, -3, -5, -4, -3, -2, -1, -3, -1, -4, -2, -5, -3, -5, -4, -3, -5, -2, -1, -2, -3, -4, -3, -3, -2, -3, -2, -4, -3, -3, -2, -1, -3, -2, -4, -5, -4, -3, -2, -4, -3, -2, -4, -1, -5, -2, -4, -2, -4, -1, -4, -3, -5, -2, -4, -1, -3, -2, -4, -5, -4, -4, -3, -2, -4, -1, -4, -2, -5, -4, -4, -3, -5, -2, -3, -4, -3, -5]], ['o9_01436', [-1, -2, -3, -4, -3, -5, -2, -2, -1, -2, -3, -4, -5, -5, -4, -6, -5, -4, -6, -3, -4, -3, -5, -2, -4, -1, -3, -2, -4, -5, -4, -6, -5, -4, -6, -3, -4, -5, -4, -4, -3, -2, -4, -5, -6, -5, -5, -4, -3, -4, -3, -5, -2, -4, -6, -3, -2, -4, -1, -2, -3, -4, -5, -5, -4, -3, -5, -2, -6, -1, -5, -4, -3, -2, -2, -1, -2, -2, -3, -2, -4, -1, -3, -3, -4, -5, -4, -6, -3, -5, -4, -4, -3, -2, -1, -3, -2, -4, -5, -4, -3, -5, -2, -6, -5, -5, -4, -3, -2, -4, -1, -5, -2, -2, -3, -2, -4, -3, -5, -2, -6, -5, -5, -4, -5, -5, -4, -4, -3, -4, -5, -5, -4, -6, -3, -5]], ['o9_01496', [-1, -2, -3, -4, -5, -5, -4, -6, -3, -5, -4, -3, -5, -3, -6, -2, -6, -1, -3, -6, -3, -4, -5, -4, -5, -6, -5, -5, -4, -3, -2, -3, -4, -5, -6, -6, -5, -4, -6, -3, -5, -2, -5, -2, -6, -3, -4, -3, -5, -6, -5, -4, -4, -5, -4, -4, -4, -4, -3, -2, -3, -4, -3, -5, -3, -6, -2, -4, -3, -2, -3, -3, -2, -1, -2, -3, -3, -4, -4, -3, -2, -1, -3, -2, -2, -3, -4, -3, -5, -4, -6, -5, -4, -3, -2, -1, -3, -4, -3, -5, -4, -5, -4, -3, -2, -4, -1, -3, -2, -4, -4, -5, -6, -5, -6, -5, -4, -3, -4, -3, -5, -2, -3, -3, -4, -5, -4, -6, -5, -5, -4, -3, -4, -3, -2, -1, -3, -2, -4, -4, -5, -6, -5, -4, -3, -2, -1, -3, -4, -5, -4, -6, -3, -3, -4, -3, -2, -3]], ['o9_01584', [-1, -2, -3, -2, -4, -2, -5, -3, -4, -5, -6, -5, -4, -6, -7, -6, -6, -5, -4, -6, -3, -5, -2, -6, -6, -7, -6, -5, -5, -4, -6, -3, -7, -2, -6, -1, -5, -4, -5, -4, -6, -3, -5, -7, -2, -4, -3, -2, -4, -1, -5, -2, -5, -4, -6, -5, -4, -6, -3, -7, -4, -6, -5, -4, -6, -3, -2, -1, -3, -2, -1, -3, -2, -2, -1, -3, -2, -4, -3, -5, -2, -4, -1, -1, -1, -2, -3, -4, -5, -6, -6, -5, -4, -3, -2, -1, -2, -3, -2, -3, -4, -5, -4, -6, -3, -7, -2, -4, -6, -7, -5, -4, -6, -5, -7, -4, -3, -2, -4, -1, -3, -5, -2, -5, -2, -4, -6, -5, -4, -6, -7, -6, -5, -5, -4, -3, -5, -2, -4, -6, -1, -5, -1, -4, -6, -2, -5, -7, -5, -6, -5, -4, -6, -4, -5, -4, -6, -6, -5, -6, -7, -7, -6, -5, -7, -4, -6, -3, -6, -2, -5, -4, -6, -5, -6, -5, -4, -3, -5, -4, -5, -5, -6, -7, -6, -5, -5, -4, -5, -6, -5]], ['o9_01621', [-1, -1, -2, -3, -2, -4, -1, -3, -5, -4, -6, -3, -5, -2, -6, -1, -3, -7, -2, -4, -6, -2, -1, -3, -2, -4, -4, -5, -4, -6, -3, -5, -2, -4, -3, -5, -2, -4, -6, -1, -3, -5, -7, -2, -6, -5, -4, -3, -5, -4, -5, -6, -7, -7, -6, -5, -4, -6, -3, -6, -7, -7, -6, -5, -7, -4, -3, -2, -1, -3, -2, -3, -4, -3, -4, -5, -6, -5, -4, -3, -4, -5, -4, -4, -3, -5, -6, -5, -5, -5, -6, -7, -6, -5, -7, -4, -3, -2, -3, -2, -1, -3, -4, -4, -5, -4, -3, -4, -5, -6, -5, -7, -4, -6, -3, -6, -2, -5, -3, -4, -3, -5, -2, -5, -1, -4, -6, -2, -5, -3, -4, -5, -5, -6, -7, -6, -5, -4, -3, -4, -4, -3, -2, -3, -2, -1, -2, -1, -3, -2, -1, -3, -4, -4, -3, -5, -2, -4, -5, -5, -6, -5, -7, -4, -4, -3, -2, -4, -1, -3, -5, -2, -6, -2, -3, -4, -5, -4, -6, -3, -7, -2, -6, -3, -6, -2, -5, -7, -1, -3, -4, -3, -5, -2, -4, -6, -1, -3, -5, -2, -5]], ['o9_01680', [1, 2, 1, 3, 2, 4, 5, 4, 6, 3, 7, 2, 4, 2, 5, 1, 6, 2, 6, 2, 5, 1, 3, 2, 1, 3, 4, 3, 5, 2, 6, 1, 5, 7, 4, 3, 2, 4, 3, 5, 4, 3, 5, 3, 6, 2, 5, 3, 4, 3, 5, 2, 4, 6, 1, 5, 2, 6, 5, 6, 5, 7, 4, 6, 5, 4, 6, 4, 7, 3, 2, 4, 1, 5, 2, 6, 5, 7, 4, 3, 2, 4, 4, 5, 4, 3, 4, 3, 4, 5, 6, 5, 7, 4, 3, 3, 2, 1, 2, 3, 2, 3, 2, 4, 5, 6, 5, 4, 3, 2, 4, 5, 4, 6, 3, 7, 2, 3, 2, 4, 3, 5, 3, 6, 5, 5, 4, 5, 4, 3, 2, 1, 3, 4, 3, 5, 2, 5, 2, 1, 3, 2, 4, 1, 5, 6, 7, 6, 5, 4, 3, 2, 4, 3, 5, 4, 6, 3, 5, 5, 4, 3, 5, 2, 4, 3, 2, 4, 1, 4, 2, 5, 3, 6, 5, 7, 4, 3, 5, 2, 6, 1, 7, 1, 7]], ['o9_01765', [1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 1, 2]], ['o9_01936', [1, 2, 2, 2, 1, 2, 2, 3, 2, 4, 5, 4, 6, 3, 2, 4, 1, 5, 2, 3, 4, 3, 2, 4, 1, 3, 2, 4, 1, 4, 2, 3, 2, 4, 1, 5, 2, 4, 6, 1, 3, 4, 5, 4, 6, 3, 2, 3, 4, 5]], ['o9_01953', [-1, -2, -1, -3, -1, -4, -2, -1, -3, -3, -3, -3, -2, -1, -2, -3, -3, -2, -4, -3, -2, -4, -1, -3, -2, -1, -3, -1, -2, -1, -3, -2, -2, -1, -2, -2, -2, -1, -3, -3, -2, -3, -4, -4, -3, -2, -3, -2, -1, -2, -3, -4, -3, -2, -3, -4, -4, -3, -2, -1, -2, -2, -3, -3, -2, -2, -3, -2, -4, -3, -2, -2, -3, -3, -2, -4, -1, -3, -2, -1, -3, -1, -4, -1, -3, -1, -2, -1, -2, -3, -2, -3, -2, -4, -2, -1, -3, -2, -4, -2, -1, -3, -2, -1, -3, -3, -3, -4, -3, -2]], ['o9_01955', [1, 2, 1, 2, 1, 3, 3, 2, 4, 3, 2, 4, 2, 1, 2, 3, 2, 3, 3, 4, 3, 2, 3, 2, 4, 1, 2, 3, 2, 3, 2, 4, 2, 1, 2, 3, 3, 4, 3, 3, 2, 1, 3, 2, 4, 3, 3, 2, 3, 4, 4, 3, 2, 4, 1, 2, 3, 3, 2, 4, 3, 2, 4, 2, 3, 4, 4, 3, 2, 1, 2, 3, 4, 3, 4, 3, 4, 3, 2, 1, 3, 2, 4, 3, 2, 4, 1, 3, 1, 2, 1, 3, 1, 4, 3, 2, 3, 2, 1, 2, 2, 1, 3, 2, 4, 1, 3, 2, 4, 3]], ['o9_02255', [1, 2, 3, 2, 4, 3, 5, 5, 6, 7, 7, 6, 8, 5, 4, 6, 3, 5, 2, 5, 6, 5, 7, 5, 8, 6, 9, 5, 4, 3, 5, 2, 4, 6, 1, 5, 7, 5, 8, 6, 9, 5, 7, 4, 3, 4, 3, 5, 3, 2, 4, 3, 2, 4, 2, 5, 6, 6, 5, 4, 6, 3, 5, 6, 7, 6, 8, 7, 9, 6, 8, 5, 9, 4, 6, 3, 5, 7, 2, 4, 6, 8, 5, 7, 5, 8, 5, 4, 4, 3, 2, 4, 5, 4, 6, 3, 5, 4, 3, 5, 2, 1, 3, 3, 3, 2, 3, 4, 3, 5, 6, 7, 6, 8, 5, 6, 5, 7, 4, 3, 5, 6, 5, 7, 5, 8, 4, 7, 9, 5, 6, 5, 7, 4, 6, 4, 3, 2, 1, 3, 4, 3, 4, 5, 6, 7, 8, 7, 9, 6, 9, 5, 4, 6, 3, 5, 7, 2, 4, 6, 3, 5, 7, 2, 4, 8, 3, 5, 3, 6, 2, 7, 1, 6, 2, 5, 7, 4, 8, 7, 9, 7, 3, 8, 2, 4, 7, 4, 7, 3, 7, 6, 5, 4, 6, 7, 6, 8, 5, 7, 9, 6, 7, 8, 9]], ['o9_02340', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -1, -2, -3]], ['o9_02350', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -1]], ['o9_02383', [-1, -2, -1, -3, -3, -4, -3, -5, -6, -5, -4, -5, -5, -5, -4, -3, -5, -2, -6, -1, -3, -2, -4, -3, -5, -2, -4, -6, -1, -3, -4, -3, -4, -5, -4, -6, -3, -3, -4, -3, -2, -3, -4, -3, -5, -2, -5, -2, -4, -1, -5, -3, -2, -1, -3, -4, -5, -5, -6, -5, -4, -3, -2, -4, -1, -3, -5, -6, -6, -5, -4, -3, -2, -4, -4, -5]], ['o9_02386', [1, 1, 2, 3, 2, 4, 5, 4, 6, 3, 7, 2, 4, 8, 1, 5, 2, 6, 1, 3, 7, 4, 3, 2, 1, 3, 3, 4, 3, 5, 2, 6, 3, 7, 4, 8, 3, 2, 4, 2, 5, 4, 6, 3, 5, 7, 2, 4, 6, 5, 7, 4, 8, 7, 6, 7, 6, 8, 7, 9, 8, 7, 6, 8, 7, 8, 7, 6, 5, 7, 4, 6, 3, 5, 7, 2, 4, 8, 1, 5, 9, 6, 7, 6, 8, 7, 6, 5, 4, 6, 3, 6, 2, 4, 3, 5, 4, 3, 5, 6, 7, 6, 5, 4, 6, 4, 3, 5, 2, 1, 3, 2, 3, 2, 3, 2, 4, 3, 5, 2, 4, 6, 3, 7, 6, 8, 5, 9, 4, 8, 3, 5, 2, 4, 1, 5, 2, 6, 3, 5, 7, 8, 7, 9, 7, 6, 5, 4, 3, 5, 4, 6, 7, 6, 5, 7, 4, 8, 5, 7, 4, 3, 6, 2, 5, 7, 1, 3, 2, 4, 3, 5, 2, 4, 6, 4, 7, 3, 5, 8, 4, 6, 5, 7, 8, 9, 8, 7, 6, 5, 7, 4, 6, 8, 3, 7, 4, 5, 6, 5, 4, 3, 2, 4, 1, 2, 3, 2, 4, 5, 4, 3, 5, 4, 6, 3, 5, 7, 2, 6, 3, 5, 7, 7, 4, 8, 5, 7, 4, 6, 7, 8, 9, 8, 8, 7, 8]], ['o9_02655', [-1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -1, -2, -3]], ['o9_02696', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 1]], ['o9_02706', [-1, -2, -3, -2, -4, -1, -3, -5, -2, -6, -5, -7, -4, -8, -3, -5, -5, -4, -3, -2, -3, -2, -3, -4, -5, -4, -6, -4, -3, -2, -1, -2, -3, -4, -3, -5, -4, -6, -3, -6, -2, -5, -7, -1, -4, -6, -8, -5, -8, -4, -7, -3, -6, -2, -4, -7, -8, -5, -7, -4, -3, -6, -5, -7, -6, -8, -5, -8, -4, -7, -3, -6, -8, -5, -4, -6, -3, -7, -3, -7, -3, -2, -4, -1, -4, -2, -3, -2, -4, -5, -4, -3, -5, -4, -6, -5, -7, -4, -6, -3, -7, -2, -7, -1, -3, -8, -4, -8, -5, -4, -3, -2, -4, -3, -5, -6, -7, -6, -5, -7, -4, -8, -3, -7, -6, -5, -7, -6, -5, -7, -4, -8, -3, -5, -8, -7, -8, -6, -5, -7, -7, -6, -5, -7, -4, -7, -3, -8, -2, -4, -1, -5, -4, -6, -3, -5, -7, -2, -4, -6, -5, -4, -6, -3, -7, -2, -4, -8, -3, -5, -6, -6, -5, -7, -6, -5, -7, -5, -8, -4, -7, -3, -6, -2, -5, -6, -7, -6, -8, -5, -8, -4, -3, -2, -4, -2, -1, -2, -3, -4, -5, -4, -5, -6, -5, -4, -6, -3, -2, -4, -5, -6, -7, -6, -5, -4, -3, -4, -5, -6, -7, -8, -7, -6, -5, -4, -3, -2, -1, -2, -3, -2, -4, -2, -5, -3, -6, -4, -7, -5, -6, -7, -6, -5]], ['o9_02735', [-1, -2, -3, -2, -4, -3, -4, -5, -4, -6, -3, -5, -7, -2, -4, -8, -3, -7, -6, -5, -7, -4, -3, -2, -4, -2, -1, -2, -3, -4, -5, -4, -6, -7, -7, -6, -5, -4, -6, -3, -5, -7, -2, -4, -6, -8, -1, -5, -6, -7, -6, -5, -7, -4, -3, -2, -4, -1, -3, -5, -1, -3, -4, -5, -6, -7, -8, -7, -6, -7, -6, -5, -4, -6, -3, -7, -2, -6, -7, -6, -8, -5, -7, -4, -6, -3, -2, -4, -1, -5, -4, -6, -3, -7, -2, -6, -8, -1, -3, -5, -7, -6, -7, -4, -7, -6, -7, -6, -8, -5, -4, -5, -6, -7, -6, -8, -5, -4, -6, -4, -7, -3, -7, -6, -5, -4, -6, -3, -5, -7, -2, -6, -1, -3, -7, -2, -7, -1, -3, -4, -3, -5, -4, -6, -3, -5, -7, -2, -4, -6, -1, -3, -6, -7, -8, -7, -6, -5, -4, -6, -3, -5, -3, -6, -2, -1, -3, -4, -5, -4, -3, -2, -4, -1, -4, -2, -3, -2, -4, -2, -5, -3, -6, -4, -7, -5, -6, -5, -7, -4, -8, -3, -2, -3, -4, -3, -2, -3, -2, -4, -5, -4, -6, -3, -7, -2, -4, -8, -3, -5, -4, -6, -3, -7, -2, -4, -1, -3, -5, -2, -4, -6, -3, -2, -4, -2, -5, -1, -5, -2, -4, -2, -5, -3, -4, -5, -5, -6, -7, -8, -7, -6, -5, -4, -3, -5, -2, -6, -3, -4, -3, -5, -4, -6, -3, -7, -2, -6, -2, -6]], ['o9_02772', [1, 2, 3, 4, 5, 6, 5, 4, 3, 2, 4, 1, 3, 5, 5, 4, 6, 3, 6, 4, 7, 5, 6, 5, 7, 5, 8, 4, 7, 3, 5, 2, 6, 5, 4, 3, 2, 4, 2, 5, 1, 6, 7, 6, 5, 7, 4, 8, 5, 4, 6, 3, 7, 2, 3, 3, 4, 3, 5, 4, 5, 6, 5, 7, 4, 8, 3, 7, 6, 7, 6, 5, 7, 6, 5, 4, 3, 5, 3, 6, 4, 7, 3, 5, 2, 3]], ['o9_02786', [-1, -2, -1, -3, -3, -2, -2, -1, -2, -2, -3, -2, -1, -3, -3, -2, -1, -2, -2, -3, -2, -2, -1, -3, -2, -2, -3, -2, -1, -3, -2, -1, -2, -3, -2, -2, -1, -3, -1, -2, -1, -2, -3, -2, -1, -2, -1, -2, -3, -2, -1, -2, -1, -2, -1, -3, -2, -2, -1, -2, -3, -2, -1, -3, -2, -1, -3, -2, -1, -3, -3, -3, -2]], ['o9_02794', [-1, -2, -1, -1, -1, -2, -2, -3, -2, -1, -1, -2, -1, -3, -2, -3, -2, -3, -3, -2, -1, -2, -1, -3, -2, -1, -3, -1, -3, -2, -1, -3, -2, -2, -2, -2, -2, -1, -2, -3, -2, -1, -3, -2, -2, -1, -2, -3, -3, -2, -3, -3, -2, -1, -2, -2, -3, -2, -2, -1, -3, -2, -1, -3, -1, -2, -1, -2, -3, -2, -3, -2, -1, -2, -2, -3, -2, -2, -1, -3, -3, -2, -1]], ['o9_02909', [-1, -2, -3, -4, -3, -5, -3, -4, -3, -2, -3, -4, -4, -3, -2, -2, -1, -3, -3, -2, -4, -3, -2, -4, -3, -4, -3, -5, -3, -3, -2, -4, -3, -2, -4, -2, -3, -2, -1, -3, -3, -4, -3, -5, -2]], ['o9_03032', [-1, -2, -3, -4, -3, -5, -6, -7, -8, -7, -6, -5, -4, -3, -2, -3, -4, -5, -4, -4, -5, -6, -7, -6, -5, -4, -6, -3, -7, -4, -5, -4, -5, -4, -3, -2, -4, -3, -5, -4, -6, -5, -4, -3, -2, -1, -2, -3, -4, -5, -5, -6, -5, -7, -4, -4, -5, -4, -6, -3, -5, -7, -2, -4, -6, -8, -3, -5, -4, -5, -6, -5, -7, -4, -6, -5, -7, -4, -8, -3, -7, -2, -7, -1, -6, -2, -3, -2, -2, -2, -3, -4, -5, -4, -6, -3, -7, -2, -4, -8, -1, -3, -5, -4, -6, -3, -7, -2, -6, -3, -5, -7, -6, -5, -4, -3, -5, -2, -6, -1, -7, -6, -5, -4, -5, -6, -5, -4, -3, -2]], ['o9_03108', [-1, -2, -3, -4, -5, -4, -3, -5, -2, -4, -3, -5, -2, -6, -5, -4, -5, -6, -5, -7, -8, -7, -6, -5, -7, -5, -6, -5, -4, -3, -4, -3, -5, -4, -6, -3, -5, -7, -2, -6, -1, -2, -3, -4, -3, -5, -4, -6, -3, -7, -2, -3, -4, -5, -5, -4, -6, -3, -5, -7, -4, -6, -8, -3, -7, -6, -8, -6, -5, -6, -5, -7, -4, -6, -3, -5, -3, -4, -3, -2, -1, -3, -2, -4, -3, -5, -6, -5, -4, -3]], ['o9_03118', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8]], ['o9_03133', [1, 2, 3, 2, 4, 1, 2, 1, 3, 2, 4, 5, 4, 6, 7, 8, 9, 8, 7, 9, 6, 8, 10, 11, 10, 9, 8, 10, 7, 6, 8, 5, 9, 4, 6, 8, 4, 3, 7, 8, 7, 9, 6, 9, 5, 10, 4, 6, 10, 5, 7, 11, 6, 10, 9, 11, 9, 10, 8, 7, 8, 9, 8, 7, 6, 5, 4, 6, 3, 2, 4, 1, 4, 2, 3, 2, 4, 5, 4, 6, 3, 5, 7, 6, 8, 5, 8, 4, 9, 5, 10, 4, 9, 11, 3, 9, 2, 4, 10, 4, 9, 11, 3, 9, 4, 8, 7, 6, 7, 7, 5, 4, 3, 5, 2, 6, 5, 7, 8, 7, 9, 6, 10, 7, 8, 7, 9, 6, 8, 5, 4, 6, 4, 3, 4, 5, 4, 5, 6, 5, 7, 6, 5]], ['o9_03149', [1, 2, 3, 2, 4, 1, 5, 6, 5, 7, 4, 8, 3, 5, 2, 6, 1, 5, 4, 6, 3, 7, 2, 6, 8, 5, 7, 9, 4, 10, 3, 5, 9, 2, 8, 7, 6, 5, 6, 5, 7, 4, 6, 3, 5, 6, 7, 6, 5, 4, 6, 3, 5, 7, 2, 6, 1, 7, 8, 7, 6, 8, 5, 9, 4, 6, 6, 6, 5, 7, 6, 8, 5, 7, 5, 6, 5, 4, 5, 4, 6, 3, 5, 2, 4, 1, 3, 5, 2, 6, 5, 7, 4, 3, 5, 4, 6, 4, 7, 5, 8, 4, 6, 3, 7, 4, 6, 8, 4, 5, 4, 6, 3, 7, 2, 6, 8, 5, 9, 5, 8, 10, 4, 6, 11, 3, 5, 11, 4, 6, 5, 7, 6, 8, 5, 7, 4, 8, 3, 5, 9, 6, 5, 4, 3, 2, 4, 1, 3, 5, 1, 6, 2, 1, 3, 4, 3, 5, 6, 7, 6, 8, 6, 9, 5, 10, 4, 6, 9, 11, 3, 5, 10, 2, 6, 3, 2, 4, 3, 4, 5, 4, 6, 7, 6, 5, 7, 4, 3, 5, 6, 7, 8, 7, 9, 6, 8, 10, 5, 7, 11, 4, 6, 10, 3, 5, 9, 2, 5, 10, 1, 3, 9, 3, 2, 4, 3, 5, 4, 5, 6, 5, 4, 6, 7, 6, 8, 7, 9, 6, 8, 10, 5, 11, 4, 6, 10, 7, 6, 8, 5, 4, 6, 9, 5, 8, 10, 7, 6, 8, 9, 8, 8, 7, 6, 5, 4, 5, 4, 6, 3, 5, 7, 2, 5, 8, 5, 7, 9, 4, 10, 3, 9, 2, 4, 8, 5, 6, 5, 4, 3, 7, 8, 7, 9]], ['o9_03162', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 1]], ['o9_03188', [-1, -2, -3, -2, -4, -1, -3, -4, -5, -4, -6, -3, -7, -4, -6, -8, -9, -5, -10, -4, -6, -7, -8, -7, -6, -5, -4, -6, -3, -7, -4, -6, -7, -5, -4, -6, -5, -4, -6, -3, -7, -2, -6, -8, -1, -5, -9, -6, -5, -7, -5, -8, -4, -3, -2, -4, -1, -3, -5, -3, -6, -4, -7, -6, -5, -4, -6, -5, -7, -8, -7, -9, -6, -8, -10, -5, -9, -4, -8, -3, -9, -4, -8, -5, -6, -6, -5, -7, -6, -5, -4, -3, -5, -3, -2, -4, -1, -3, -2, -4, -3, -5, -3, -6, -5, -7, -4, -7, -3, -6, -8, -7, -6, -5, -4, -6, -3, -5, -7, -2, -8, -1, -9, -8, -10, -7, -9, -6, -5, -7, -4, -7, -3, -6, -8, -2, -3, -3, -4, -5, -6, -7, -6, -5, -4, -5, -4, -6, -3, -5, -4, -6, -5, -7, -4, -6, -5, -7, -8, -9, -8, -7, -6, -8, -5, -7, -6, -8, -6, -5, -7, -4, -3, -5, -2, -6, -1, -3, -2, -3, -4, -5, -4, -6, -3, -5, -7, -4, -6, -8, -5, -6, -7, -8, -9, -8, -8, -7, -6, -8, -5, -9, -4, -8, -3, -7, -2, -6, -5, -4, -3, -4, -5, -6, -5, -7, -6, -5, -6, -7, -6, -8, -7, -9, -6, -8, -9, -8, -10, -10, -9, -8, -10, -7, -6, -8, -5, -9, -4, -8, -10, -7, -6, -7, -7, -6, -8, -5, -4, -6, -7, -8, -9, -8, -7, -9, -6, -9, -5, -7, -10, -4, -6, -8, -5, -7, -9, -5, -8, -10, -7, -9, -6, -8, -5, -7, -5, -8, -4, -3, -2, -4, -5, -4, -6, -3, -5, -4]], ['o9_03288', [1, 2, 3, 2, 3, 4, 5, 4, 6, 3, 7, 2, 4, 6, 8, 1, 3, 7, 9, 3, 5, 10, 4, 3, 5, 2, 6, 3, 4, 5, 4, 6, 4, 7, 3, 6, 4, 7, 8, 5, 9, 8, 10, 8, 7, 8, 6, 5, 7, 4, 3, 5, 3, 2, 4, 4, 3, 4, 5, 4, 6, 5, 4, 3, 3, 2, 1, 3, 4, 3, 2, 1, 3, 2, 4, 5, 4, 5, 6, 5, 5, 4, 3, 5, 2, 4, 6, 3, 7, 6, 8, 5, 9, 4, 6, 3, 5, 7, 2, 6, 8, 5, 7, 9, 4, 6, 10, 5, 9, 5, 8, 7, 9, 7, 6, 8, 5, 9, 6, 7, 6, 8, 5, 7, 6, 5, 6, 6, 6, 5, 7, 4, 5, 5, 4, 6, 3, 4, 3, 2, 3, 4, 5, 6]], ['o9_03313', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7]], ['o9_03412', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -1, -2, -3]], ['o9_03526', [-1, -2, -1, -3, -3, -4, -3, -5, -2, -3, -3, -4, -5, -4, -3, -5, -4, -5, -4, -3, -3, -2, -3, -4, -3, -5, -2, -2, -1, -2, -3, -4, -3, -2, -4, -1, -1, -2, -3, -3, -4, -3, -5, -3, -3, -3, -4, -3, -2, -4, -1, -1, -2, -2, -3, -2, -4, -1, -5, -2, -3, -4, -3, -4, -3, -5, -2, -3, -4, -3, -5, -2, -5, -2, -4]], ['o9_03586', [-1, -2, -3, -2, -4, -3, -5, -2, -4, -1, -5, -1, -6, -5, -4, -5, -4, -4, -3, -4, -2, -5, -1, -3, -5, -2, -4, -1, -3, -3, -4, -3, -5, -4, -6, -3, -5, -4, -4, -3, -5, -3, -2, -1, -2, -3, -2, -4, -3, -5, -2, -4, -6, -1, -3, -4, -3, -5, -2, -4, -1, -2, -1, -3, -2, -1, -1, -2, -3, -2, -4, -3, -5, -2, -4, -6, -5, -4, -6, -4, -3, -2, -4, -1, -2, -2, -3, -2, -3, -2, -4, -4, -3, -4, -5, -5, -4, -3, -3, -2, -1, -3, -2, -4, -4, -3, -5, -4, -6, -5, -4, -6, -3, -5, -4, -5, -4, -3, -5, -4, -6, -5, -4, -6, -4, -6, -3, -2, -3, -2, -4, -3, -5, -2, -4, -6, -5, -6, -5, -6]], ['o9_03622', [1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4]], ['o9_03802', [1, 2, 1, 3, 2, 4, 2, 5, 3, 6, 4, 7, 3, 5, 8, 2, 7, 3, 6, 4, 7, 3, 7, 5, 8, 4, 9, 3, 8, 10, 2, 4, 9, 4, 9, 5, 6, 7, 6, 8, 5, 7, 9, 4, 8, 10, 3, 8, 2, 7, 9, 1, 6, 8, 10, 2, 7, 2, 6, 8, 3, 8, 4, 5, 4, 6, 3, 5, 7, 2, 4, 6, 8, 5, 9, 8, 10, 7, 6, 8, 5, 4, 3, 2, 4, 2, 5, 1, 3, 6, 2, 4, 6, 5, 6, 7, 6, 8, 5, 9, 5, 8, 10, 7, 6, 5, 5, 4, 3, 4, 5, 6, 7, 6, 8, 5, 7, 9, 6, 8, 10, 5, 4, 3, 5, 2, 4, 1, 3, 4, 5, 6, 7, 6, 8, 9, 10, 9]], ['o9_03833', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7]], ['o9_03932', [-1, -2, -1, -3, -4, -3, -5, -2, -6, -2, -6, -3, -7, -4, -6, -8, -3, -6, -2, -7, -6, -6, -5, -6, -5, -7, -4, -6, -8, -3, -5, -4, -6, -5, -7, -7, -6, -6, -5, -7, -6, -5, -7, -4, -3, -5, -2, -4, -3, -5, -4, -3, -5, -6, -5, -4, -6, -3, -2, -3, -2, -2, -1, -3, -2, -1, -3, -2, -1, -3, -4, -5, -4, -6, -3, -7, -4, -8, -4, -5, -4, -6, -5, -7, -4, -8, -3, -5, -6, -6, -5, -4, -3, -2, -3, -4, -5, -6, -5, -4, -6, -3, -7, -2, -4, -6, -3, -3, -5, -4, -3, -5, -6, -5, -7, -8, -7, -6, -5, -5]], ['o9_04054', [1, 2, 2, 3, 2, 1, 2, 3, 3, 4, 3, 5, 2, 3, 4, 3, 3, 2, 1, 2, 2, 3, 4, 4, 4, 3, 5, 2, 1, 3, 2, 3, 2, 4, 3, 2, 1, 2, 3, 4, 3, 5, 4, 3, 2, 1, 2, 1, 3, 4, 3, 2, 1, 3, 3, 2, 3, 3, 4, 5, 4, 3, 3]], ['o9_04060', [1, 2, 3, 2, 4, 1, 3, 2, 2, 3, 2, 1, 2, 3, 2, 3, 4, 3, 2, 1, 3, 2, 4, 3, 2, 4, 1, 3, 4, 3, 2, 2, 2, 1, 3, 2, 3, 3, 4, 3, 4, 3, 2, 4, 3, 3, 2, 1, 2, 3, 2, 3, 4, 3, 3, 2, 1, 3, 2, 2, 1, 2, 3, 3, 3, 4, 3, 2, 4, 3, 4, 4, 3, 2, 1, 3, 1, 4, 2, 4, 1, 4]], ['o9_04106', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 1]], ['o9_04205', [-1, -2, -1, -3, -2, -4, -4, -3, -4, -5, -6, -5, -5, -4, -5, -4, -3, -4, -4, -5, -6, -7, -8, -9, -8, -10, -7, -11, -6, -8, -10, -7, -10, -6, -9, -5, -4, -6, -3, -7, -8, -7, -9, -6, -8, -10, -5, -4, -3, -5, -2, -5, -1, -3, -6, -7, -6, -5, -4, -3, -2, -2, -3, -2, -4, -4, -5, -6, -5, -7, -5, -8, -4, -6, -9, -7, -6, -8, -5, -7, -6, -5, -4, -3, -5, -4, -5, -4, -3, -2, -3, -3, -4, -3, -5, -2, -6, -1, -7, -6, -8, -5, -7, -9, -6, -7, -6, -5, -7, -4, -5, -5, -6, -7, -8, -7, -9, -6, -10, -7, -9, -11, -7, -10, -6, -9, -5, -6, -8, -9, -7, -8, -7, -9, -6, -5, -7, -4, -6, -3, -5, -2, -4, -5, -4, -6, -3, -7, -2, -4, -8, -1, -5, -2, -6, -3, -7, -4, -8, -3, -8, -2, -4, -7, -5, -6, -5, -7, -4, -6, -8, -6, -9, -5, -8, -10, -7, -9, -11, -6, -7, -7, -6, -8, -7, -6, -6, -5, -4, -3, -4, -5, -5, -6, -5, -7, -8, -9, -8, -10, -7, -6, -5, -7, -4, -3, -5]], ['o9_04245', [1, 2, 3, 4, 3, 5, 3, 6, 7, 6, 8, 7, 9, 8, 10, 7, 9, 11, 7, 12, 8, 12, 12, 11, 10, 9, 8, 10, 7, 11, 6, 10, 12, 5, 11, 4, 10, 9, 11, 8, 12, 7, 6, 8, 9, 8, 10, 7, 11, 8, 10, 12, 7, 9, 8, 10, 7, 9, 11, 6, 5, 4, 6, 3, 7, 2, 4, 6, 8, 1, 7, 5, 6, 5, 7, 4, 8, 5, 9, 4, 10, 3, 9, 2, 8, 3, 9, 4, 9, 3, 5, 4, 6, 5, 4, 7, 8, 7, 9, 6, 5, 4, 6, 3, 5, 7, 6, 8, 5, 7, 9, 5, 9, 4, 6, 8, 5, 9, 4, 7, 10, 6, 9, 11, 8, 12, 7, 11, 6, 10, 5, 9, 6, 8, 10, 5, 9, 4, 6, 10, 3, 5, 10, 11, 10, 9, 11, 12, 11, 11, 10, 9, 8, 7, 6, 5, 7, 4, 8, 3, 7, 9, 2, 6, 8, 3, 5, 9, 10, 11, 4, 5, 6, 5, 7, 6, 8, 5, 7, 9, 4, 6, 10, 3, 9, 11, 3, 4, 3, 5, 3, 6, 7, 8, 7, 9, 6, 10, 5, 11, 4, 10, 12, 3, 9, 11, 8, 7, 9, 6, 9, 5, 8, 6]], ['o9_04269', [1, 1, 2, 2, 1, 3, 3, 2, 1, 1, 2, 3, 2, 4, 1, 3, 2, 4, 3, 2, 4, 1, 2, 3, 2, 3, 4, 3, 3, 4, 3, 2, 1, 3, 1, 4, 3, 3, 2, 4, 3, 4, 4, 3, 2, 1, 3, 2, 2, 1, 3, 2, 2, 1, 1, 1, 2, 3, 2, 4, 1, 3, 2, 2, 3, 2, 3, 4, 3, 2, 3, 2, 4, 1, 4, 3, 2, 1, 3, 2, 1, 3, 4, 4, 3, 2, 4, 1, 3, 2, 3, 3, 4, 3, 4, 3, 2, 3]], ['o9_04313', [1, 2, 3, 4, 5, 4, 3, 5, 2, 4, 6, 5, 6, 7, 7, 8, 9, 8, 8, 8, 7, 8, 8, 7, 9, 6, 5, 7, 4, 8, 3, 7, 9, 6, 10, 7, 6, 8, 5, 9, 4, 8, 10, 7, 6, 5, 7, 4, 7, 3, 6, 8, 2, 9, 3, 8, 2, 7, 1, 6, 8, 7, 9, 10, 9, 8, 10, 8, 11, 7, 10, 12, 9, 8, 10, 7, 9, 6, 8, 10, 5, 11, 6, 10, 7, 4, 8, 9, 8, 10, 7, 9, 11, 6, 8, 10, 7, 11, 6, 8, 5, 7, 4, 6, 3, 7, 2, 4, 8, 1, 5, 9, 4, 6, 10, 3, 6, 11, 2, 4, 7, 12, 6, 8, 5, 7, 9, 6, 10, 7, 8, 7, 7, 6, 6, 5, 4, 6, 3, 5, 7, 2, 4, 6, 8, 5, 9, 8, 10, 7, 11, 6, 10, 5, 9, 11, 4, 6, 8, 10, 12, 11, 10, 12, 7, 8, 7, 6, 9, 5, 7, 10, 4, 8, 7, 9, 6, 8, 7, 6, 5, 4, 6, 3, 5, 2, 4, 3, 5, 6, 7, 8, 7, 9, 7, 10, 11, 12, 11, 10, 9, 11, 8, 10, 7, 9, 6, 5, 7, 4, 8, 5, 6, 7, 6, 8, 5, 9, 5, 4, 3, 2]], ['o9_04431', [-1, -2, -3, -4, -5, -4, -6, -4, -7, -3, -6, -8, -4, -9, -8, -10, -5, -11, -6, -10, -12, -11, -13, -7, -12, -14, -8, -11, -13, -15, -12, -14, -16, -9, -12, -17, -8, -13, -16, -7, -10, -12, -17, -6, -9, -18, -5, -8, -11, -17, -7, -12, -17, -6, -8, -13, -16, -5, -15, -4, -3, -5, -2, -4, -6, -1, -3, -5, -7, -2, -4, -14, -13, -12, -12, -11, -10, -12, -11, -9, -8, -7, -9, -6, -10, -5, -9, -11, -4, -8, -12, -3, -7, -11, -13, -2, -6, -8, -10, -12, -14, -5, -7, -11, -15, -16, -9, -15, -17, -8, -14, -7, -13, -12, -12, -11, -10, -9, -11, -8, -10, -7, -11, -6, -10, -12, -5, -9, -11, -13, -10, -12, -14, -11, -14, -10, -15, -9, -14, -13, -12, -11, -10, -9, -8, -7, -9, -6, -8, -5, -7, -5, -4, -3, -5, -4, -6, -5, -7, -8, -9, -8, -10, -11, -10, -12, -9, -13, -10, -12, -14, -12, -11, -13, -12, -14, -15, -16, -15, -17, -14, -18, -13, -15, -12, -14, -11, -15, -10, -16, -9, -15, -17, -8, -14, -16, -18, -7, -13, -18, -6, -8, -13, -5, -9, -13, -4, -14, -3, -5, -15, -2, -14, -1, -3, -13, -4, -12, -3, -5, -11, -2, -11, -1, -3, -2, -4, -3, -5, -2, -6, -10, -7, -11, -6, -6, -7, -8, -7, -6, -5, -4, -9, -8, -10, -11, -12, -13, -12, -14, -15, -16]], ['o9_04435', [-1, -2, -1, -3, -1, -4, -3, -5, -6, -7, -8, -7, -6, -7, -6, -5, -4, -3, -2, -3, -4, -5, -4, -6, -7, -6, -8, -5, -4, -6, -3, -5, -7, -2, -4, -6, -1, -5, -4, -3, -2, -3, -2, -4, -3, -2, -4, -3, -4, -5, -6, -7, -6, -5, -4, -3, -2, -1, -3, -2, -3, -3, -4, -5, -6, -5, -7, -4, -8, -4, -3, -2, -3, -4, -3, -5, -4, -6, -3, -2, -4, -1, -5, -2, -4, -6, -1, -5, -7, -4, -8, -3, -4, -5, -6, -5, -7, -4, -3, -2, -1, -3, -1, -4, -2, -5, -1, -4, -6, -3, -2, -4, -1, -5, -4, -6, -5, -4, -6, -3, -7, -6, -8, -7, -6, -8, -5, -4, -3, -5, -2, -6, -3, -5, -7, -4, -3, -5, -2, -6, -3, -5, -4, -3]], ['o9_04438', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7]], ['o9_04938', [-1, -2, -3, -2, -2, -3, -3, -2, -4, -3, -4, -4, -5, -5, -4, -3, -2, -3, -3, -3, -4, -3, -4, -5, -4, -3, -3, -2, -4, -1, -5, -2, -5, -1, -3, -4, -3, -2, -4, -1, -3, -5, -1, -4, -3, -2, -3, -2, -2, -1, -3, -4, -3, -5, -2, -4, -3, -3, -4, -3, -5, -2, -3, -2, -4, -1, -3, -3, -2, -3, -4, -3, -2, -1, -2, -3, -3, -3, -4, -3, -5, -2, -4, -3, -3, -2, -3]], ['o9_05021', [1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6]], ['o9_05177', [-1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -1, -2, -3, -4, -1, -2, -3, -4, -1, -2, -3, -4]], ['o9_05229', [1, 2, 3, 3, 2, 4, 3, 2, 4, 5, 4, 6, 5, 7, 4, 8, 5, 9, 8, 10, 9, 8, 7, 9, 8, 6, 5, 7, 4, 8, 3, 9, 2, 4, 1, 2, 1, 2, 3, 2, 4, 3, 5, 6, 5, 7, 4, 8, 5, 9, 6, 10, 7, 11, 6, 8, 10, 5, 6, 7, 6, 8, 7, 9, 8, 7, 6, 5, 7, 4, 7, 3, 2, 4, 2, 5, 1, 3, 5, 2, 4, 6, 3, 5, 7, 4, 6, 3, 5, 7, 2, 4, 6, 8, 1, 6, 2, 7, 3, 8, 2, 9, 8, 10, 7, 6, 5, 7, 4, 4, 3, 5, 2, 6, 1, 3, 6, 1, 4, 5, 4, 6, 3, 7, 2, 4, 8, 1, 5, 9, 6, 7, 8, 7, 9, 6, 9, 5, 7, 10, 4, 11, 3, 10, 2, 4, 9, 1, 3, 5, 8, 1, 4, 6, 8, 5, 7, 6, 8, 5, 7, 4, 3, 5, 2, 4, 3, 4, 5, 4, 6, 4, 7, 5, 8, 4, 9, 3, 8, 3, 7, 6, 5, 7, 8]], ['o9_05287', [-1, -1, -2, -1, -1, -2, -1, -1, -1, -1, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -1, -2]], ['o9_05357', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7]], ['o9_05426', [1, 2, 3, 4, 5, 4, 3, 2, 2, 3, 4, 5, 5, 4, 5, 4, 3, 2, 4, 1, 3, 2, 4, 2, 4, 5, 4, 4, 3, 4, 3, 5, 2, 6, 3, 4, 3, 2, 4, 3, 5, 3, 4, 3, 4, 3, 2, 4, 1, 3, 2, 3, 2, 3, 2, 4, 2, 5, 4, 6, 3, 6, 4, 3, 2, 4, 1, 3, 2, 4, 1, 4, 3, 5, 2, 6, 2, 3, 4, 3, 5, 2, 4, 6, 1, 3, 5, 2, 5, 3, 4, 4, 5, 4, 3, 2, 3, 3, 4, 3, 2, 4, 1, 5, 2, 4, 4, 5, 5, 4, 6, 5, 6, 6, 5, 4, 3, 5, 2, 4, 6, 5, 4, 3, 4, 5, 6, 6, 5, 4, 6, 3, 5, 2, 4, 1, 2, 3, 4, 4, 3, 5, 5, 4, 3, 5, 2, 3, 4, 3, 5, 3, 6, 2, 4, 1, 5, 4, 3, 2, 4, 3, 5, 2, 6, 1, 5, 5, 4, 3, 2, 3, 3, 4, 5, 4, 5, 6, 5, 6, 5, 4, 6, 3, 2, 4, 5, 4]], ['o9_05483', [-1, -2, -1, -3, -2, -4, -1, -3, -5, -2, -2, -3, -4, -3, -2, -2, -1, -3, -2, -4, -1, -5, -2, -6, -1, -5, -4, -5, -4, -6, -3, -2, -3, -3, -4, -3, -5, -4, -3, -2, -1, -2, -1, -3, -1, -2, -2, -3, -4, -3, -5, -2, -2, -3, -2, -4, -5, -4, -3, -4, -4, -3, -5, -2, -6, -3, -5, -3, -4, -3, -5, -4, -6, -3, -5, -2, -1, -3, -3, -4, -5, -6, -6, -5, -4, -4, -3, -3, -4, -3, -5, -4, -6, -4, -3, -2, -3, -4, -5, -4, -6, -3, -4, -4, -3, -5, -3, -4, -3, -5, -2, -6, -3, -4, -5, -4, -3, -3, -2, -3, -4, -3, -2, -4, -2, -5, -1, -5, -4, -6, -3, -5, -2, -6, -5, -4, -3, -5, -2, -4, -1, -3, -5, -3, -5, -2, -6, -2, -5, -1, -4, -5, -3, -2, -4, -3, -2, -1, -3, -4, -5, -4, -6, -3, -2, -3, -2, -4, -1, -5, -2, -6, -3, -6, -4, -3, -5, -3, -5, -2, -5, -1, -6, -2, -3, -4, -5, -4, -6, -4]], ['o9_05562', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -1]], ['o9_05618', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6]], ['o9_05860', [1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 1]], ['o9_05970', [1, 2, 3, 4, 5, 6, 7, 8, 7, 9, 6, 10, 5, 11, 4, 12, 3, 12, 2, 11, 10, 9, 8, 7, 6, 8, 9, 8, 10, 7, 6, 8, 5, 9, 4, 8, 3, 5, 6, 5, 7, 6, 8, 7, 9, 6, 10, 5, 9, 11, 4, 12, 3, 5, 6, 7, 8, 7, 6, 5, 4, 6, 3, 6, 2, 1, 2, 3, 2, 4, 5, 5, 4, 6, 5, 7, 6, 8, 5, 4, 3, 4, 5, 6, 6, 7, 6, 8, 5, 7, 9, 5, 10, 4, 9, 11, 5, 8, 10, 12, 5, 12, 4, 6, 7, 6, 8, 5, 9, 8, 10, 7, 9, 11, 8, 7, 9, 6, 7, 8, 7, 6, 8, 5, 4, 3, 5, 2, 5, 4, 3, 5, 6, 7, 6, 8, 5, 9, 4, 10, 5, 9, 11, 6, 8, 12, 11, 12, 12, 7, 11, 6, 8, 5, 8, 9, 8, 10, 9, 11, 8, 10, 7, 6, 8, 5, 9, 4, 8, 10, 3, 5, 7, 11, 4, 8, 5, 9, 6, 5, 7, 5, 8, 4, 6, 9, 5, 10, 4, 11, 3, 5, 12, 11, 10, 9, 8, 10, 7, 11, 8, 10, 7, 11, 6, 5, 4, 3, 2, 3, 2, 4, 5, 4, 6, 7, 6, 5, 7, 6, 8, 7, 6, 9, 10, 9, 8, 7, 9, 6, 10, 5, 7, 11, 4, 7, 10, 12, 3, 5, 11, 4, 6, 10, 3, 5, 9, 2, 3, 3]], ['o9_06060', [-1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -1]], ['o9_06128', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8]], ['o9_06154', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7]], ['o9_06248', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9]], ['o9_06301', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 1]], ['o9_06956', [1, 2, 3, 4, 3, 5, 2, 4, 5, 4, 3, 5, 3, 6, 7, 6, 8, 5, 4, 3, 5, 2, 6, 1, 3, 4, 3, 5, 2, 4, 6, 3, 6, 4, 7, 6, 5, 4, 6, 3, 7, 2, 3, 3, 4, 3, 2, 1, 2, 3, 2, 4, 3, 2, 3, 4, 3, 5, 4, 6, 3, 5, 2, 4, 3, 3, 4, 5, 6, 5, 6, 7, 6, 7, 8, 7, 7, 6, 5, 6, 7, 7, 6, 5, 4, 3, 5, 2, 4, 4, 3, 5]], ['o9_07044', [-1, -2, -2, -3, -2, -4, -1, -5, -4, -6, -3, -4, -4, -5, -4, -6, -7, -6, -8, -5, -4, -3, -5, -2, -6, -5, -7, -6, -5, -5, -4, -3, -5, -2, -6, -1, -3, -6, -4, -6, -5, -4, -6, -5, -7, -6, -8, -5, -6, -5, -7, -4, -3, -5, -6, -5, -5, -4, -3, -5, -2, -4, -1, -3, -4, -5, -6, -5, -7, -6, -8, -6, -5, -7, -6, -8, -5, -4, -3, -5, -2, -6, -7, -6, -8, -6, -5, -5, -4, -5, -6, -5, -7, -4, -6, -8, -4, -3, -4, -5, -4, -6, -3, -7, -3, -7, -2, -6, -8, -7, -6, -8, -5, -7, -5, -4, -3, -2, -4, -5, -5, -6, -5, -4]], ['o9_07152', [1, 2, 3, 4, 5, 6, 5, 7, 4, 6, 8, 3, 4, 5, 4, 6, 5, 7, 5, 8, 5, 9, 6, 5, 7, 7, 8, 7, 6, 7, 6, 5, 7, 4, 6, 3, 7, 2, 4, 8, 2, 5, 7, 9, 1, 3, 2, 4, 6, 3, 7, 4, 8, 9, 5, 5, 6, 7, 6, 8, 5, 9, 4, 3, 5, 2, 6, 2, 5, 7, 3, 6, 8, 2, 7, 4, 7, 5, 7, 4, 3, 2, 3, 4, 3, 2, 1, 3, 2, 3, 4, 4, 5, 4, 6, 4, 7, 5, 8, 4, 6, 3, 7, 2, 4, 7, 5, 4, 6, 3, 7, 8, 9, 8, 7, 9, 8, 7, 6, 5, 4, 6, 3, 7, 6, 8, 7, 9, 8]], ['o9_07167', [-1, -2, -3, -2, -3, -2, -4, -3, -2, -4, -5, -4, -6, -3, -7, -3, -6, -3, -4, -5, -4, -6, -3, -2, -4, -1, -5, -2, -3, -4, -3, -5, -3, -2, -1, -3, -4, -3, -2, -1, -2, -3, -4, -5, -4, -5, -6, -5, -7, -4, -6, -3, -5, -2, -4, -3, -2, -4, -5, -4, -6, -4, -3, -2, -4, -5, -6]], ['o9_07195', [-1, -2, -1, -3, -4, -5, -6, -6, -5, -7, -6, -8, -5, -7, -9, -4, -9, -3, -5, -2, -6, -3, -5, -7, -3, -8, -2, -7, -9, -4, -6, -5, -6, -7, -8, -8, -7, -6, -5, -4, -3, -2, -4, -1, -5, -2, -4, -6, -7, -3, -8, -2, -4, -7, -9, -3, -5, -4, -3, -6, -4, -7, -3, -7, -5, -4, -6, -3, -5, -7, -3, -4, -3, -5, -6, -7, -8, -7, -6, -5, -4, -3, -5, -2, -1, -3, -2, -4, -3, -4, -3, -5, -6, -7, -6, -8, -5, -4, -6, -3, -2, -4, -3, -5, -4, -3, -5, -2, -6, -5, -7, -4, -8, -9, -8, -7, -9, -6, -5, -7, -4, -3, -2, -2, -3, -4, -3, -5, -2, -4, -5, -6, -5, -4, -3, -2, -4, -2, -2, -3, -4]], ['o9_07401', [1, 2, 3, 4, 5, 4, 3, 5, 2, 6, 1, 3, 2, 4, 3, 2, 4, 5, 4, 3, 5, 3, 2, 1, 3, 2, 4, 3, 3, 4, 3, 2, 3, 4, 5, 5, 6, 5, 4, 3, 5, 6, 7, 6, 5, 5, 4, 3, 5, 5, 6, 5, 7, 6, 5, 4, 5, 6, 5, 4, 3, 5, 2, 4, 1, 3, 2, 4, 5, 6, 7, 7, 6, 5, 4, 3, 2, 4, 5, 5, 6, 5, 5, 5, 4, 5, 6, 7, 6, 5, 4, 3, 4, 3, 5, 2, 3, 4, 3, 3, 4]], ['o9_07790', [1, 2, 1, 2, 3, 2, 4, 5, 4, 6, 3, 7, 4, 6, 8, 9, 5, 10, 4, 6, 7, 6, 8, 5, 7, 4, 6, 8, 3, 5, 7, 9, 4, 8, 3, 7, 8, 7, 6, 5, 7, 4, 6, 3, 7, 2, 4, 1, 3, 4, 5, 4, 6, 5, 4, 3, 2, 3, 4, 3, 4, 3, 4, 5, 4, 5, 6, 7, 8, 7, 9, 6, 5, 7, 6, 8, 5, 4, 6, 3, 5, 7, 4, 6, 8, 5, 7, 6, 5, 7, 7, 8, 7, 9, 8, 8, 9, 10, 9, 9, 8, 7, 6, 8, 5, 7, 9, 4, 6, 3, 5, 2, 4, 5, 6, 5, 7, 8, 7, 6, 5, 4, 3, 4, 3, 5, 4, 6, 7, 6, 8, 6, 5, 4, 6, 3]], ['o9_07893', [-1, -2, -1, -3, -4, -3, -5, -6, -5, -7, -4, -8, -3, -5, -9, -6, -8, -8, -9, -8, -7, -6, -5, -4, -6, -5, -6, -7, -8, -9, -9, -10, -9, -11, -8, -10, -7, -9, -6, -8, -5, -7, -4, -6, -4, -5, -4, -4, -3, -2, -4, -5, -4, -3, -2, -4, -1, -5, -4, -6, -3, -7, -4, -6, -7, -5, -8, -6, -5, -7, -4, -5, -6, -7, -8, -9, -10, -9, -11, -8, -7, -6, -8, -5, -9, -8, -10, -7, -9, -6, -5, -7, -4, -6, -5, -6, -7, -6, -7, -8, -7, -9, -6, -5, -5, -4, -6, -3, -4, -5, -4, -6, -3, -7, -2, -6, -8, -3, -7, -9, -4, -9, -3, -8, -10, -5, -4, -6, -5, -7, -6, -8, -5, -9, -4, -8, -10, -3, -7, -9, -11, -4, -6, -8, -11, -7, -10, -9, -11, -5, -8, -4, -7, -9, -5, -7, -10, -9, -11, -6, -7, -8, -7, -9, -6, -10, -6, -9, -5, -10, -4, -6, -3, -7, -8, -7, -9, -6, -10, -7, -10, -8, -7]], ['o9_07943', [-1, -2, -3, -2, -1, -3, -4, -3, -2, -3, -4, -4, -3, -5, -5, -4, -5, -6, -5, -4, -6, -4, -3, -2, -4, -1, -5, -4, -3, -5, -2, -3, -4, -3, -5, -3, -2, -1, -3, -2, -4, -5, -6, -5, -4, -3, -2, -4, -1, -5, -4, -3, -2, -4, -1, -2, -1, -3, -2, -3, -4, -3, -5, -6, -5, -4, -3, -5, -5, -4, -6, -3, -5, -2, -4, -6, -1, -2, -3, -2, -1, -3, -4, -3, -5, -2, -4, -3, -5, -2, -5, -1, -4, -3, -5, -4, -6, -4, -3, -5, -3, -6, -4, -3, -3, -2, -4, -5, -4, -3, -2, -4, -1, -5, -2, -6, -3, -4, -5, -4, -3, -4, -5, -4, -6, -3, -4, -3, -2, -4, -5, -4, -6, -3, -2, -4, -5, -6]], ['o9_07945', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 1, 2, 1, 2]], ['o9_08006', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7]], ['o9_08042', [-1, -2, -3, -4, -3, -5, -4, -4, -3, -2, -3, -4, -4, -3, -4, -4, -5, -4, -6, -5, -5, -4, -3, -5, -2, -4, -3, -4, -5, -4, -3, -4, -5, -5, -4, -3, -5, -6, -5, -4, -3, -3, -2, -1, -2, -3, -4, -5, -6, -5, -4, -3, -2, -3, -4, -5, -6, -5, -4, -3, -5, -2, -4, -1, -5, -2, -1, -2, -3, -2, -2, -1, -3, -2, -4, -3, -5, -2, -1, -2, -3, -4, -3, -5, -2, -4, -1, -4, -2, -5, -1, -2, -3, -4, -5, -6, -5, -4, -3, -2, -1, -3, -4, -3, -5, -4, -5, -4, -3, -2, -4, -4, -5, -4, -3, -2, -1, -3, -4, -3, -5, -2, -4, -1, -3, -4, -3, -5, -2, -5, -3, -6, -5, -4, -3, -5, -2, -6, -1, -2, -2, -1, -2, -3, -4, -3, -5, -2, -4, -6, -1, -5, -1, -4, -3, -2]], ['o9_08224', [-1, -2, -3, -2, -4, -3, -5, -2, -4, -1, -3, -2, -4, -1, -3, -2, -4, -5, -6, -5, -5, -4, -3, -2, -4, -5, -4, -6, -5, -5, -4, -6, -3, -2, -4, -4, -5, -4, -6, -3, -5, -2, -4, -1, -2, -3, -4, -3, -5, -2, -6, -6, -6, -5, -4, -6, -3, -5, -2, -1, -3, -4, -5, -6, -5, -4, -3, -2, -4, -4, -3, -2, -4, -3, -4, -3, -5, -4, -3, -2, -4, -1, -2, -1, -2, -1, -2, -2, -3, -2, -4, -5, -4, -6, -5, -4, -6, -3, -5, -2, -4, -3, -5, -2, -1, -2, -3, -3, -2, -4, -3, -5, -6, -5, -4, -3, -5, -4, -3, -2, -3, -2, -3, -2, -4, -3, -5, -3, -6, -2, -5, -1, -3, -3, -3, -4, -3, -5, -2, -4]], ['o9_08302', [1, 2, 3, 4, 3, 5, 2, 5, 1, 6, 5, 4, 5, 4, 3, 2, 4, 2, 4, 1, 2, 2, 3, 2, 4, 3, 5, 4, 6, 3, 2, 4, 1, 3, 3, 2, 3, 3, 2, 4, 2, 5, 3, 2, 4, 3, 2, 3, 2, 4, 1, 2, 3, 2, 4, 3, 5, 4, 5, 4, 6, 5, 4, 6, 3, 6, 2, 3, 3, 2, 4, 1, 3, 5, 2, 6, 1, 3, 1, 4, 3, 2, 1, 3, 4, 5, 4, 6, 3, 2, 4, 3, 4, 3, 5, 4, 3, 2, 1, 3, 2, 1, 3, 1, 4, 5, 5, 5, 4, 6, 5, 4, 3, 2, 1, 3, 2, 4, 3, 5, 4, 3, 3, 2, 3, 3, 2, 4, 5, 4, 6, 5, 5, 4, 3, 4, 5, 4, 5, 4, 3, 5, 3, 6, 4, 3, 3, 2, 3, 3, 4, 3, 5, 3]], ['o9_08402', [1, 2, 1, 2, 1, 3, 1, 2, 3, 3, 2, 1, 2, 2, 3, 3, 3, 2, 3, 3, 2, 2, 1, 1, 1, 2, 2, 3, 2, 1, 2, 3, 3, 3, 2, 1, 2, 3, 2, 3, 2, 1, 2, 1, 1, 2, 3, 2, 1, 3, 1, 2, 1, 3, 3, 2, 2, 2, 2, 3, 2, 2, 1, 2, 1, 3, 1, 2, 3]], ['o9_08477', [-1, -2, -3, -2, -1, -2, -3, -2, -2, -1, -3, -2, -1, -3, -1, -1, -2, -3, -2, -2, -1, -3, -2, -3, -2, -3, -3, -2, -1, -3, -3, -2, -1, -2, -3, -2, -2, -2, -1, -2, -2, -1, -1, -2, -3, -2, -1, -2, -2, -1, -2, -3, -2, -3, -2, -1, -3, -2, -3, -3, -3, -2, -1, -3, -2, -3, -3, -2, -2, -3, -2, -2, -2, -2, -1]], ['o9_08497', [-1, -2, -1, -3, -2, -4, -3, -5, -4, -3, -2, -3, -2, -4, -1, -1, -2, -1, -3, -2, -4, -5, -4, -6, -3, -6, -4, -5, -4, -6, -3, -5, -2, -1, -3, -2, -4, -3, -3, -4, -5, -4, -3, -4, -4, -3, -4, -5, -6, -5, -4, -6, -4, -3, -5, -2, -3, -4, -3, -5, -2, -6, -6, -5, -4, -6, -3, -2]], ['o9_08647', [-1, -2, -3, -3, -4, -5, -5, -6, -5, -7, -4, -8, -4, -9, -3, -10, -4, -11, -5, -12, -6, -7, -8, -7, -9, -6, -8, -5, -4, -6, -3, -7, -6, -5, -6, -7, -8, -7, -9, -6, -10, -7, -9, -11, -6, -10, -12, -5, -8, -11, -13, -9, -11, -14, -8, -12, -7, -11, -6, -8, -10, -7, -6, -5, -9, -4, -6, -8, -10, -5, -7, -6, -6, -6, -5, -6, -7, -6, -8, -5, -9, -10, -11, -10, -12, -9, -13, -8, -12, -14, -7, -11, -13, -6, -8, -12, -9, -8, -10, -9, -11, -8, -10, -8, -9, -8, -7, -6, -8, -7, -9, -6, -10, -5, -9, -4, -6, -8, -3, -5, -2, -4, -6, -3, -2, -1, -7, -6, -8, -5, -7, -9, -4, -10, -3, -5, -9, -11, -2, -11, -1, -3, -12, -11, -13, -10, -14, -9, -11, -9, -12, -8, -10, -9, -8, -10, -7, -9, -11, -6, -5, -7, -8, -4, -7, -9, -3, -4, -5, -6, -5, -7, -4, -8, -7, -9, -10, -9, -11, -8, -10, -12, -7, -13, -6, -14, -5, -4, -6, -3, -7, -2, -4, -6, -8, -3, -9, -5, -9, -4, -10, -11, -10, -12, -9, -11, -13, -9, -12, -10, -9, -11, -8, -12, -9, -10, -9, -11, -8, -12, -7, -9, -8, -7, -7, -6, -5, -7, -4, -6, -3, -5, -7, -2, -4, -3, -5, -6, -5, -5, -6, -5, -7, -8, -7, -9, -7, -10, -6, -8, -5, -7]], ['o9_08765', [1, 2, 3, 2, 4, 3, 2, 4, 5, 4, 3, 2, 4, 2, 5, 1, 3, 2, 4, 3, 5, 4, 6, 3, 5, 3, 4, 3, 3, 2, 1, 2, 3, 2, 4, 3, 5, 2, 6, 5, 4, 3, 5, 4, 3, 5, 2, 5, 1, 3, 6, 2, 4, 3, 5, 4, 6, 3, 2, 1, 3, 2, 3, 2, 3, 4, 5, 4, 6, 3, 5, 3, 5, 2, 1, 3, 3, 4, 3, 2, 1, 3, 4, 5, 4, 6, 6, 5, 4, 3, 2, 3, 4, 3, 3, 4, 5, 6, 5, 5, 4, 3, 5, 2, 1, 2, 3, 4, 3, 5, 2, 5, 3, 2, 1, 3, 4, 5, 6, 6, 5, 4, 3, 5, 2, 4, 6, 3, 5, 4, 6, 6, 5, 5, 4, 6, 5, 4, 6, 4, 4, 4, 3, 4, 3, 2]], ['o9_08771', [1, 2, 3, 2, 4, 3, 5, 2, 4, 6, 3, 5, 7, 2, 4, 8, 2, 9, 3, 10, 9, 8, 10, 7, 11, 6, 12, 5, 7, 8, 4, 9, 3, 8, 10, 2, 9, 3, 8, 7, 8, 9, 10, 9, 11, 10, 12, 13, 12, 11, 10, 12, 9, 8, 10, 7, 9, 9, 8, 7, 6, 7, 5, 8, 7, 9, 6, 10, 4, 7, 11, 7, 10, 10, 9, 10, 9, 10, 8, 7, 9, 6, 5, 4, 6, 3, 2, 1, 2, 3, 4, 5, 6, 7, 8, 7, 9, 10, 9, 10, 11, 10, 12, 10, 11, 10, 11, 10, 12, 9, 13, 8, 12, 7, 6, 5, 7, 6, 8, 7, 9, 6, 8, 10, 11, 10, 12, 9, 11, 13, 8, 7, 6, 8, 5, 7, 9, 5, 7, 5, 7, 4, 8, 3, 5, 9, 2, 4, 6, 7, 6, 6, 5, 7, 8, 9, 10, 11, 10, 12, 9, 13, 8, 10, 7, 9, 11, 6, 5, 7, 4, 3, 5, 4, 6, 5, 7, 8, 9, 8, 7, 6, 5, 7, 4, 8, 9, 9, 10, 11, 12, 11, 13, 10, 9, 8, 10, 7, 11, 6, 8, 12, 5, 7, 9, 4, 6, 8, 10, 7, 9, 11, 6, 11, 10, 9, 8, 10, 7, 6, 8, 5, 9, 4, 6, 8, 10, 3, 5, 2, 4, 3, 5, 5, 6, 5, 4, 7, 5, 6, 5, 7, 8, 7, 9, 6, 8, 7, 9, 10, 11, 10, 12, 9, 11, 8, 10, 9, 11, 8, 11, 7, 12, 6, 5, 4, 4, 3, 5, 4, 6, 3, 6, 5, 4, 3, 5, 2, 6, 7, 6, 5, 4, 6, 5, 6, 5, 7, 8, 7, 6, 8, 9, 8, 7]], ['o9_08776', [1, 2, 3, 2, 4, 3, 5, 4, 6, 3, 5, 7, 2, 8, 1, 7, 1, 6, 2, 5, 3, 4, 3, 5, 2, 4, 6, 1, 3, 7, 2, 8, 1, 7, 9, 2, 6, 10, 5, 9, 11, 4, 8, 10, 12, 7, 9, 13, 8, 10, 12, 3, 8, 2, 4, 9, 11, 10, 9, 8, 7, 6, 7, 8, 5, 4, 6, 3, 5, 7, 2, 6, 8, 1, 9, 2, 8, 10, 3, 7, 9, 11, 4, 8, 12, 3, 5, 9, 11, 4, 3, 2, 6, 1, 3, 5, 4, 3, 2, 4, 5, 6, 7, 6, 8, 5, 9, 4, 3, 10, 4, 9, 11, 8, 10, 7, 6, 8, 9, 8, 5, 4, 6, 3, 2, 4, 7, 1, 6, 8, 2, 7, 3, 4, 5, 4, 6, 4, 7, 3, 8, 2, 9, 1, 3, 2, 3, 4, 3, 5, 6, 7, 8, 7, 9, 10, 9, 8, 10, 7, 11, 6, 10, 6, 5, 4, 3, 5, 2, 4, 6, 3, 5, 7, 4, 6, 8, 3, 5, 9, 8, 10, 7, 11, 6, 8, 12, 5, 7, 11, 13, 4, 8, 10, 12, 5, 8, 11, 4, 10, 3, 11, 2, 4, 10, 1, 3, 3, 2, 9, 8, 10, 7, 11, 10, 6, 9, 10, 9, 5, 8, 4, 3, 2, 4, 5, 6, 5, 4, 5, 7, 8, 6, 5, 7, 4, 8, 3, 5, 9, 8, 7, 6, 5, 7, 4, 6, 3, 4, 5, 4, 6, 7]], ['o9_08828', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -1, -2]], ['o9_08831', [-1, -2, -3, -4, -5, -6, -5, -4, -3, -5, -4, -5, -4, -6, -3, -5, -4, -6, -3, -5, -2, -1, -3, -2, -4, -4, -3, -5, -4, -3, -2, -1, -3, -2, -4, -5, -6, -5, -4, -3, -5, -2, -5, -2, -4, -6, -5, -3, -6, -2, -6, -1, -3, -2, -2, -3, -2, -4, -2, -5, -3, -3, -2, -3, -4, -3, -2, -4, -2, -1, -2, -3, -2, -4, -5, -6, -5, -5, -4, -3, -5, -2, -4, -6, -1, -3, -5, -2, -3, -2, -4, -3, -2, -4, -5, -6, -6, -5, -4, -6, -5, -5, -4, -3, -4, -5, -6, -5, -4, -3, -2, -1, -3, -2, -4, -3, -5, -4, -4, -5, -6, -5, -6, -5, -4, -3, -5, -6, -5, -5, -6, -5, -4, -5, -4, -3, -2, -1, -2, -3, -2, -4, -5, -4, -3, -2, -4, -3]], ['o9_08852', [-1, -2, -3, -4, -3, -5, -6, -7, -8, -9, -9, -10, -11, -10, -12, -9, -11, -13, -8, -7, -9, -6, -10, -5, -11, -4, -12, -11, -10, -9, -8, -7, -9, -6, -8, -5, -7, -9, -4, -6, -10, -3, -9, -11, -8, -10, -7, -6, -8, -6, -9, -8, -10, -7, -9, -11, -6, -11, -6, -12, -5, -11, -13, -6, -12, -5, -7, -12, -11, -10, -9, -11, -12, -11, -10, -11, -8, -11, -7, -12, -6, -13, -5, -7, -12, -11, -10, -12, -11, -10, -9, -10, -11, -8, -12, -9, -11, -10, -9, -8, -7, -6, -8, -5, -4, -3, -5, -2, -4, -6, -1, -3, -5, -7, -2, -6, -8, -5, -7, -9, -8, -10, -7, -9, -11, -6, -10, -12, -6, -11, -13, -5, -4, -3, -5, -4, -5, -6, -7, -6, -8, -9, -8, -10, -7, -10, -6, -11, -5, -12, -4, -6, -11, -13, -7, -8, -9, -10, -11, -10, -9, -8, -10, -7, -9, -10, -9, -8, -10, -11, -12, -11, -13, -10, -12, -9, -11, -8, -12, -7, -6, -8, -5, -6, -7, -6, -8, -9, -10, -9, -11, -8, -10, -12, -9, -11, -13, -8, -12, -7, -13, -6, -8, -5, -9, -4, -6, -3, -5, -7, -2, -4, -6, -3, -5, -7, -4, -6, -8, -3, -7, -2, -6, -5, -4, -6, -3, -7, -8, -7, -9, -10, -9, -11, -8, -12, -9, -13, -9, -13, -10, -11, -12, -11, -13, -10, -9, -11, -8, -7, -8, -9, -10, -9, -11, -8, -10, -12, -10, -9, -11, -10, -9, -8, -7, -9, -6, -8, -10, -5, -7, -11, -4, -6, -10, -3, -5, -9, -2, -4, -8, -3, -7, -9, -6, -8, -10, -5, -9, -10, -11, -10, -12]], ['o9_08875', [1, 2, 1, 1, 2, 3, 4, 3, 5, 3, 6, 2, 4, 7, 1, 7, 2, 6, 8, 3, 9, 2, 8, 10, 9, 8, 7, 6, 8, 5, 9, 6, 7, 4, 8, 3, 5, 9, 6, 10, 5, 7, 5, 8, 6, 9, 5, 10, 4, 11, 5, 10, 12, 9, 8, 10, 7, 9, 6, 5, 7, 7, 8, 7, 9, 10, 9, 11, 9, 10, 9, 8, 7, 9, 6, 10, 7, 9, 6, 10, 5, 9, 4, 6, 3, 6, 2, 5, 1, 6, 6, 7, 6, 5, 4, 3, 5, 4, 3, 5, 2, 6, 7, 8, 7, 9, 6, 8, 10, 5, 7, 9, 4, 6, 8, 3, 7, 2, 8, 7, 9, 6, 8, 9, 10, 11, 10, 12, 10, 9, 8, 10, 8, 7, 8, 9, 8, 7, 9, 7, 6, 8, 5, 7, 4, 6, 8, 5, 7, 9, 6, 8, 10, 7, 8, 9, 8, 7, 9, 10, 9, 11, 9, 10, 9, 8, 7, 6, 5, 7, 4, 4, 3, 2, 4, 1, 3, 5, 4, 6, 3, 2, 4, 3, 4, 5, 4, 3, 5, 4, 6, 7, 6, 8, 5, 9, 4, 6, 6, 5, 4, 5, 6, 7, 8, 7, 9, 6, 10, 7, 10, 6, 9, 5, 10, 8, 11, 9, 12, 10, 9, 11, 8, 10, 7, 6, 8, 5, 7, 4, 6, 8, 5, 9, 4, 6, 8, 10, 7, 6, 8, 5, 8, 9, 8, 10, 7, 11]], ['o9_09052', [-1, -2, -1, -3, -2, -1, -3, -3, -4, -3, -2, -3, -2, -4, -3, -2, -1, -2, -3, -2, -1, -3, -3, -2, -3, -2, -1, -2, -3, -2, -1, -2, -3, -2, -1, -3, -1, -2, -3, -2, -1, -2, -2, -1, -3, -2, -3, -2, -1, -2, -2, -3, -2, -2, -2, -3, -2, -4, -3, -3]], ['o9_09213', [1, 1, 2, 3, 2, 4, 1, 3, 2, 2, 1, 2, 3, 4, 3, 2, 1, 3, 2, 4, 2, 4, 2, 3, 2, 1, 2, 3, 4, 3, 2, 2, 3, 3, 4, 3, 2, 1, 3, 2, 1, 3, 4, 4, 3, 2, 1, 3, 2, 1, 3, 2, 3, 4, 3, 2, 3, 2, 1, 2, 2, 3, 3, 4, 3, 3, 2, 3, 4, 4, 4, 3, 2, 4, 1, 2, 3, 4, 3, 4, 3, 3, 3, 2, 3, 4, 4, 3, 2, 1, 2, 3, 3, 2, 4, 2, 3, 2, 2, 1, 2, 3, 3, 2, 1, 1, 2, 3, 2, 4, 3, 2, 3, 2, 1, 2, 3, 4, 3, 2]], ['o9_09271', [1, 2, 3, 2, 3, 4, 3, 5, 4, 6, 4, 5, 4, 3, 4, 3, 5, 3, 6, 5, 7, 4, 6, 3, 2, 1, 2, 2, 3, 2, 4, 5, 4, 6, 3, 7, 2, 4, 6, 5, 6, 6, 5, 4, 6, 3, 5, 4, 6, 3, 4, 3, 2, 1, 3, 3, 2, 4, 3, 5, 4, 5, 6, 5, 4, 6, 5, 7, 6, 5, 5, 4, 5]], ['o9_09372', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6]], ['o9_09465', [1, 2, 3, 2, 4, 5, 6, 5, 7, 4, 8, 3, 9, 4, 8, 10, 5, 8, 8, 9, 8, 10, 7, 9, 11, 7, 10, 6, 7, 8, 7, 9, 10, 11, 11, 12, 11, 10, 9, 11, 8, 11, 7, 9, 8, 8, 7, 9, 6, 5, 7, 4, 6, 5, 7, 4, 8, 3, 7, 9, 4, 6, 10, 7, 8, 5, 9, 4, 8, 10, 7, 11, 10, 6, 9, 5, 8, 10, 4, 9, 4, 7, 6, 8, 7, 9, 5, 10, 4, 11, 3, 2, 4, 1, 3, 2, 4, 5, 4, 3, 4, 3, 5, 6, 5, 4, 5, 5, 6, 6, 7, 6, 8, 9, 10, 9, 11, 8, 10, 12, 7, 9, 6, 8, 10, 5, 9, 4, 6, 10, 3, 7, 2, 4, 8, 4, 9, 5, 4, 6, 5, 7, 4, 8, 7, 7, 6, 8, 7, 8, 9, 10, 9, 11, 8, 10, 12, 7, 9, 8, 10, 7, 9, 6, 7, 6, 5, 4, 6, 3, 7, 2, 8, 7, 6, 5, 7, 4, 5, 6, 5, 7, 8, 9, 8, 10, 11, 10, 12, 9, 8, 8, 7, 6, 8, 5, 7, 9, 4, 8]], ['o9_09731', [1, 1, 2, 1, 3, 1, 4, 2, 3, 2, 4, 1, 5, 1, 4, 6, 3, 5, 5, 2, 1, 3, 3, 2, 4, 3, 5, 2, 4, 6, 1, 3, 5, 2, 4, 6, 3, 6, 2, 6, 2, 1, 2, 3, 4, 3, 5, 2, 6, 3, 4, 3, 2, 4, 2, 5, 4, 6]], ['o9_09808', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8]], ['o9_10020', [-1, -1, -1, -2, -2, -2, -1, -1, -2, -2, -1, -1, -2, -1, -1, -1, -2, -1, -2, -2, -2, -2, -2, -1, -2, -2, -2, -1, -2, -2, -2, -1, -2, -1, -1, -2, -1, -1]], ['o9_10192', [-1, -2, -1, -3, -2, -4, -3, -4, -5, -6, -5, -6, -5, -7, -4, -5, -6, -5, -7, -6, -8, -7, -6, -8, -5, -4, -3, -3, -4, -5, -6, -7, -7, -6, -7, -7, -8, -7, -6, -5, -6, -5, -4, -3, -2, -4, -1, -5, -4, -6, -3, -5, -2, -5, -4, -6, -3, -5, -7, -2, -4, -6, -1, -7, -2, -7, -1, -6, -5, -6, -7, -8, -7, -6, -5, -4, -5, -4, -6, -3, -6, -2, -5, -4, -3, -5, -4, -6, -7, -8, -8, -7, -6, -5, -7, -4, -7, -4, -6, -8, -7, -5, -6, -5, -4, -4, -3, -4, -5, -4]], ['o9_10213', [-1, -2, -3, -2, -4, -4, -5, -6, -6, -5, -4, -3, -2, -1, -3, -4, -5, -5, -4, -6, -3, -7, -6, -5, -4, -6, -3, -5, -2, -4, -2, -3, -2, -4, -3, -2, -1, -2, -2, -3, -4, -4, -5, -4, -6, -5, -4, -6, -7, -6, -5, -6, -5, -4, -3, -5, -2, -6, -3, -7, -4, -3, -4, -3, -5, -6, -5, -7, -5, -4, -3, -5, -2, -4, -6, -5, -5, -4, -3, -2, -2, -3, -3]], ['o9_10696', [1, 2, 3, 2, 4, 1, 5, 2, 6, 1, 5, 2, 5, 4, 3, 2, 4, 1, 3, 5, 6, 7, 6, 8, 7, 6, 5, 4, 3, 5, 2, 4, 6, 1, 5, 7, 1, 4, 6, 1, 5, 7, 4, 6, 3, 4, 5, 2, 1, 3, 4, 5, 4, 3, 2, 1, 3, 4, 3, 4, 5, 6, 5, 5, 4, 3, 5, 2, 5, 4, 5, 4, 5, 6, 7, 6, 8, 5, 7, 6, 5, 4, 3, 2, 4, 1, 5, 4, 6, 5, 7, 8]], ['o9_11002', [-1, -2, -3, -4, -5, -5, -6, -5, -4, -3, -5, -3, -2, -1, -2, -1, -3, -3, -2, -3, -4, -5, -5, -6, -5, -7, -5, -6, -5, -4, -4, -3, -2, -4, -1, -5, -2, -6, -3, -4, -3, -5, -2, -2, -1, -3, -2, -4, -1, -3, -2, -4, -5, -4, -3, -5, -6, -7, -6, -5, -4, -6, -3, -3, -4, -3, -2, -4, -1, -3, -4, -4, -3, -2, -1, -2, -3, -2, -4, -2, -5, -3, -4, -3, -2, -1, -1, -2, -3, -2, -4, -5, -4, -5, -4]], ['o9_11100', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5]], ['o9_11248', [-1, -2, -3, -4, -3, -5, -3, -6, -5, -7, -6, -8, -9, -8, -10, -7, -9, -8, -7, -9, -7, -6, -5, -4, -3, -5, -2, -6, -1, -7, -2, -2, -3, -4, -5, -6, -5, -7, -4, -8, -3, -7, -9, -4, -8, -10, -3, -7, -9, -11, -6, -5, -4, -6, -3, -6, -2, -7, -1, -3, -8, -2, -4, -7, -4, -6, -4, -7, -7, -5, -4, -6, -5, -7, -4, -6, -8, -3, -7, -9, -10, -9, -8, -7, -9, -6, -5, -7, -4, -3, -5, -6, -5, -7, -4, -6, -8, -3, -9, -2, -4, -10, -3, -11, -4, -5, -4, -6, -5, -6, -5, -7, -8, -9, -8, -7, -8, -9, -10, -11, -10, -9, -8, -7, -9, -6, -5, -7, -8, -9, -10, -9, -11, -8, -7, -8, -7, -6, -8, -5, -7, -9, -4, -9, -3, -5, -2, -4, -6, -3, -5, -7, -8, -7, -9, -8, -10]], ['o9_11467', [1, 2, 3, 2, 4, 5, 4, 6, 3, 7, 2, 4, 8, 7, 9, 6, 8, 7, 9, 5, 4, 6, 3, 5, 7, 4, 8, 7, 9, 6, 5, 6, 5, 4, 3, 2, 4, 5, 6, 5, 7, 6, 8, 5, 7, 4, 6, 3, 5, 7, 2, 4, 6, 1, 5, 2, 3, 2, 4, 3, 5, 3, 6, 2, 7, 3, 6, 8, 3, 5, 8, 2, 5, 9, 8, 7, 8, 7, 9, 6, 5, 7, 4, 3, 5, 3, 2, 3, 3, 4, 3, 5, 6, 5, 7, 4, 8, 3, 7, 9, 3, 6, 10, 5, 9, 8, 4, 7, 9, 3, 10, 2, 3, 3, 4, 3, 5, 3, 3, 4, 6, 5, 4, 3, 2, 4, 2, 1, 3, 2, 4, 5, 5, 6, 5, 7, 5, 6, 5, 7, 4, 8, 3, 5, 7, 4, 3, 5, 6, 5, 7, 4, 8, 3, 9, 2, 8, 10, 3, 7, 9, 6, 8, 10, 9, 8, 7, 6, 8, 8, 7, 6, 5, 6, 7, 4, 8, 5, 8, 8, 7, 8, 6, 5, 4, 3, 2, 1, 3, 4, 3, 4, 5, 4, 6, 7, 6, 8, 5, 9, 4, 8, 4, 7, 4, 6, 8, 3, 7, 2, 4, 7, 3, 4, 5, 4, 3, 5, 2, 4, 6, 5, 7, 4, 6, 8, 3, 7, 9, 4, 6, 8, 10, 6, 9, 7, 6, 5, 4, 6, 5, 7, 6, 8, 7, 6, 8, 5, 8, 5, 4, 3, 4, 5, 4, 6, 4, 5, 6, 7, 6, 7]], ['o9_11537', [-1, -2, -3, -3, -4, -3, -2, -4, -2, -3, -2, -2, -3, -2, -1, -2, -3, -4, -3, -5, -2, -1, -3, -2, -4, -3, -5, -2, -2, -1, -3, -2, -4, -2, -3, -4, -4, -5, -4, -4, -3, -5, -2, -1, -2, -3, -2, -4, -2, -3, -4, -5, -4, -3, -5, -2, -4, -3, -2, -4, -1, -4, -1, -3, -5, -2, -3, -4, -3, -3, -2, -3, -3, -2, -4, -3, -5, -5, -4, -3, -5, -2, -4, -1, -3, -3, -3, -2, -3, -4, -3, -2, -4, -2, -5, -3, -2, -4, -1, -3, -5, -1, -4, -2, -1, -3, -2]], ['o9_11541', [1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 2, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 2, 1, 2, 2, 1, 2, 1, 1, 2, 2, 1, 2, 2, 1, 3, 1, 3, 2, 1, 2, 1, 3, 2, 3]], ['o9_11556', [-1, -2, -3, -4, -4, -5, -4, -3, -2, -4, -2, -5, -6, -5, -7, -4, -6, -8, -5, -5, -4, -3, -5, -2, -1, -2, -3, -4, -5, -6, -5, -7, -5, -6, -5, -7, -6, -8, -5, -6, -7, -6, -8, -5, -4, -5, -4, -6, -5, -7, -8, -7, -6, -8, -5, -4, -3, -2, -4, -1, -3, -5, -2, -6, -3, -7, -2, -6, -5, -4, -3, -2, -4, -5, -4, -6, -5, -7, -4, -8, -3, -4, -5, -5, -6, -5, -7, -5, -4, -6, -3, -5, -4, -6, -3, -5, -7, -2, -3, -2, -4, -3, -3, -4, -5, -6, -5, -4, -3, -3]], ['o9_11560', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -1, -2, -3, -4]], ['o9_11570', [1, 2, 3, 2, 1, 2, 3, 4, 3, 5, 2, 6, 6, 5, 7, 4, 6, 8, 5, 9, 6, 10, 7, 6, 8, 5, 7, 9, 4, 8, 3, 5, 2, 4, 1, 5, 2, 6, 7, 6, 8, 5, 4, 6, 6, 3, 4, 3, 5, 2, 6, 3, 7, 2, 4, 3, 5, 2, 4, 1, 2, 3, 4, 4, 5, 4, 6, 3, 7, 6, 8, 9, 10, 9, 8, 7, 6, 5, 4, 6, 5, 7, 4, 8, 3, 2, 3, 4, 3, 5, 6, 5, 4, 6, 7, 6, 8, 9, 8, 7, 6, 5, 4, 5, 6, 6, 5, 4, 6, 3, 6, 2, 7, 3, 4, 3, 5, 4, 6, 3, 5, 7, 4, 8, 7, 9, 6, 10, 5, 7, 10, 4, 6, 9, 4, 10, 8, 7, 9, 6, 5, 4, 3, 2]], ['o9_11658', [1, 2, 2, 3, 2, 4, 2, 3, 2, 2, 3, 2, 1, 3, 2, 4, 3, 5, 2, 1, 2, 3, 4, 3, 2, 1, 3, 4, 4, 5, 4, 4, 4, 3, 2, 4, 3, 4, 3, 5, 2, 2, 1, 2, 3, 4, 3, 4, 5, 4, 5, 4, 3, 5, 2, 1, 1, 2, 3, 2, 4, 1, 5, 1, 5, 2, 4, 3, 2, 4, 1, 3, 2, 2, 1, 3, 4, 5, 4, 3, 4, 3, 2, 1, 3, 2, 4, 1, 5, 2, 3, 2, 1, 2, 2, 3, 4, 3, 3, 2, 3, 4, 3]], ['o9_11685', [1, 2, 3, 4, 5, 4, 6, 3, 5, 7, 2, 5, 8, 3, 6, 9, 4, 5, 4, 6, 3, 7, 4, 3, 5, 2, 6, 5, 6, 5, 7, 4, 3, 5, 3, 2, 4, 1, 3, 2, 4, 3, 3, 4, 3, 5, 4, 6, 5, 7, 4, 8, 5, 9, 6, 5, 7, 4, 8, 3, 2, 4, 5, 6, 5, 7, 4, 8, 3, 2, 1, 3, 4, 5, 4, 6, 6, 7, 6, 5, 4, 6, 5, 7, 4, 7, 3, 2, 4, 1, 3, 2, 4, 5, 6, 5, 5, 4, 3, 2, 4, 1, 5, 4, 6, 3, 7, 2, 8, 3, 8, 3, 7, 4, 3, 5, 6, 7, 8, 9, 8]], ['o9_11795', [1, 2, 3, 4, 5, 6, 7, 6, 8, 5, 7, 4, 3, 2, 4, 2, 5, 1, 6, 2, 6, 3, 7, 2, 4, 5, 4, 6, 3, 5, 7, 2, 4, 5, 6, 7, 6, 8, 5, 9, 4, 8, 5, 4, 6, 5, 7, 6, 8, 5, 7, 6, 5, 4, 5, 5, 4, 6, 3, 2, 4, 1, 3, 5, 6, 5, 7, 4, 8, 3, 2, 3, 4, 5, 6, 5, 7, 4, 5, 6, 7, 6, 5, 6, 7, 6, 8, 6, 9, 5, 4, 6, 3, 6, 2, 7, 3, 6, 4, 5, 4, 6, 3, 7, 2, 4, 8, 1, 7, 6, 8, 5, 6]], ['o9_11845', [-1, -2, -3, -2, -4, -5, -4, -6, -6, -5, -7, -6, -5, -7, -4, -3, -4, -5, -6, -5, -4, -3, -5, -4, -4, -5, -4, -3, -2, -3, -4, -3, -5, -2, -5, -1, -4, -2, -3, -4, -3, -5, -6, -5, -7, -4, -3, -5, -6, -5, -4, -3, -2, -4, -4, -3, -2, -4, -5, -6, -7, -6, -6, -5, -4, -3, -2, -4, -1, -2, -3, -4, -4, -5, -6, -5, -7, -4, -5, -4, -6, -3, -4, -5, -4, -6, -4, -7, -3, -6, -6, -5, -4, -6, -3, -5, -2, -6, -6, -6, -5, -7, -4, -3, -5, -6, -5, -4, -3, -5, -2, -6, -5]], ['o9_11999', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9]], ['o9_12079', [1, 2, 3, 4, 5, 6, 5, 6, 5, 7, 6, 7, 8, 7, 9, 6, 6, 5, 6, 6, 6, 5, 4, 6, 5, 7, 6, 8, 7, 6, 8, 9, 8, 7, 6, 5, 4, 6, 3, 5, 7, 2, 5, 1, 3, 6, 5, 4, 3, 5, 2, 4, 6, 7, 6, 8, 5, 7, 6, 6, 5, 7, 4, 6, 8, 3, 5, 7, 6, 8, 7, 9, 8, 7, 9, 6, 5, 5, 4, 6, 3, 5, 4, 6, 3, 5, 7, 4, 5, 4, 6, 5, 6, 7, 8, 7, 9, 8, 8, 7, 6, 5, 7, 4, 6, 7, 6, 5, 7, 4, 6, 8, 3, 7, 9, 4, 6, 8, 9, 5, 9, 4, 5, 6, 7, 6, 8, 5, 7, 5, 6, 5, 7, 4, 3, 2, 3, 4, 3, 5, 3, 6, 4, 7, 5, 4, 4]], ['o9_12144', [-1, -2, -3, -4, -5, -6, -5, -7, -4, -6, -8, -9, -8, -10, -7, -11, -6, -10, -5, -7, -10, -6, -11, -5, -12, -5, -11, -4, -3, -5, -2, -4, -6, -5, -7, -6, -8, -7, -6, -8, -5, -7, -4, -8, -7, -6, -9, -5, -8, -4, -3, -2, -4, -1, -5, -5, -6, -5, -7, -6, -8, -5, -7, -9, -4, -3, -5, -10, -2, -4, -11, -3, -5, -10, -4, -6, -5, -4, -6, -7, -8, -7, -6, -5, -9, -8, -10, -7, -11, -6, -8, -12, -5, -7, -9, -12, -8, -11, -7, -12, -10, -13, -12, -14, -11, -13, -10, -12, -9, -11, -13, -8, -10, -13, -7, -9, -14, -6, -8, -13, -7, -12, -6, -8, -11, -13, -5, -10, -13, -4, -6, -12, -3, -7, -13, -2, -6, -9, -5, -7, -10, -11, -12, -11, -13, -10, -14, -11, -13, -13, -12, -11, -10, -10, -9, -10, -8, -7, -6, -5, -4, -3, -5, -2, -6, -3, -7, -3, -6, -8, -8, -9, -8, -10, -7, -11, -6, -8, -12, -9, -13, -8, -10, -12, -7, -9, -6, -8, -11, -5, -7, -10, -12, -13]], ['o9_12230', [1, 2, 1, 3, 2, 4, 3, 5, 4, 6, 3, 7, 2, 4, 8, 5, 6, 5, 7, 5, 8, 4, 5, 5, 6, 5, 7, 4, 5, 4, 6, 3, 2, 4, 5, 4, 6, 3, 2, 2, 1, 2, 3, 2, 4, 5, 4, 3, 2, 4, 1, 5, 6, 5, 7, 6, 8, 5, 7, 9, 5, 8, 4, 3, 5, 2, 6, 3, 4, 5, 4, 3, 2, 4, 5, 6, 7, 6, 8, 5, 9, 4, 10, 9, 8, 7, 6, 7, 8, 7, 8, 7, 6, 8, 5, 9, 4, 6, 3, 7, 2, 4, 8, 1, 5, 2, 5, 3, 4, 5, 6, 5, 7, 4, 6, 8, 3, 5, 7, 9, 4, 8, 3, 7, 9, 2, 7, 10, 3, 7, 9, 4, 5, 8, 7, 6, 5, 7, 5, 8, 4, 5, 6, 5, 7, 6, 8, 9, 8, 10, 7, 6, 8, 5, 9, 4, 8, 10, 3, 8, 2, 4, 1, 5, 2, 4, 6, 5, 3, 5, 7, 4, 8, 3, 9, 2, 8, 10, 3, 7, 4, 6, 8, 5, 4, 6, 5, 7, 6, 8, 5, 7, 6, 6, 5, 4, 6, 3, 4, 5, 6, 5, 7, 4, 8, 9, 8, 7, 7, 6]], ['o9_12253', [1, 2, 2, 1, 3, 2, 3, 3, 2, 4, 1, 2, 3, 2, 3, 4, 3, 2, 4, 1, 2, 2, 3, 2, 4, 1, 3, 2, 4, 3, 2, 2, 3, 4, 3, 4, 3, 2, 1, 2, 1, 1, 2, 3, 3, 2, 3, 3, 2, 3, 2, 4, 3, 3, 2, 1, 2, 3, 2, 4, 4, 3, 3, 2, 3, 4, 4, 3, 2, 4, 1, 4]], ['o9_12412', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -1, -2, -3, -4, -5, -6, -7]], ['o9_12459', [1, 2, 3, 4, 5, 6, 6, 5, 4, 6, 3, 5, 7, 2, 4, 6, 5, 4, 6, 3, 7, 2, 6, 2, 7, 1, 6, 5, 4, 5, 3, 6, 2, 4, 1, 3, 4, 4, 5, 4, 6, 3, 5, 4, 3, 2, 4, 1, 4, 3, 5, 6, 7, 6, 5, 6, 6, 5, 5, 4, 6, 3, 5, 2, 4, 6, 1, 5, 7, 2, 7, 3, 7, 6, 5, 7, 4, 5, 5, 6, 7, 6, 5, 4, 3, 2, 4, 4, 5, 4, 3, 2, 4, 2, 5, 3, 5, 2, 4, 1, 5, 6, 5, 7, 4, 6, 3, 5, 7, 2, 5, 6, 5, 4, 3, 5, 4, 6, 5, 5, 4, 6, 3, 5, 2, 4, 3, 2, 2]], ['o9_12477', [1, 2, 3, 4, 3, 5, 4, 4, 5, 4, 6, 4, 3, 4, 5, 4, 6, 4, 7, 3, 6, 2, 5, 4, 3, 2, 4, 2, 5, 3, 5, 3, 4, 5, 4, 3, 5, 2, 4, 2, 1, 2, 2, 1, 3, 4, 5, 4, 6, 4, 7, 4, 3, 5, 2, 4, 3, 2, 4, 5, 6, 6, 5, 4, 3, 2, 4, 3, 3, 2, 1, 2, 3, 2, 4, 3, 2, 3, 4, 5, 4, 6, 4, 7, 3, 5, 4, 3, 5, 4, 3, 2, 1, 2, 3, 4, 4, 3, 2, 3, 4, 4, 4, 3, 5, 6, 5, 7, 4, 3, 5, 4, 6, 3, 2, 3, 4, 5, 4, 4, 5, 4, 3]], ['o9_12519', [-1, -2, -2, -1, -3, -2, -1, -2, -1, -2, -3, -4, -3, -3, -2, -1, -3, -1, -2, -1, -3, -1, -2, -3, -2, -4, -3, -2, -4, -1, -2, -1, -3, -2, -2, -3, -2, -2, -2, -3, -4, -3, -2, -2, -3, -2, -4, -1, -2, -3, -3, -3, -4, -3, -3, -2, -1, -3, -4, -3, -2, -3, -3, -2, -4, -2, -1, -3, -2, -1, -1, -1, -2, -1, -2, -3, -2, -1, -3, -1, -2, -1, -2, -1, -3, -1, -3, -2, -3, -3, -4, -3, -2, -1, -2, -1, -2, -3, -4, -4, -3, -3, -2, -1]], ['o9_12693', [1, 2, 3, 2, 3, 2, 2, 1, 2, 3, 2, 4, 1, 2, 1, 2, 3, 2, 4, 1, 3, 4, 3, 2, 1, 3, 2, 3, 2, 4, 2, 2, 1, 2, 2, 3, 2, 1, 1, 2, 3, 3, 4, 3, 2, 1, 1, 2, 3, 2, 2, 1, 3, 1, 4, 3, 2, 3, 3, 2, 1, 2, 2, 3, 2, 1, 2, 3, 2, 2, 1, 2, 3, 4, 3, 2, 3, 2, 1, 2, 1, 3, 2, 3, 4, 3, 3, 2]], ['o9_12736', [1, 2, 3, 4, 5, 6, 5, 7, 6, 5, 4, 3, 2, 4, 1, 3, 5, 2, 4, 6, 3, 5, 2, 1, 2, 3, 4, 3, 5, 2, 6, 1, 5, 7, 4, 6, 3, 5, 7, 3, 5, 4, 6, 5, 7, 8, 7, 6, 5, 7, 5, 4, 6, 3, 5, 4, 6, 5, 6, 5, 6, 7, 8, 7, 7, 6, 5, 7, 4, 7, 6, 8, 5, 7, 6, 5, 4, 3, 5, 2, 1, 3, 2, 4, 3, 5, 4, 6, 3, 2, 3, 4, 3, 4, 5, 6, 5, 7, 4, 8, 3, 5, 2, 4, 6, 1, 5, 2, 4, 3, 2, 4, 5, 4, 6, 5, 5, 4, 3, 4, 5, 6, 7, 6, 5, 4, 3, 5, 3, 6, 2, 5, 1, 6, 2, 7, 3, 6, 2, 4, 3, 2, 4, 3, 4, 5, 4, 6, 3, 5, 7, 2, 4, 6, 6, 5, 6, 6, 7, 8]], ['o9_12757', [-1, -2, -3, -2, -4, -3, -4, -3, -2, -1, -3, -4, -3, -4, -3, -2, -1, -3, -3, -3, -2, -3, -3, -4, -3, -2, -2, -3, -2, -4, -1, -2, -1, -3, -3, -4, -3, -3, -2, -3, -2, -1, -3, -2, -3, -4, -3, -2, -4, -1, -1, -2, -3, -2, -4, -1, -2, -1, -1, -2, -3, -2, -1, -2, -2, -3, -3, -4, -3, -2, -2, -1, -3, -2, -4, -3, -4, -4, -3, -2, -3, -4, -3, -2, -2, -1, -2, -3, -2, -4, -1, -3, -2, -4, -3, -2, -1, -3, -1, -2, -3, -4, -3, -2, -1, -2, -3, -3, -2, -1, -3, -4, -3, -2, -1, -3]], ['o9_12873', [1, 1, 2, 3, 4, 5, 4, 6, 3, 7, 2, 6, 8, 5, 9, 4, 8, 10, 3, 11, 10, 12, 10, 13, 9, 11, 10, 12, 9, 8, 7, 8, 7, 9, 6, 8, 10, 5, 9, 11, 4, 10, 12, 9, 8, 7, 8, 7, 9, 6, 5, 4, 6, 3, 7, 2, 8, 1, 7, 9, 2, 6, 10, 9, 11, 9, 12, 8, 10, 9, 11, 8, 7, 6, 5, 4, 6, 5, 6, 7, 8, 7, 9, 6, 8, 10, 5, 9, 4, 8, 10, 5, 3, 2, 4, 5, 4, 6, 5, 7, 6, 8, 5, 7, 9, 9, 10, 9, 9, 10, 11, 12, 11, 13, 10, 9, 11, 8, 10, 7, 10, 6, 9, 11, 5, 7, 10, 4, 7, 11, 4, 12, 8, 11, 13, 10, 12, 12, 9, 8, 10, 7, 11, 6, 5, 4, 6, 3, 7, 2, 8, 1, 3, 7, 9, 6, 5, 6, 4, 5, 6, 7, 6, 8, 5, 7, 9, 5, 10, 4, 9, 11, 3, 12, 4, 11, 5, 10, 4, 6, 5, 7, 4, 3, 8, 2, 7, 1, 3, 6, 4, 9, 10, 11, 11, 5, 10, 4, 6, 3, 7, 2, 6, 3, 4, 8, 7, 5, 4, 9, 8, 6, 9, 5, 10, 11, 7, 12, 6, 12, 5, 7, 11, 13, 4, 10, 12, 5, 11, 5, 10, 12, 5, 10, 9, 10, 11, 8, 7, 9, 8, 10, 6]], ['o9_12892', [-1, -2, -3, -4, -5, -6, -5, -7, -4, -8, -3, -7, -9, -6, -6, -5, -7, -8, -7, -6, -5, -7, -4, -5, -4, -3, -5, -3, -6, -3, -2, -4, -3, -2, -4, -4, -5, -4, -6, -7, -8, -9, -10, -9, -9, -8, -7, -6, -5, -6, -7, -8, -9, -8, -9, -8, -9, -8, -8, -9, -8, -7, -6, -5, -7, -4, -8, -3, -9, -2, -4, -1, -5, -2, -6, -7, -6, -8, -5, -7, -8, -7, -6, -5, -7, -4, -8, -5, -9, -3, -6, -10, -2, -6, -7, -6, -6, -5, -4, -6, -3, -5, -4, -5, -6, -7, -6, -8, -5, -9, -8, -10, -7, -6, -8, -5, -7, -6, -8, -6, -9, -8, -7, -9, -6, -8, -10, -5, -7, -10, -4, -7, -6, -5, -4, -6, -3, -7, -2, -4, -6, -3, -4, -5, -4, -6, -3, -5, -7, -8, -9, -8, -10, -7]], ['o9_12919', [1, 2, 3, 4, 5, 6, 5, 7, 4, 6, 5, 7, 8, 9, 8, 10, 7, 7, 6, 5, 7, 4, 6, 8, 3, 5, 2, 4, 3, 5, 4, 5, 6, 5, 7, 4, 5, 6, 6, 5, 4, 3, 5, 2, 4, 6, 1, 2, 3, 4, 4, 5, 4, 6, 3, 5, 7, 3, 7, 4, 6, 7, 5, 7, 4, 6, 8, 3, 7, 2, 4, 8, 3, 5, 8, 4, 9, 5, 6, 7, 6, 8, 7, 9, 6, 10, 5, 9, 4, 8, 3, 7, 6, 5, 7, 4, 6, 8, 3, 5, 7, 9, 2, 6, 10, 1, 9, 8, 7, 6, 5, 4, 3, 5, 2, 4, 3, 4, 5, 6, 7, 6, 5, 7, 4, 8, 5, 7, 9, 5, 8, 6, 7, 6, 8, 5, 9, 4, 6, 10, 5, 7, 5, 8, 4, 6, 8, 5, 9, 8, 10, 7, 6, 7]], ['o9_12971', [-1, -2, -3, -2, -4, -1, -3, -4, -5, -4, -4, -3, -2, -1, -3, -3, -4, -3, -5, -3, -3, -3, -3, -2, -4, -3, -4, -5, -4, -3, -2, -3, -4, -5, -4, -3, -5, -4, -3, -2, -1, -2, -3, -4, -5, -4, -3, -5, -2, -3, -2, -4, -3, -2, -4, -1, -3, -3, -4, -3, -5, -3, -4, -3, -3, -2, -3, -2, -4, -3, -5, -2, -4, -2, -1, -3, -2, -3, -2, -1, -2, -2, -2, -3, -4, -5, -4, -3, -5, -2, -4, -3, -2, -4, -1, -5, -4, -4, -3, -5, -2, -3, -3, -2, -4, -3, -5, -3, -4, -5, -4, -3, -2, -1, -3, -4, -3, -2, -4, -3, -5, -2, -4, -1, -5, -2, -5]], ['o9_13052', [1, 2, 1, 3, 4, 3, 2, 4, 5, 6, 5, 4, 3, 4, 3, 5, 5, 4, 6, 5, 6, 6, 5, 5, 4, 3, 5, 2, 5, 1, 3, 4, 3, 5, 2, 6, 3, 7, 4, 6, 3, 5, 4, 6, 3, 6, 4, 5, 4, 3, 2, 1, 3, 2, 3, 2, 3, 4, 5, 6, 5, 6, 5, 7, 4, 3, 5, 5, 4, 4, 5, 4, 4, 3, 5, 2, 6, 3, 4, 4, 5, 4, 6, 3, 7, 2, 3, 4, 5, 6, 5, 7, 4, 3, 5, 5, 5, 5, 5, 4, 5, 6, 6, 6, 6, 5, 4, 3, 3, 2, 4, 4, 3, 5, 2, 4, 1, 2, 3, 4, 5, 4, 6, 5, 4, 6, 5, 4, 3, 2, 4, 3, 4, 4, 5, 6, 7, 6, 5, 4, 6, 5, 5, 6, 5, 4, 5, 4, 4, 4, 3]], ['o9_13054', [1, 2, 3, 2, 4, 3, 3, 2, 1, 3, 2, 3, 3, 2, 1, 3, 4, 3, 5, 3, 6, 5, 4, 3, 5, 2, 4, 1, 1, 2, 3, 2, 4, 3, 5, 4, 6, 5, 4, 6, 3, 6, 2, 5, 1, 4, 3, 5, 2, 4, 6, 5, 4, 3, 2, 4, 1, 5, 2, 6, 3, 5, 2, 6, 5, 4, 4, 3, 2, 4, 1, 5, 4, 6, 3, 2, 1, 2, 3, 2, 4, 1, 5, 2, 4, 1]], ['o9_13056', [1, 2, 1, 3, 4, 5, 4, 6, 5, 7, 4, 6, 8, 3, 5, 4, 6, 3, 7, 2, 6, 2, 7, 3, 7, 2, 4, 1, 2, 5, 4, 3, 2, 4, 1, 5, 6, 7, 8, 9, 8, 10, 7, 6, 5, 4, 6, 3, 7, 2, 4, 8, 1, 5, 5, 4, 3, 5, 6, 5, 7, 4, 3, 2, 3, 2, 4, 5, 4, 6, 5, 7, 4, 8, 3, 5, 9, 6, 10, 5, 7, 8, 7, 9, 6, 8, 10, 5, 7, 4, 6, 3, 6, 2, 5, 2, 6, 1, 3, 7, 6, 8, 4, 7, 8, 9, 8, 10, 8, 7, 9, 6, 9, 7, 5, 4, 6, 3, 5, 7, 2, 4, 8, 1, 3, 5, 9, 2, 10, 3, 4, 5, 6, 5, 7, 6, 8, 5, 7, 4, 6, 3, 4, 4, 5, 4, 6, 7, 8, 9, 8, 10, 7, 9, 7, 6, 5, 4, 5, 6, 5, 7, 6, 5, 4, 3, 2, 1, 3, 4, 3, 2, 4, 5, 4, 4, 5, 6, 7, 8, 7, 6, 5, 4, 6, 3, 5, 4, 5, 6, 7, 6, 8, 8, 7, 9, 8, 9, 10, 9]], ['o9_13125', [1, 2, 1, 3, 4, 5, 4, 3, 4, 3, 5, 2, 6, 6, 5, 7, 4, 6, 8, 3, 7, 2, 4, 6, 8, 1, 9, 5, 8, 7, 6, 5, 7, 5, 8, 4, 6, 3, 7, 2, 4, 3, 5, 4, 6, 3, 5, 7, 8, 9, 8, 7, 6, 7, 8, 7, 9, 6, 9, 5, 8, 6, 9, 5, 4, 6, 3, 7, 7, 6, 5, 4, 6, 3, 5, 7, 2, 6, 1, 5, 7, 4, 6, 8, 4, 7, 9, 4, 3, 5, 2, 6, 3, 5, 2, 4, 3, 5, 4, 3, 5, 2, 6, 7, 6, 8, 7, 6, 8, 5, 9, 8, 7, 6, 8, 7, 8, 9, 8, 9, 8, 7, 6, 5, 7, 4, 3, 2, 4, 1, 5, 4, 6, 3, 5, 7, 4, 3, 4, 4, 3, 2, 4, 3, 5, 4, 6, 5, 6, 6, 5, 7, 4, 8, 3, 5, 7, 4, 6]], ['o9_13182', [-1, -2, -3, -4, -3, -5, -2, -5, -3, -3, -2, -4, -3, -5, -2, -1, -2, -3, -4, -5, -5, -4, -4, -3, -5, -2, -4, -3, -3, -2, -3, -4, -3, -5, -2, -4, -3, -3, -2, -1, -2, -1, -3, -4, -3, -2, -1, -3, -2, -4, -5, -4, -3, -2, -3, -2, -3, -2, -4, -3, -2, -4, -1, -4, -1, -3, -4, -2, -5, -1, -3, -2, -4, -3, -5, -4, -4, -4, -3, -2, -1, -3, -2, -4, -2, -3, -4, -5, -4, -3, -5, -2, -5, -1, -4, -3, -2, -4, -2, -4, -1, -5, -1, -2, -1, -3, -2, -4, -1, -3, -5, -1, -3, -4, -3, -2, -1, -3, -3, -4, -5]], ['o9_13188', [-1, -2, -3, -4, -3, -3, -2, -3, -2, -3, -4, -3, -5, -4, -3, -2, -1, -3, -3, -2, -3, -4, -5, -4, -5, -5, -4, -3, -2, -4, -1, -4, -3, -2, -3, -4, -4, -3, -5, -4, -3, -3, -2, -4, -2, -5, -3, -4, -3, -2, -1, -2, -3, -2, -4, -1, -5, -2, -4, -1, -2, -3, -2, -4, -1, -5, -1, -4, -1, -3, -2, -2, -1, -3, -2, -4, -3, -5, -4, -3, -2, -3, -3, -2, -3, -4, -5, -4, -5, -4, -3, -2, -4, -1, -4, -5, -4, -4, -3, -5, -2, -4, -1, -3, -5, -3, -5, -4, -3, -5, -2, -2, -3, -4, -3, -3, -3, -2, -1, -3, -2, -3, -2, -4, -3, -4, -5, -4, -3, -2, -4, -4, -5, -4, -3, -4, -4, -3, -2, -3, -4, -3, -5]], ['o9_13400', [1, 2, 2, 3, 2, 4, 3, 5, 4, 6, 3, 7, 2, 4, 6, 1, 3, 2, 1, 3, 4, 5, 4, 3, 5, 4, 4, 3, 2, 3, 2, 4, 1, 5, 2, 6, 5, 4, 3, 2, 4, 3, 5, 4, 6, 7, 6, 5, 6, 7, 6, 5, 4, 6, 3, 5, 2, 4, 6, 1, 5, 2, 5, 3, 6, 2, 3, 4, 5, 4, 6, 3, 7, 4, 7, 5, 5, 4, 6, 3, 2, 4, 1, 5, 4, 6, 7, 6, 6, 5, 7, 6, 5, 4, 3, 5, 2, 4, 1, 3, 5, 2, 4, 5, 4, 6, 5, 4, 6, 3, 7, 4, 3, 5, 5, 6, 7, 6, 5, 4, 6, 5, 4, 6, 3, 6, 4, 7, 3, 6, 2, 1, 3, 4, 5, 4, 6, 5, 7, 4, 3, 2, 4, 1, 3, 4, 5, 4, 5, 6, 5, 4, 5, 5, 4, 3, 2, 3, 4, 5, 4, 3, 5, 4, 6, 5, 6]], ['o9_13403', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8]], ['o9_13433', [-1, -2, -3, -4, -3, -5, -2, -6, -2, -7, -8, -8, -9, -8, -10, -7, -8, -9, -8, -7, -8, -9, -10, -11, -10, -12, -9, -11, -13, -8, -10, -12, -7, -11, -6, -8, -10, -12, -6, -8, -12, -9, -8, -9, -9, -9, -8, -10, -11, -10, -11, -10, -9, -8, -10, -7, -11, -6, -12, -5, -4, -6, -7, -3, -8, -2, -9, -1, -8, -10, -7, -9, -11, -6, -8, -12, -5, -9, -12, -6, -8, -13, -4, -13, -3, -5, -7, -2, -8, -3, -6, -9, -2, -5, -10, -9, -11, -4, -12, -3, -11, -2, -4, -2, -3, -4, -5, -4, -6, -3, -7, -2, -6, -2, -5, -8, -1, -6, -2, -3, -7, -2, -4, -3, -5, -2, -1, -6, -2, -7, -8, -9, -10, -9, -11, -8, -10, -12, -7, -9, -13, -6, -8, -10, -12, -5, -9, -4, -6, -10, -7, -11, -3, -10, -12, -2, -9, -13, -8, -7, -6, -5, -6, -7, -4, -5, -6, -5, -4, -4, -3, -4, -5, -5, -6, -7, -8, -7, -9, -6, -8, -10, -7, -6, -6, -5, -4, -5, -4, -6, -3, -5, -7]], ['o9_13508', [1, 2, 3, 4, 3, 5, 6, 5, 7, 4, 4, 3, 2, 4, 1, 3, 3, 4, 5, 4, 6, 3, 7, 2, 4, 8, 5, 7, 9, 5, 7, 10, 4, 11, 3, 10, 12, 2, 4, 9, 5, 9, 5, 8, 4, 7, 9, 4, 8, 10, 3, 9, 11, 10, 6, 7, 5, 8, 4, 9, 8, 8, 7, 9, 6, 8, 10, 7, 8, 9, 8, 10, 7, 9, 11, 6, 6, 6, 5, 4, 6, 3, 5, 7, 2, 4, 8, 1, 3, 5, 9, 4, 6, 10, 5, 7, 9, 11, 4, 12, 3, 8, 4, 7, 9, 6, 7, 8, 5, 8, 6, 9, 8, 10, 7, 11, 6, 8, 10, 5, 4, 9, 3, 8, 10, 2, 1, 3, 4, 5, 4, 6, 3, 3, 2, 7, 6, 8, 5, 9, 6, 10, 4, 7, 10, 3, 6, 8, 11, 2, 4, 7, 12, 1, 4, 5, 6, 7, 8, 9, 8, 10, 7, 11, 6, 8, 5, 8, 4, 6, 8, 5, 9, 6, 8, 10, 6, 7, 6, 8, 5, 9, 4, 6, 4, 7, 3, 8, 2, 7, 9, 6, 10, 5, 9, 4, 3, 5, 3, 5, 4, 6, 3, 5, 4, 6, 5, 7, 5, 6, 8, 5, 4, 7, 3, 2]], ['o9_13537', [-1, -2, -3, -2, -4, -3, -5, -4, -6, -5, -7, -4, -6, -8, -8, -7, -6, -8, -5, -4, -6, -3, -7, -6, -8, -5, -7, -9, -6, -9, -5, -8, -4, -7, -9, -10, -9, -8, -7, -9, -7, -7, -6, -5, -7, -4, -6, -3, -7, -2, -8, -3, -7, -9, -4, -3, -5, -2, -3, -6, -5, -7, -4, -3, -5, -2, -4, -6, -3, -5, -3, -3, -4, -3, -2, -3, -4, -5, -4, -3, -5, -3, -4, -5, -6, -5, -7, -4, -8, -5, -7, -7, -6, -5, -7, -4, -6, -8, -3, -5, -2, -1, -3, -3, -4, -3, -2, -3, -4, -5, -4, -6, -3, -5, -7, -4, -6, -8, -5, -7, -9, -4, -8, -7, -9, -6, -10, -5, -7, -4, -6, -3, -7, -2, -8, -7, -9, -8, -7, -6, -5, -7, -4, -6, -3, -7, -6, -7, -8, -7, -6, -5, -4, -3, -5, -2, -6, -7, -8, -7, -9, -6, -8, -5, -7, -4, -8, -8, -7, -6, -5, -7, -8, -7, -8, -7]], ['o9_13604', [1, 1, 2, 2, 1, 3, 2, 4, 5, 4, 3, 2, 4, 1, 5, 2, 1, 3, 2, 3, 2, 4, 1, 4, 2, 2, 2, 3, 2, 3, 4, 5, 4, 3, 5, 2, 4, 2, 5, 1, 3, 5, 4, 3, 2, 3, 4, 5, 4, 3, 2, 4, 1, 2, 1, 3, 4, 4, 4, 3, 5, 2, 4, 3, 2, 2, 1, 2, 3, 4, 3, 5, 3, 2, 3, 4, 3, 2, 4, 2, 1, 3, 4, 5, 5, 4, 3, 5, 2, 5, 1, 2, 3, 4, 3, 2, 1, 1, 2, 3, 4, 4, 4, 5, 4, 3, 2, 2, 3, 2, 3, 3, 4, 3, 2, 1, 2, 3, 2, 3, 4, 3, 5, 3, 4, 3, 2, 3, 3, 2, 4, 1, 3, 2, 4, 2, 5, 3, 4, 3, 2, 2, 3, 2, 1, 2, 1, 3, 3]], ['o9_13639', [-1, -2, -3, -4, -3, -5, -6, -5, -4, -3, -5, -4, -3, -2, -4, -3, -2, -4, -2, -5, -3, -6, -4, -7, -3, -5, -2, -6, -1, -3, -2, -3, -4, -3, -5, -4, -6, -3, -7, -3, -6, -2, -4, -7, -6, -5, -4, -3, -2, -4, -3, -5, -2, -6, -5, -4, -6, -3, -5, -7, -2, -4, -2, -3, -2, -1, -2, -3, -2, -4, -1, -5, -4, -6, -4, -7, -4, -7, -5, -4, -3, -4, -3, -4, -5, -4, -6, -5, -7, -4, -3, -5, -4, -6, -5, -4, -4, -3, -5, -2, -4, -6, -1, -3, -2, -4, -5, -4, -6, -3, -4, -5, -5, -6, -5, -7, -6, -5, -4, -3, -5, -4, -6, -3, -5, -4, -4, -3, -5, -3, -6, -2, -5, -7, -3, -4, -3, -5, -2, -6, -5, -5, -4, -3, -5, -2, -4, -1, -3, -5, -2, -3, -4, -5, -5, -6, -7]], ['o9_13649', [-1, -2, -1, -3, -4, -3, -3, -2, -4, -1, -4, -3, -4, -5, -4, -6, -3, -5, -2, -6, -2, -7, -3, -8, -4, -7, -9, -5, -10, -4, -3, -6, -5, -7, -4, -7, -6, -8, -7, -9, -6, -5, -4, -6, -3, -7, -2, -4, -8, -1, -3, -7, -9, -4, -6, -8, -10, -5, -4, -6, -3, -5, -7, -3, -6, -8, -3, -2, -4, -3, -5, -2, -5, -1, -6, -7, -6, -8, -5, -7, -9, -4, -8, -10, -7, -6, -5, -7, -4, -6, -8, -3, -5, -7, -2, -4, -7, -3, -6, -8, -3, -5, -7, -6, -7, -8, -8, -7, -8, -9, -8, -7, -6, -5, -4, -5, -4, -6, -3, -7, -4, -8, -4, -9, -5, -4, -6, -3, -5, -7, -6, -8, -7, -9, -7, -9, -6, -10, -5, -9, -4, -8, -7, -6, -5, -6]], ['o9_13666', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 3, 4, 5, 6, 7, 8, 9]], ['o9_13720', [1, 2, 3, 4, 3, 5, 2, 4, 6, 2, 5, 7, 3, 6, 2, 4, 6, 3, 5, 4, 6, 3, 7, 2, 4, 1, 4, 2, 5, 3, 4, 3, 5, 6, 7, 7, 6, 8, 5, 9, 4, 6, 3, 2, 4, 5, 6, 7, 6, 8, 5, 7, 4, 7, 3, 5, 2, 4, 6, 5, 4, 6, 3, 2, 1, 2, 3, 4, 4, 5, 4, 6, 7, 6, 5, 4, 4, 3, 4, 4, 3, 5, 6, 5, 4, 3, 5, 2, 3, 4, 5, 6, 7, 6, 8, 5, 7, 6, 8, 5, 7, 9, 8, 7, 9, 6, 8, 5, 8, 4, 6, 3, 4, 5, 4, 3, 5, 3, 6, 2, 7, 1, 3, 3, 2, 3, 4, 5, 4, 3, 2, 4, 1, 3, 5, 6, 5, 7, 4, 6, 8, 3, 7, 9, 2, 2, 3, 2, 4, 5, 4, 6, 5, 7, 4, 6, 8, 3, 3, 2, 1, 2, 3, 4, 5, 4, 6, 3, 7, 4, 8, 3, 5, 9, 2, 4, 6, 8, 5, 4, 7, 3, 2, 4, 2, 5, 1, 2, 6, 3, 7, 2, 3, 4, 3, 5, 4, 6, 4, 7, 5, 8, 6, 9, 5, 8, 4, 3, 4, 5, 6, 7, 6, 8, 5, 7, 5, 7, 6]], ['o9_13952', [-1, -2, -3, -4, -3, -5, -2, -5, -3, -6, -7, -6, -8, -7, -9, -6, -10, -5, -9, -4, -8, -5, -9, -6, -10, -7, -6, -8, -5, -9, -4, -6, -10, -3, -7, -10, -8, -7, -9, -6, -10, -7, -10, -8, -11, -10, -12, -9, -10, -11, -10, -12, -9, -11, -13, -8, -12, -9, -8, -7, -6, -8, -5, -7, -9, -4, -6, -10, -7, -11, -10, -9, -8, -7, -7, -6, -5, -4, -6, -3, -7, -2, -8, -1, -3, -8, -4, -7, -3, -6, -2, -4, -2, -4, -5, -4, -6, -3, -5, -7, -2, -5, -4, -5, -6, -5, -7, -6, -8, -5, -9, -6, -5, -7, -8, -7, -9, -6, -10, -7, -9, -11, -6, -10, -12, -5, -8, -11, -13, -4, -6, -9, -3, -5, -10, -7, -11, -6, -12, -7, -11, -8, -11, -7, -9, -9, -10, -9, -11, -10, -12, -9, -11, -13, -10, -12, -9, -11, -8, -7, -9, -6, -10, -5, -7, -11, -4, -8, -5, -9, -6, -10, -7, -11, -8, -12, -7, -11, -13, -6, -10, -9, -8, -7, -6, -8, -7, -6, -5, -7, -4, -7, -3, -6, -2, -5, -4, -3, -4, -5, -4, -6, -7, -6, -8, -5, -7, -9, -5, -4, -5, -6, -5]], ['o9_14018', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6, -1, -2, -3, -4, -5, -6]], ['o9_14079', [-1, -2, -3, -4, -5, -4, -6, -3, -3, -2, -3, -3, -3, -4, -4, -5, -4, -6, -4, -7, -3, -6, -2, -4, -5, -4, -6, -3, -5, -7, -2, -4, -8, -5, -7, -5, -8, -5, -9, -8, -10, -6, -11, -5, -10, -4, -7, -4, -6, -8, -3, -7, -2, -4, -9, -10, -5, -11, -5, -12, -4, -13, -3, -12, -2, -11, -10, -12, -9, -8, -7, -9, -10, -6, -5, -4, -6, -3, -7, -2, -8, -7, -9, -6, -5, -4, -6, -3, -6, -2, -7, -1, -6, -2, -3, -4, -5, -6, -5, -7, -8, -7, -9, -6, -8, -10, -7, -11, -10, -12, -9, -8, -10, -7, -11, -6, -5, -4, -3, -5, -2, -6, -1, -1, -1, -1, -2, -3, -4, -5, -4, -6, -4, -7, -3, -6, -8, -2, -5, -9, -4, -8, -10, -5, -9, -11, -5, -12, -4, -6, -12, -3, -11, -7, -12, -8, -13, -7, -9, -7, -6, -5, -7, -10, -4, -11, -3, -5, -10, -12, -3, -6, -9, -11, -2, -4, -10, -9, -11, -9, -8, -9, -7, -8, -9, -10, -9, -11, -8, -10, -8, -7, -6, -5, -4, -3, -2, -4, -5, -6, -5, -7, -4, -6, -3, -7, -7, -8, -7]], ['o9_14108', [1, 2, 3, 4, 5, 4, 6, 3, 5, 7, 7, 6, 7, 7, 6, 8, 5, 6, 7, 6, 5, 4, 5, 6, 5, 4, 3, 5, 2, 5, 1, 4, 3, 3, 2, 1, 2, 3, 2, 4, 5, 4, 6, 5, 7, 4, 6, 3, 2, 3, 4, 5, 4, 3, 5, 2, 6, 1, 5, 7, 8, 7, 6, 6, 5, 4, 6, 3, 7, 2, 6, 5, 4, 6, 3, 7, 4, 5, 6, 7, 7, 8, 7, 8, 7, 8, 8, 7, 6, 5, 7, 4, 8, 5, 8, 7, 7, 6]], ['o9_14136', [-1, -2, -3, -4, -4, -5, -6, -5, -7, -4, -3, -5, -2, -6, -1, -3, -3, -4, -3, -5, -4, -6, -3, -2, -3, -4, -5, -4, -6, -3, -4, -5, -6, -6, -7, -8, -7, -6, -5, -7, -4, -6, -3, -2, -3, -2, -4, -3, -5, -3, -6, -2, -4, -7, -1, -3, -5, -2, -4, -3, -5, -5, -6, -5, -4, -3, -5, -2, -6, -1, -5, -2, -2, -3, -2, -3, -4, -5, -5, -6, -7, -8, -7, -6, -5, -4, -6, -3, -7, -2, -7, -2, -3, -4, -3, -5, -4, -3, -2, -4, -4, -5, -6, -5, -7, -4, -8, -3, -5, -2, -6, -5, -7, -4, -6, -8, -4, -3, -4, -5, -4, -6, -7, -8]], ['o9_14359', [-1, -2, -3, -4, -5, -4, -6, -3, -7, -2, -4, -6, -8, -7, -6, -5, -4, -3, -4, -3, -5, -2, -5, -1, -4, -6, -5, -7, -4, -3, -2, -3, -4, -3, -5, -6, -5, -7, -4, -6, -8, -7, -6, -5, -4, -3, -2, -4, -2, -5, -1, -4, -6, -3, -2, -4, -1, -3, -4, -3, -2, -4, -5, -4, -6, -3, -2, -4, -1, -5, -1, -6, -2, -3, -2, -4, -1, -5, -2, -6, -7, -6, -5, -7, -4, -3, -2, -4, -1, -5, -2, -6, -3, -5, -7, -2, -8, -2, -8, -3, -4, -3, -4, -5, -6, -5, -7, -4, -6, -8, -3, -5, -2, -6, -3, -4, -3, -5, -2, -3, -4, -5, -4, -6, -3, -7, -4, -6, -5, -4, -6, -7]], ['o9_14364', [1, 2, 3, 4, 5, 4, 6, 3, 5, 2, 5, 1, 2, 3, 4, 3, 5, 2, 6, 3, 5, 2, 5, 4, 5, 6, 5, 4, 6, 3, 2, 1, 3, 3, 4, 3, 5, 2, 4, 6, 3, 5, 2, 5, 1, 5, 1, 4, 6, 5, 6, 6, 5, 4, 6, 3, 5, 3, 2, 1, 3, 4, 3, 2, 1, 3, 3, 2, 4, 3, 5, 4, 6, 3, 5, 4, 3, 2, 3, 2, 4, 3, 5, 2, 6, 5, 4, 3, 4, 4, 3, 5, 2, 4, 6, 3, 2, 4, 2, 4, 2, 5, 4, 3, 2, 4, 2, 4, 1, 5, 6, 5, 4, 3, 2, 1, 3, 4, 3, 5, 4, 6, 3, 6]], ['o9_14376', [-1, -2, -1, -3, -3, -4, -3, -5, -4, -6, -5, -7, -4, -8, -3, -7, -9, -4, -6, -3, -7, -2, -7, -1, -6, -8, -6, -5, -4, -3, -5, -4, -6, -5, -4, -4, -5, -4, -6, -3, -5, -7, -4, -6, -3, -4, -5, -4, -3, -4, -3, -5, -2, -5, -3, -3, -4, -5, -4, -6, -3, -7, -8, -7, -6, -8, -5, -9, -4, -6, -3, -5, -7, -4, -6, -7, -8, -7, -6, -6, -5, -4, -6, -4, -3, -5, -2, -4, -3, -2, -4, -1, -4, -5, -4, -6, -4, -7, -4, -8, -5, -9, -4, -6, -8, -3, -2, -4, -7, -5, -4, -3, -2, -4, -3, -5, -5, -6, -5, -7, -6, -6, -7, -7, -8, -7, -6, -5, -4, -3, -5, -2, -6, -7, -6, -8, -5, -9, -8, -7, -6, -8, -7, -6, -5, -4, -6, -3, -5, -2, -6, -1, -5, -1, -4, -3, -5, -6, -7, -6, -6, -5, -4, -6, -7, -6, -8, -5, -7, -6, -5, -7, -4, -8, -9, -8, -7, -6, -5, -4, -3, -5, -3, -6, -2, -4, -7, -1, -5, -8, -4, -6, -3, -7, -2, -4, -1, -5, -4, -6, -3, -6, -2, -4, -7, -3, -8, -9, -8, -7, -7, -6, -5, -4, -6, -7, -8, -7, -9, -6, -5, -4, -3, -3, -2, -4, -3, -4, -5, -6, -7]], ['o9_14495', [-1, -2, -3, -2, -4, -5, -4, -4, -5, -6, -5, -7, -5, -8, -6, -5, -7, -5, -8, -4, -8, -3, -7, -6, -5, -7, -4, -6, -3, -5, -7, -2, -4, -6, -7, -6, -7, -8, -7, -9, -6, -5, -4, -6, -3, -5, -7, -7, -6, -5, -4, -5, -4, -3, -2, -4, -5, -6, -5, -4, -5, -4, -6, -4, -7, -3, -8, -3, -2, -1, -3, -3, -3, -3, -2, -4, -5, -6, -5, -4, -3, -2, -4, -5, -6, -7, -6, -5, -7, -4, -8, -3, -3, -2, -4, -3, -2, -4, -1, -2, -3, -4, -3, -4, -4, -5, -4, -3, -4, -3, -5, -2, -6, -1, -7, -6, -8, -5, -9, -4, -6, -8, -3, -2, -4, -7, -5, -4, -3, -5, -2, -4, -2, -5, -4, -6, -5, -7, -4, -7, -4, -6, -8, -7, -5, -6, -5, -4, -3, -5, -2, -4, -3, -5, -2, -4, -6]], ['o9_14599', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -1, -2, -3, -1, -2, -3]], ['o9_14716', [-1, -2, -3, -2, -4, -3, -2, -4, -1, -5, -4, -6, -4, -3, -2, -4, -1, -3, -5, -6, -5, -4, -3, -5, -2, -1, -3, -3, -4, -3, -5, -5, -4, -6, -5, -4, -6, -3, -4, -3, -5, -2, -6, -3, -4, -3, -5, -6, -5, -4, -3, -4, -4, -5, -4, -6, -5, -4, -6, -4, -3, -2, -3, -4, -3, -3, -3, -2, -4, -3, -2, -4, -5, -4, -6, -3, -5, -5, -4, -3, -5, -2, -3, -4, -5, -4, -3, -5, -2, -1, -2, -3, -4, -3, -5, -5, -6, -5, -4, -3, -2, -3, -4, -3, -5, -2, -5, -1, -4, -3, -2, -1, -3, -4, -4, -5, -4, -6, -3, -4, -5, -4, -5, -4, -3, -2, -1, -3, -3, -4, -3, -5, -2, -6, -2, -6, -2, -3, -4, -3, -2, -4, -3, -2, -4, -3, -4, -5, -4, -6, -3, -5, -2, -1, -2, -3, -4, -3, -5, -2, -2, -3, -3, -4, -3, -5, -4, -6]], ['o9_14831', [1, 1, 2, 1, 3, 1, 4, 2, 5, 3, 6, 4, 7, 3, 6, 3, 5, 2, 6, 5, 4, 3, 2, 4, 2, 1, 2, 3, 4, 5, 4, 6, 3, 2, 3, 4, 5, 4, 6, 3, 7, 2, 4, 1, 5, 2, 2, 3, 2, 4, 3, 5, 3, 5, 4, 3, 5, 2, 5, 3, 4, 5, 5, 4, 6, 5, 5, 4, 3, 5, 2]], ['o9_14974', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9]], ['o9_15506', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6]], ['o9_15633', [1, 2, 3, 4, 5, 6, 7, 8, 7, 6, 8, 5, 9, 4, 6, 8, 5, 7, 8, 7, 9, 6, 10, 5, 7, 9, 5, 4, 8, 3, 5, 7, 9, 2, 10, 1, 9, 6, 10, 5, 7, 4, 3, 5, 2, 4, 4, 3, 4, 4, 3, 5, 6, 5, 7, 4, 6, 3, 5, 8, 6, 9, 10, 7, 11, 6, 8, 10, 7, 7, 6, 5, 7, 4, 3, 5, 5, 6, 5, 7, 6, 8, 5, 8, 4, 6, 5, 7, 9, 4, 6, 8, 7, 9, 6, 8, 10, 5, 9, 8, 7, 6, 6, 7, 6, 8, 6, 5, 7, 4, 6, 5, 4, 3, 2, 4, 1, 3, 2, 3, 4, 5, 6, 5, 7, 6, 8, 5, 9, 4, 6, 9, 3, 5, 8, 10, 2, 1, 3, 7, 2, 4, 6, 8, 7, 5, 4, 6, 3, 7, 2, 4, 8, 3, 5, 9, 4, 6, 10, 7, 6, 8, 6, 9, 5, 7, 10, 5, 10, 4, 6, 11, 5, 10, 4, 3, 2, 4, 5, 6, 5, 6, 7, 6, 8, 5, 7, 4, 6, 3, 7, 2, 4, 8, 3, 5, 7, 4, 7, 9, 3, 5, 7, 9, 2]], ['o9_15808', [1, 2, 3, 3, 4, 3, 2, 4, 1, 5, 4, 3, 4, 5, 5, 4, 6, 5, 4, 6, 6, 5, 4, 6, 3, 2, 1, 3, 4, 3, 4, 3, 2, 4, 3, 2, 4, 3, 4, 4, 3, 5, 4, 5, 6, 5, 4, 6, 3, 3, 4, 3, 3, 2, 4, 5, 4, 3, 3, 2]], ['o9_15997', [1, 2, 3, 4, 5, 6, 5, 7, 4, 6, 8, 3, 9, 2, 4, 8, 10, 4, 8, 3, 7, 9, 4, 5, 4, 3, 4, 3, 3, 2, 4, 5, 6, 7, 8, 7, 9, 6, 10, 5, 11, 4, 6, 10, 12, 3, 9, 2, 4, 8, 2, 9, 7, 8, 9, 8, 7, 6, 7, 5, 4, 6, 3, 7, 2, 4, 8, 1, 5, 9, 4, 6, 8, 10, 3, 9, 11, 4, 8, 10, 5, 7, 9, 4, 9, 8, 6, 9, 10, 7, 11, 6, 8, 5, 4, 3, 5, 2, 6, 1, 3, 5, 7, 8, 4, 7, 9, 6, 7, 5, 6, 7, 8, 7, 9, 6, 9, 5, 7, 10, 4, 8, 11, 3, 12, 2, 4, 5, 6, 7, 8, 9, 10, 11, 10, 9, 8, 9, 8, 7, 6, 5, 7, 4, 5, 4, 6, 3, 7, 2, 4, 1, 3, 5, 2, 6, 3, 7, 4, 8, 7, 9, 6, 10, 9, 11, 5, 8, 12, 4, 7, 6, 5, 7, 4, 8, 3, 5, 9, 2, 4, 8, 10, 3, 7, 11, 2, 10, 12, 1, 9, 2, 8, 7, 6, 5, 4, 6, 5, 7, 6, 8, 3, 8, 3, 9, 8, 10, 7, 8, 9, 8, 10, 7, 11, 6, 10, 12, 5, 6, 7, 4, 8, 3, 5, 2, 6, 7, 8, 9, 8, 10, 7, 11, 6, 10, 12, 5, 10, 4, 6, 9, 3, 6, 8, 10, 5, 9, 7, 6, 8, 5, 7, 9, 4, 8, 3, 5, 7, 2]], ['o9_16065', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -1, -2, -1, -2]], ['o9_16141', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 1, 2]], ['o9_16157', [1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 8, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7]], ['o9_16181', [1, 2, 1, 3, 2, 4, 5, 4, 6, 5, 7, 6, 5, 7, 8, 9, 8, 10, 7, 9, 11, 8, 7, 6, 5, 7, 4, 7, 3, 8, 9, 8, 10, 9, 8, 9, 8, 10, 10, 11, 10, 9, 10, 11, 12, 11, 13, 10, 14, 9, 8, 7, 7, 6, 8, 5, 7, 6, 8, 6, 9, 8, 10, 7, 9, 11, 10, 12, 9, 11, 13, 10, 12, 14, 11, 13, 10, 11, 11, 10, 9, 8, 7, 9, 6, 10, 5, 9, 11, 4, 6, 10, 7, 8, 7, 9, 7, 10, 6, 8, 11, 7, 12, 8, 11, 13, 8, 13, 9, 14, 8, 13, 7, 10, 13, 6, 9, 11, 5, 8, 4, 6, 9, 12, 3, 6, 13, 4, 12, 7, 13, 6, 8, 14, 5, 7, 9, 4, 6, 8, 10, 4, 8, 3, 5, 7, 9, 2, 8, 11, 3, 7, 12, 11, 13, 12, 11, 10, 9, 8, 10, 7, 11, 6, 10, 12, 5, 9, 11, 8, 10, 7, 6, 5, 4, 3, 5, 4, 6, 3, 5, 7, 2, 8, 3, 7, 9, 2, 4, 8, 1, 7, 2, 6, 7, 5, 4, 6, 3, 2, 4, 3, 5, 4, 5, 4, 6, 5, 7, 8, 7, 9, 7, 10, 6, 9, 11, 8, 10, 12, 7, 13, 8, 12, 13, 14, 13, 12, 11, 10, 12, 11, 13, 9, 12, 8, 10, 7, 9, 11, 6, 5, 7, 6, 8, 5, 8, 4, 9, 3, 5, 4, 6, 4, 6, 7, 6, 8]], ['o9_16319', [-1, -2, -1, -3, -4, -3, -5, -2, -4, -4, -5, -6, -5, -7, -6, -6, -5, -4, -3, -4, -3, -5, -6, -5, -7, -5, -8, -4, -7, -9, -3, -5, -10, -3, -10, -2, -6, -3, -7, -4, -8, -3, -7, -9, -2, -5, -8, -10, -4, -9, -3, -6, -10, -5, -7, -6, -8, -5, -9, -4, -8, -10, -7, -9, -8, -10, -9, -8, -8, -7, -6, -5, -7, -6, -7, -8, -7, -9, -9, -10, -10, -9, -8, -10, -7, -10, -6, -9, -5, -9, -4, -6, -8, -10, -7, -6, -8, -5, -7, -9, -8, -7, -6, -8, -7, -8, -9, -10, -10, -9, -8, -10, -9, -8, -7, -6, -5, -7, -4, -8, -3, -7, -6, -7, -6, -5, -7, -4, -8, -7, -7, -6, -7, -7, -8, -8, -9, -8, -7, -6, -5, -6, -7, -6, -8, -7, -6, -7, -8, -9, -8, -10, -9, -8, -7, -8, -9, -8, -7, -6, -5, -7, -4, -7, -3, -5, -8, -6, -9, -5, -8, -10, -10, -9, -8, -7, -6, -8, -5, -7, -4, -6, -3, -5, -3, -6, -2, -7, -3, -3, -4, -5, -4, -6, -3, -2, -4, -1, -5, -2, -3, -4, -3, -5, -6, -7, -6, -7, -7, -8, -7, -9, -6, -8, -10, -5, -9, -4, -6, -10, -3, -7, -8, -7, -7, -6, -7, -6, -5, -5, -6, -5, -4, -3, -5, -2, -3, -4, -5, -6, -5, -5, -6, -5, -7, -4, -6, -3, -5, -2, -4, -3, -5, -6]], ['o9_16356', [1, 2, 1, 3, 4, 3, 5, 2, 6, 1, 7, 6, 5, 4, 3, 2, 4, 1, 4, 5, 4, 6, 5, 4, 3, 4, 5, 4, 6, 7, 7, 6, 5, 4, 6, 7, 7, 6, 5, 4, 3, 2, 4, 1, 4, 2, 3, 2, 3, 4, 3, 5, 3, 6, 4, 7, 3, 6, 7, 6, 5, 7, 4, 6, 3, 7, 2, 3, 3, 2, 1, 3, 4, 3, 2, 4, 3, 5, 4, 6, 3, 5, 4, 6, 3, 7, 2, 3, 3, 2, 4, 1, 3, 2, 3, 3, 4, 5, 6, 5, 7, 4, 3, 5, 2, 4, 1, 5, 2, 6, 1, 5, 2, 6, 3, 6, 2, 1, 4, 3, 5, 2, 2, 1, 2, 2, 3, 4, 3, 2, 1, 3, 2, 4, 1, 5, 4, 6, 3, 7, 6, 5, 4, 3, 5, 6, 5, 4, 6, 4, 3, 2, 4, 1, 5, 4, 3, 2, 4, 5, 6, 5, 4, 3, 4, 5, 5, 6, 7, 6, 5, 4, 4, 3, 5, 2, 1, 2, 3, 4, 5, 6, 5, 7, 4, 6, 3, 4, 5, 6, 7, 6, 5]], ['o9_16431', [-1, -2, -3, -2, -4, -3, -5, -4, -6, -5, -5, -4, -6, -5, -4, -4, -3, -4, -5, -4, -3, -5, -2, -4, -1, -3, -5, -2, -4, -1, -5, -1, -5, -2, -4, -4, -5, -3, -2, -4, -3, -5, -4, -6, -4, -6, -5, -4, -6, -3, -2, -4, -3, -5, -5, -4, -6, -3, -5, -2, -4, -6, -2, -5, -1, -5, -2, -3, -2, -4, -1, -4, -3, -2, -4, -3, -5, -4, -6, -3, -4, -5, -4, -5, -4, -3, -2, -1, -3, -4, -4, -3, -2, -4, -4, -3, -5, -6, -5, -4, -5, -6, -5, -4, -6, -3, -5, -2, -4, -6, -3, -2, -4, -2, -5, -4, -6, -6, -5, -4, -6, -3, -2, -4, -5, -6, -5, -4, -4, -3, -2, -4, -5, -4]], ['o9_16514', [-1, -2, -3, -2, -4, -3, -4, -5, -4, -4, -3, -3, -2, -2, -1, -2, -3, -2, -4, -1, -4, -5, -6, -5, -4, -3, -2, -4, -2, -1, -3, -4, -5, -4, -3, -3, -3, -2, -1, -3, -1, -4, -2, -4, -4, -5, -4, -6, -3, -5, -4, -3, -5, -3, -5, -2, -4, -3, -5, -3, -6, -4, -3, -5, -4, -3]], ['o9_16527', [-1, -2, -3, -4, -5, -5, -4, -6, -5, -7, -4, -6, -3, -5, -4, -6, -7, -6, -5, -4, -3, -5, -2, -4, -1, -3, -5, -4, -6, -4, -7, -5, -4, -6, -5, -7, -7, -6, -5, -4, -3, -2, -1, -2, -3, -4, -3, -5, -6, -5, -7, -6, -5, -5, -4, -3, -5, -2, -5, -3, -6, -6, -5, -7, -4, -6, -5, -4, -6, -3, -7, -2, -4, -6, -3, -6, -5, -6, -5, -7, -5, -4, -5, -4, -4, -5, -4, -6, -5, -7, -4, -3, -4, -3, -2, -3, -4, -5, -4, -6, -5, -7, -4, -6, -3, -4, -3, -5, -2, -4, -2, -1, -3, -2, -1, -3, -4, -3, -5, -6, -7, -7, -6, -5, -4, -5, -6, -5, -6, -7, -6, -5, -6, -5, -7, -4, -3, -5, -2, -4, -6, -3, -5, -2, -6, -1, -7, -2, -3, -3, -4, -3, -5, -6, -7, -7, -6, -5, -4, -3, -5, -2, -6, -1, -3, -5, -6, -5, -7, -4, -6, -3, -5, -2, -4, -6, -3, -5, -7, -2, -4, -6, -4, -3, -5, -2, -5, -3, -4, -3, -5, -4, -5, -6, -6, -5, -4, -3, -2]], ['o9_16642', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9, -1, -2, -3, -4, -5, -6, -7, -8, -9]], ['o9_16685', [-1, -2, -1, -1, -2, -1, -2, -1, -2, -2, -1, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -1, -2, -1, -2, -2]], ['o9_16748', [1, 2, 3, 2, 4, 3, 5, 2, 4, 1, 4, 2, 5, 3, 4, 3, 5, 4, 5, 6, 5, 4, 5, 6, 5, 4, 3, 5, 2, 6, 5, 4, 3, 2, 4, 2, 4, 1, 5, 2, 4, 4, 3, 2, 4, 4, 5, 5, 6, 5, 5, 4, 3, 5, 2, 4, 6, 1, 3, 5, 3, 6, 3, 2, 3, 3, 4, 5, 4, 6, 3, 3, 2, 3, 3, 4, 3, 5, 2, 3, 2, 4, 1, 5, 4, 3, 2, 4, 5, 6, 5, 4, 3, 5, 2, 4, 2, 5, 1, 5, 2, 6, 5, 4, 5, 4, 3, 4, 3, 5, 3, 4, 3, 5, 2, 1, 3, 2, 4, 3, 5, 6, 5, 4, 6, 3, 6, 3, 6, 2, 3, 2, 4, 2, 5, 4, 6, 3, 2, 4, 5, 4, 3, 2, 2, 1, 3, 2, 3, 3, 4, 3, 5, 2, 4, 6, 5, 4, 4, 5]], ['o9_16920', [-1, -1, -2, -3, -2, -4, -1, -4, -4, -4, -5, -4, -3, -3, -2, -4, -3, -5, -5, -4, -5, -5, -6, -7, -6, -6, -5, -4, -3, -5, -2, -4, -3, -5, -4, -6, -3, -5, -4, -4, -5, -6, -5, -7, -4, -6, -5, -4, -6, -3, -4, -3, -5, -4, -3, -3, -2, -1, -2, -3, -4, -5, -4, -6, -3, -2, -3, -4, -5, -6, -5, -4, -3, -2, -4, -1, -5, -4, -3, -5, -5, -6, -7, -6, -5, -4, -6, -3, -2, -3, -4, -3, -5, -3, -6, -5, -4]], ['o9_17382', [-1, -2, -3, -4, -5, -6, -7, -8, -7, -6, -8, -6, -5, -7, -5, -5, -5, -4, -3, -5, -2, -5, -3, -6, -5, -7, -4, -6, -4, -6, -5, -4, -6, -3, -4, -5, -4, -6, -3, -2, -3, -2, -1, -3, -2, -3, -4, -3, -5, -4, -6, -5, -7, -6, -5, -7, -4, -8, -3, -5, -6, -5, -7, -4, -4, -3, -2, -1, -3, -4, -3, -5, -2, -5, -1, -4, -6, -5, -4, -3, -2, -1, -3, -1, -4, -2, -5, -1, -3, -2, -4, -5, -5, -4, -5, -4, -6, -3, -5, -7, -4, -8, -3, -5, -3, -6, -5, -7, -6, -5, -4, -3, -5, -4, -4, -5, -6, -7]], ['o9_17450', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 1, 2, 3, 4, 5, 6, 7]], ['o9_17646', [-1, -2, -1, -2, -3, -2, -1, -1, -1, -2, -1, -3, -4, -3, -3, -2, -1, -3, -2, -2, -3, -2, -2, -3, -2, -4, -1, -3, -3, -2, -3, -2, -1, -2, -2, -2, -3, -4, -3, -3, -2, -3, -2, -4]], ['o9_18007', [-1, -2, -3, -4, -3, -5, -2, -6, -1, -3, -5, -2, -6, -5, -4, -3, -4, -3, -4, -3, -3, -2, -4, -1, -3, -2, -4, -3, -3, -2, -4, -1, -5, -4, -6, -3, -2, -2, -3, -4, -5, -4, -3, -2, -2, -3, -2, -4, -2, -4, -5, -4, -6, -5, -5, -4, -3, -3, -2, -4, -3, -5, -2, -4, -2, -5, -3, -6, -4, -3, -2, -1, -3, -2, -3, -2, -4, -3, -4, -3, -2, -4, -5, -4, -6, -3, -5, -4, -6, -5, -4, -3, -2, -1, -2, -3, -2, -4, -2, -3, -2, -4, -3, -5, -6, -6, -5, -4, -6, -5, -6, -6, -5, -4, -4, -3, -2, -4, -3, -4, -5, -4, -6, -3, -6, -5, -4, -6, -3, -5, -2, -6, -2, -5, -3, -4, -5, -6]], ['o9_18209', [1, 2, 3, 4, 5, 6, 6, 5, 4, 5, 4, 6, 3, 2, 4, 1, 5, 4, 3, 3, 4, 3, 5, 3, 4, 4, 3, 5, 2, 4, 6, 5, 4, 3, 4, 5, 4, 6, 4, 3, 5, 2, 1, 3, 3, 4, 3, 5, 2, 6, 1, 5, 4, 3, 4, 5, 5, 4, 3, 5, 2, 6, 1, 5, 2, 3, 2, 4, 3, 5, 3, 4, 4, 5, 6, 5, 5, 4, 3, 4, 5, 4, 4, 3, 2, 1, 3, 2, 4, 5, 6, 5, 4, 3, 2, 4, 2, 5, 2, 5, 4, 3, 4, 5, 6, 5, 4, 3, 5, 2, 3, 4, 5, 5, 4, 3, 5, 2, 4, 6, 1, 5, 2, 2, 3, 2, 4, 1, 5, 1, 4, 3, 5, 4, 6, 3, 5, 2, 4, 6, 3, 4, 5, 5, 6, 5, 4, 3, 5, 2, 6, 3, 3, 4, 3, 2]], ['o9_18341', [1, 2, 2, 2, 2, 2, 1, 1, 2, 2, 1, 2, 1, 2, 1, 2, 1, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 2, 2, 1, 2]], ['o9_18633', [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -1, -2, -3, -1, -2, -3]], ['o9_18646', [1, 2, 1, 3, 2, 2, 3, 4, 3, 2, 1, 2, 1, 3, 1, 4, 2, 4, 1, 3, 1, 2, 1, 2, 3, 2, 3, 4, 3, 2, 1, 3, 1, 2, 2, 1, 2, 3, 4, 3, 2, 1, 3, 2, 2, 3, 3, 2, 1, 2, 3, 4, 3, 3, 4, 3]], ['o9_18813', [-1, -2, -1, -3, -4, -3, -2, -3, -3, -2, -4, -5, -4, -6, -3, -7, -4, -8, -5, -4, -6, -7, -6, -5, -4, -6, -3, -6, -2, -5, -1, -3, -6, -3, -2, -3, -4, -3, -5, -2, -4, -1, -3, -5, -3, -6, -2, -5, -7, -5, -8, -6, -5, -7, -5, -8, -4, -6, -8, -5, -6, -7, -6, -8, -5, -4, -3, -4, -5, -4, -6, -5, -7, -8, -7, -6, -5, -7, -4, -6, -5, -6, -7, -8, -7, -6, -5, -7, -4, -6, -3, -5, -3, -6, -4, -7, -3, -5, -3, -6, -5, -7, -4, -7, -3, -8, -2, -3, -2, -1, -3, -3, -2, -4, -3, -5, -4, -6, -3, -5, -7, -4, -6, -7]], ['o9_19130', [1, 2, 3, 3, 4, 3, 5, 2, 4, 6, 1, 3, 5, 2, 4, 3, 5, 4, 3, 5, 2, 6, 1, 3, 5, 6, 6, 5, 4, 3, 2, 1, 3, 4, 3, 4, 3, 5, 3, 6, 4, 3, 5, 4, 3, 4, 5, 4, 6, 5, 4, 3, 2, 4, 1, 5, 2, 6, 3, 4, 5, 5, 4, 6, 5, 4, 3, 2, 1, 3, 4, 3, 5, 2, 6, 3, 6, 5, 5, 4, 5, 4, 3, 4, 4, 3, 2, 1, 2, 3, 2, 4, 3, 4, 3, 5, 4, 6, 3, 2, 3, 3]], ['o9_19247', [-1, -1, -2, -3, -4, -3, -2, -3, -4, -5, -4, -6, -3, -7, -8, -7, -6, -5, -4, -6, -7, -6, -8, -5, -5, -6, -5, -7, -5, -8, -4, -6, -5, -4, -6, -3, -2, -1, -3, -4, -3, -5, -4, -3, -2, -4, -1, -3, -5, -2, -5, -1, -4, -4, -3, -4, -5, -6, -5, -7, -4, -3, -3, -4, -5, -4, -3, -2, -3, -2, -4, -1, -5, -2, -6, -3, -7, -4, -8, -5, -7, -4, -3, -5, -2, -5, -2, -1, -6, -5, -7, -4, -6, -3, -2, -3, -4, -3, -5, -6]], ['o9_19364', [1, 2, 2, 2, 2, 1, 2, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 2, 1, 1, 2, 2, 1, 2, 1, 2, 1, 1, 2]], ['o9_19396', [-1, -2, -2, -2, -3, -2, -2, -2, -2, -3, -2, -2, -3, -2, -3, -2, -3, -2, -2, -2, -3, -2, -1, -2, -1, -3, -2, -1, -2, -1, -1, -2, -1, -2, -1, -2, -1, -3, -1, -2, -1]], ['o9_19645', [1, 2, 3, 4, 3, 5, 2, 4, 6, 2, 5, 1, 4, 2, 4, 5, 6, 7, 6, 8, 5, 7, 4, 6, 5, 4, 5, 6, 5, 4, 5, 4, 3, 5, 2, 1, 3, 4, 3, 5, 2, 4, 6, 3, 5, 7, 4, 6, 5, 6, 5, 4, 3, 4, 5, 6, 7, 8, 7, 6, 5, 7, 4, 3, 5, 2, 5, 3, 6, 2, 4, 7, 5, 4, 4, 3, 5, 2, 2, 1, 3, 2, 3, 4, 3, 5, 2, 4, 6, 5, 7, 4, 6, 3, 5, 7, 2, 8]], ['o9_19724', [1, 2, 1, 3, 4, 5, 4, 6, 3, 5, 7, 2, 4, 8, 3, 5, 7, 9, 4, 8, 4, 5, 6, 5, 7, 4, 6, 3, 5, 7, 4, 7, 3, 8, 2, 4, 9, 3, 2, 1, 2, 3, 3, 4, 5, 6, 7, 6, 8, 5, 9, 4, 9, 3, 5, 8, 2, 4, 9, 8, 7, 8, 6, 5, 6, 6, 7, 7, 8, 7, 9, 6, 7, 6, 8, 7, 6, 5, 7, 4, 3, 2, 4, 1, 5, 2, 6, 5, 7, 4, 3, 2, 3, 4, 3, 5, 4, 6, 3, 5, 7, 7, 8, 7, 6, 8, 7, 6, 8, 7, 8, 9, 8, 7, 6, 6, 5, 4, 3, 5, 2, 6, 1, 7, 6]], ['o9_20029', [-1, -2, -1, -3, -4, -5, -4, -3, -2, -4, -4, -5, -6, -5, -7, -4, -8, -4, -7, -9, -3, -9, -2, -4, -8, -1, -5, -9, -2, -2, -6, -2, -5, -4, -7, -5, -6, -3, -7, -2, -4, -8, -1, -7, -9, -1, -5, -4, -3, -6, -4, -7, -2, -8, -1, -3, -5, -7, -4, -6, -5, -5, -4, -6, -7, -6, -8, -5, -9, -4, -6, -8, -3, -2, -4, -7, -5, -8, -9, -6, -5, -4, -3, -4, -5, -4, -6, -7, -6, -8, -5, -5, -6, -6, -7, -6, -8, -5, -9, -4, -6, -5, -7, -6, -7, -8, -7, -9, -6, -5, -4, -6, -5, -4, -4, -3, -5, -6, -5, -7, -8, -7, -9, -6, -8, -7, -6, -8, -5, -4, -5, -6, -7, -6, -5, -4, -3, -2, -4, -4, -5, -4, -6, -4, -3]], ['o9_20219', [1, 1, 2, 1, 3, 1, 4, 2, 4, 1, 5, 4, 6, 3, 7, 4, 6, 5, 4, 6, 3, 7, 2, 8, 3, 7, 4, 6, 5, 4, 6, 5, 7, 4, 8, 3, 5, 7, 9, 8, 7, 6, 5, 4, 3, 5, 4, 6, 3, 2, 3, 4, 3, 5, 2, 4, 5, 6, 5, 7, 5, 8, 4, 9, 5, 6, 5, 7, 4, 8, 3, 7, 2, 4, 6, 3, 5, 6, 7, 8, 7, 9, 6, 5, 7, 4, 3, 5, 2, 4, 6, 1, 3, 7, 4, 7, 5, 8, 4, 6, 5, 7, 4, 6, 3, 5, 7, 2, 6, 1, 3, 7, 4, 8, 3, 5, 6, 7, 8, 8, 9, 8, 8, 8, 7, 6, 5, 7, 4, 6, 8, 3, 6, 2, 7, 1, 6, 6, 5, 4, 6, 3, 5, 7, 2, 4, 8, 3, 5, 9, 6, 5, 5, 4, 5, 5, 6, 7, 8, 9, 9, 8, 7, 9, 6, 8, 5, 9, 4]], ['o9_20305', [-1, -2, -3, -2, -3, -3, -4, -3, -5, -4, -3, -2, -3, -2, -4, -1, -3, -2, -4, -1, -3, -2, -4, -3, -5, -4, -3, -5, -2, -4, -2, -3, -2, -4, -1, -3, -5, -2, -1, -3, -4, -3, -2, -3, -3, -4, -3, -5, -2, -3, -3, -2, -3, -3, -2, -4, -3, -2, -3, -2, -3, -4, -3, -2, -4, -3, -2]], ['o9_20364', [1, 2, 3, 4, 3, 5, 2, 4, 6, 7, 8, 8, 7, 6, 5, 4, 3, 3, 4, 3, 5, 6, 5, 4, 3, 2, 4, 1, 3, 3, 4, 5, 4, 3, 2, 4, 3, 4, 3, 5, 2, 6, 1, 5, 2, 6, 5, 7, 4, 7, 4, 6, 8, 5, 4, 6, 3, 7, 4, 5, 6, 5, 7, 4, 8, 3, 2, 1, 3, 2, 4, 5, 4, 6, 6, 7, 6, 8, 6, 7, 6, 5, 4, 6, 5, 7, 5, 7, 6, 5, 7, 4, 3, 5, 6, 5, 4, 5, 4, 6, 3, 7, 6, 7, 6, 5, 7, 8, 7, 6, 8, 5, 4, 5, 6, 5]], ['o9_20472', [-1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -1, -2, -3]], ['o9_21195', [1, 2, 3, 2, 3, 4, 3, 5, 3, 6, 4, 5, 4, 6, 3, 7, 2, 4, 6, 1, 4, 2, 1, 5, 1, 4, 4, 3, 5, 6, 5, 7, 4, 5, 4, 6, 7, 6, 5, 4, 3, 2, 1, 3, 2, 4, 3, 5, 6, 5, 4, 3, 5, 3, 2, 3, 4, 5, 4, 6, 3, 7, 2, 6, 5, 4, 6, 3, 5, 2, 4, 6, 1, 4, 7, 6, 5, 4, 3, 2, 1, 3, 2, 4, 3, 5, 2, 4, 5, 6, 5, 4, 3, 2, 4, 4, 5, 4, 6, 5, 5, 6, 7, 6, 5, 5, 4, 6, 3, 5, 2, 4, 3, 2, 1, 2, 2]], ['o9_21496', [-1, -2, -3, -2, -1, -3, -2, -4, -4, -3, -3, -2, -3, -3, -2, -1, -3, -2, -4, -3, -2, -4, -1, -4, -1, -2, -1, -3, -2, -3, -4, -3, -2, -1, -3, -2, -4, -1, -3, -2, -1, -2, -2, -3, -3, -4, -3, -3, -2, -1, -1, -1, -2, -1, -3, -4, -3, -3, -3, -2, -1, -3]], ['o9_21513', [-1, -2, -3, -2, -4, -5, -4, -6, -5, -4, -6, -3, -7, -2, -4, -6, -8, -7, -5, -4, -6, -3, -7, -2, -4, -5, -6, -5, -7, -6, -5, -7, -4, -8, -3, -5, -7, -9, -4, -8, -5, -6, -5, -7, -6, -8, -5, -7, -9, -5, -8, -4, -8, -5, -7, -9, -6, -5, -7, -4, -3, -4, -5, -5, -4, -6, -5, -4, -3, -2, -1, -3, -2, -4, -3, -4, -5, -4, -6, -3, -5, -7, -2, -5, -1, -4, -5, -6, -5, -7, -4, -8, -3, -7, -4, -6, -5, -4, -6, -3, -7, -6, -8, -5, -9, -4, -8, -3, -5, -7, -6, -6, -5, -4, -3, -5, -2, -5, -6]], ['o9_21620', [-1, -2, -3, -2, -4, -1, -5, -2, -5, -2, -4, -5, -6, -3, -2, -4, -3, -5, -4, -3, -2, -2, -1, -2, -3, -4, -3, -4, -5, -4, -6, -4, -6, -3, -4, -5, -4, -3, -2, -1, -3, -4, -5, -5, -5, -6, -5, -4, -6, -4, -3, -5, -2, -4, -1, -3, -5, -6, -5, -4, -6, -4, -3, -2, -3, -2, -2, -1, -2, -3, -4, -3, -3, -2, -4, -2, -5, -3, -6, -2, -4, -3, -5, -2, -4, -4, -4, -3, -5, -5, -4, -3, -5, -2, -4, -1, -3, -5, -4, -3, -2, -1, -3, -1, -4, -3, -5, -4]], ['o9_21893', [-1, -2, -3, -4, -5, -4, -6, -3, -3, -2, -1, -3, -4, -3, -4, -3, -2, -3, -4, -5, -6, -5, -4, -3, -5, -2, -4, -6, -2, -3, -2, -1, -2, -1, -3, -4, -5, -4, -3, -5, -2, -6, -1, -2, -1, -3, -2, -3, -2, -4, -3, -5, -4, -6, -3, -5, -2, -6, -1, -3, -3, -4, -3, -2, -3, -2, -1, -3, -4, -3, -5, -2, -4, -6, -5, -4, -5, -4]], ['o9_21918', [1, 2, 1, 1, 2, 2, 3, 4, 3, 2, 1, 2, 1, 3, 2, 4, 4, 3, 2, 2, 1, 1, 2, 1, 1, 1, 2, 3, 2, 4, 1, 3, 2, 1, 1, 1, 2, 1, 2, 1, 3, 1, 2, 1, 3, 2, 4, 3, 2, 3, 3, 2, 1, 2, 3, 2, 3, 2, 3, 4, 3, 3, 3, 2, 4, 3, 4, 3, 2, 2, 1, 2, 3, 3, 4, 3, 2, 3]], ['o9_22129', [-1, -2, -3, -4, -3, -5, -4, -6, -5, -7, -4, -6, -8, -5, -9, -8, -7, -6, -8, -5, -6, -7, -6, -8, -7, -9, -8, -7, -7, -6, -8, -5, -7, -6, -8, -5, -7, -9, -4, -3, -5, -2, -6, -1, -3, -6, -7, -6, -5, -4, -3, -5, -2, -6, -1, -7, -2, -7, -3, -4, -5, -4, -6, -3, -7, -3, -8, -2, -4, -3, -4, -5, -6, -6, -7, -6, -5, -7, -5, -4, -3, -5, -2, -4, -6, -1, -3, -7, -8, -9, -8, -7, -6, -5, -6, -5, -4, -3, -5, -2, -4, -6, -4, -7, -3, -7, -8, -7, -6, -5, -7]], ['o9_22252', [1, 2, 1, 3, 2, 4, 3, 5, 4, 6, 3, 5, 7, 2, 4, 6, 1, 5, 7, 2, 8, 2, 7, 9, 3, 6, 2, 4, 7, 1, 3, 2, 1, 5, 1, 4, 6, 3, 5, 4, 6, 2, 7, 1, 8, 1, 7, 2, 6, 3, 5, 6, 7, 4, 3, 5, 4, 6, 5, 4, 3, 2, 4, 3, 5, 2, 4, 6, 2, 5, 7, 3, 6, 8, 7, 9, 6, 8, 5, 7, 9, 4, 6, 5, 4, 3, 2, 4, 3, 2, 1, 2, 3, 4, 3, 5, 2, 5, 6, 5, 4, 3, 2, 4, 5, 4, 3, 2, 4, 1, 5, 2, 6, 2, 7, 6, 8, 5, 9, 4, 6, 6, 5, 3, 4, 3, 5, 2, 6, 7, 6, 8, 5, 7, 9, 4, 6, 5, 4, 3, 2, 4, 5, 6, 6, 7, 8, 9, 8, 7, 6]], ['o9_22477', [1, 2, 3, 2, 4, 3, 5, 2, 1, 3, 2, 4, 3, 5, 2, 4, 3, 5, 2, 6, 5, 4, 3, 4, 5, 4, 6, 6, 7, 6, 6, 5, 4, 6, 6, 5, 4, 6, 3, 2, 1, 3, 4, 5, 5, 4, 6, 3, 2, 4, 4, 3, 5, 4, 6, 3, 5, 7, 4, 6, 4, 7, 5, 4, 3, 5, 2, 6, 5, 7, 4, 3, 4, 4, 5, 4, 6, 3, 5, 3, 5, 3, 2]], ['o9_22607', [1, 2, 3, 4, 5, 6, 7, 6, 8, 5, 4, 3, 2, 4, 1, 3, 4, 5, 4, 6, 3, 6, 2, 4, 7, 3, 5, 6, 5, 7, 5, 7, 4, 5, 6, 7, 7, 6, 8, 5, 4, 3, 4, 3, 5, 2, 4, 6, 1, 3, 7, 4, 6, 5, 4, 6, 3, 5, 2, 5, 3, 4, 5, 5, 6, 5, 7, 6, 8, 5, 7, 4, 7, 3, 6, 2, 3, 4, 3, 4, 5, 4, 6, 3, 5, 2, 1, 2, 3, 4, 5, 4, 6, 5, 7, 6, 5, 7, 6, 8]], ['o9_22663', [-1, -1, -2, -1, -3, -2, -2, -3, -3, -3, -4, -3, -5, -2, -4, -6, -1, -7, -6, -8, -6, -5, -4, -6, -3, -7, -2, -4, -4, -4, -3, -2, -4, -3, -5, -4, -6, -3, -5, -7, -2, -6, -2, -3, -4, -3, -5, -2, -6, -2, -7, -1, -6, -2, -2, -3, -4, -3, -5, -4, -6, -3, -2, -1, -3, -2, -4, -5, -4, -6, -3, -4, -5, -4, -6, -3, -7, -6, -8, -7, -7, -6, -5, -4, -6, -3, -5, -2, -6, -1, -7, -6, -5, -4, -6, -3, -4, -5, -4, -6, -3, -5, -7, -2, -4, -8, -3, -5, -7, -4, -8, -3, -5, -6, -7, -6, -5, -4, -6, -5, -4, -3, -4, -5]], ['o9_22698', [-1, -2, -2, -1, -2, -3, -2, -4, -3, -5, -4, -6, -5, -7, -4, -8, -3, -2, -1, -3, -2, -3, -2, -3, -4, -5, -6, -5, -7, -4, -6, -5, -4, -4, -4, -3, -4, -5, -4, -5, -4, -6, -5, -5, -4, -3, -2, -4, -1, -3, -2, -4, -5, -4, -3, -2, -4, -3, -5, -2, -6, -5, -4, -5, -6, -5, -7, -6, -8, -7, -6, -8, -5, -4, -3, -4, -5, -6, -5, -4, -3, -2, -1, -3, -2, -2, -3, -4, -5, -4, -6, -6, -6, -7, -7, -6, -5, -7, -4, -6, -8, -3, -7, -2, -6, -8, -3, -7, -3, -4, -5, -4, -6, -3, -5, -7, -2, -5, -8, -2, -4, -7, -5, -5, -6, -5, -7, -4, -8, -3, -5, -2, -5, -1, -4, -6, -3, -2, -4, -4, -3, -5, -4, -3, -5, -2, -6, -5, -7, -4, -6, -7, -8, -7, -6, -5, -7, -4, -6, -6, -5, -7, -4, -6, -8, -5, -7, -4]], ['o9_22925', [-1, -2, -3, -3, -2, -1, -3, -3, -2, -1, -3, -3, -3, -3, -4, -3, -5, -2, -1, -3, -4, -3, -2, -1, -1, -2, -3, -2, -2, -1, -3, -2, -3, -3, -4, -3, -5, -2, -4, -3, -2, -3, -2, -1, -2, -3, -2, -1, -3, -4, -4, -3, -3, -3, -2, -4, -1, -3, -2, -4, -3, -4, -5, -4, -3, -2, -4, -1, -3, -5, -2, -4, -1, -2, -3, -4, -3, -2, -3, -3, -2, -4, -1, -5, -2, -5, -2, -3, -2, -4, -3, -5, -2, -3, -4, -5, -4, -3, -2, -4, -4]], ['o9_23023', [1, 2, 1, 2, 3, 2, 4, 3, 5, 2, 4, 4, 4, 5, 4, 6, 5, 4, 3, 5, 2, 4, 6, 5, 4, 6, 3, 7, 2, 6, 8, 5, 7, 4, 7, 3, 5, 2, 6, 5, 7, 4, 6, 7, 6, 8, 5, 7, 4, 6, 3, 5, 4, 3, 2, 1, 3, 3, 2, 4, 3, 5, 4, 3, 5, 3, 5, 2, 6, 1, 7, 2, 6, 8, 5, 6, 7, 6, 5, 7, 4, 6, 3, 2, 4, 3, 5, 4, 6, 3, 5, 7, 2, 4, 6, 8, 1, 5, 6, 5, 4, 3, 5, 2, 4, 1, 4, 1, 4, 3, 2, 1, 3, 4, 3, 5, 6, 7, 6, 5, 6, 5, 6, 5, 5, 4, 6, 3, 2, 4, 1, 3, 2, 2, 3, 4, 5, 4, 6, 3, 5, 2, 4, 3, 3, 2, 4, 1, 5, 4, 6, 3, 7, 4, 8, 7, 6, 5, 4, 6, 3, 7, 2, 3, 4, 5, 6, 5, 6, 5, 7, 4, 6, 3, 4, 5, 6, 7, 8, 7, 6, 5, 7, 6, 8, 5, 7, 5, 4, 3, 5, 4]], ['o9_23032', [-1, -2, -1, -3, -4, -4, -4, -3, -2, -4, -1, -3, -4, -4, -3, -5, -2, -1, -3, -4, -3, -2, -4, -1, -2, -3, -2, -1, -2, -1, -3, -2, -4, -1, -3, -5, -4, -3, -5, -2, -5, -4, -4, -3, -5, -4, -5]], ['o9_23179', [-1, -2, -3, -4, -3, -5, -2, -3, -3, -2, -2, -2, -1, -3, -2, -3, -2, -3, -2, -4, -1, -3, -5, -2, -4, -1, -3, -1, -2, -3, -4, -3, -5, -5, -4, -3, -5, -2, -3, -3, -4, -3, -2, -3, -2, -1, -2, -3, -2, -3, -4, -3, -2, -2, -3, -2, -3, -2, -3, -2, -3, -4, -3, -2, -2, -1, -3, -2, -3, -4, -4, -3, -4, -3, -2, -1, -2, -3, -3, -4, -3, -2, -1]], ['o9_23263', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 1, 2, 3]], ['o9_23461', [1, 2, 3, 4, 5, 4, 3, 5, 2, 4, 6, 2, 7, 1, 6, 2, 5, 2, 6, 6, 5, 4, 3, 2, 3, 4, 3, 5, 6, 7, 6, 5, 4, 3, 5, 2, 4, 2, 4, 5, 5, 4, 3, 2, 4, 1, 2, 3, 4, 5, 4, 6, 5, 7, 4, 3, 5, 2, 5, 3, 6, 5, 7, 5, 4, 6, 3, 4, 5, 6, 7, 6, 7, 6, 6, 5, 4, 3, 5, 2, 4, 5, 4, 6, 5, 7, 4, 6, 5, 4, 3]], ['o9_23660', [-1, -2, -3, -2, -4, -1, -5, -4, -6, -3, -5, -7, -2, -4, -3, -5, -4, -6, -4, -6, -7, -8, -7, -7, -6, -5, -4, -6, -3, -7, -2, -8, -9, -8, -10, -7, -8, -7, -9, -8, -7, -7, -6, -5, -7, -4, -6, -8, -3, -5, -7, -9, -6, -8, -10, -6, -9, -5, -8, -7, -6, -8, -5, -7, -9, -4, -3, -5, -2, -6, -7, -8, -9, -10, -9, -8, -7, -6, -7, -6, -8, -7, -9, -6, -10, -5, -9, -4, -6, -3, -5, -7, -4, -6, -3, -5, -7, -2, -1, -8, -2, -7, -9, -1, -3, -8, -4, -7, -6, -7, -8, -9, -5, -4, -6, -3, -5, -7, -2, -5, -8, -8, -7, -9, -6, -10, -7, -6, -8, -5, -9, -4, -8, -5, -8, -7, -6, -5, -4, -3, -4, -5, -6, -7, -6, -8, -7, -9, -6, -8, -5, -9, -4, -6, -10, -4, -9, -3, -5, -9, -2, -8, -3, -3, -4, -4, -5, -6, -7, -6, -5, -4, -5, -6]], ['o9_23723', [1, 2, 3, 4, 3, 3, 2, 1, 2, 2, 3, 2, 4, 1, 4, 2, 5, 1, 2, 3, 2, 4, 5, 5, 4, 4, 3, 2, 4, 5, 5, 4, 3, 2, 2, 1, 2, 3, 4, 3, 5, 5, 5, 4, 3, 2, 4, 3, 5, 2, 4, 1, 2, 3, 3, 3, 2, 3, 4, 5, 4, 3, 2, 2, 1, 3, 2, 3, 2, 3, 2, 4, 3, 5, 2, 5, 2, 4, 1, 5, 3, 2, 3, 2, 3, 2, 4, 2, 5, 3, 3, 2, 3, 4, 3, 2, 4, 2, 4, 1, 4, 2, 3, 2, 4, 3, 3, 4, 5]], ['o9_23955', [-1, -2, -3, -4, -3, -5, -2, -4, -3, -2, -4, -1, -2, -3, -2, -4, -1, -2, -3, -2, -1, -3, -4, -5, -6, -5, -4, -3, -5, -2, -4, -2, -5, -4, -3, -2, -1, -2, -3, -4, -5, -4, -3, -2, -4, -5, -4, -3, -4, -4, -5, -4, -6, -3, -5, -4, -3, -3, -2, -1, -2, -3, -4, -5, -5, -6, -5, -4, -5, -4, -3, -2, -3, -4, -5, -4, -3, -5, -4, -5, -6, -5, -6, -5, -4, -3, -5, -2, -5, -4, -5, -4, -3, -5, -2, -4, -3, -3, -2, -1, -2, -3, -4, -5, -4, -6, -3, -2, -3, -4, -5, -4, -6, -3, -5, -4, -3, -5, -3, -2, -1, -3, -3, -2, -1, -3, -3, -4, -3, -5, -2, -6, -3, -6, -4, -6, -5, -4, -6, -3, -5, -2, -4, -4]], ['o9_23961', [1, 2, 3, 4, 5, 4, 6, 7, 6, 8, 5, 4, 6, 3, 7, 2, 8, 1, 9, 2, 8, 3, 8, 4, 5, 4, 6, 5, 4, 7, 6, 5, 7, 4, 6, 8, 3, 6, 9, 2, 4, 7, 4, 6, 5, 4, 6, 3, 6, 4, 3, 5, 2, 6, 1, 3, 7, 2, 6, 3, 7, 2, 6, 8, 5, 7, 6, 5, 7, 4, 5, 4, 6, 3, 7, 2, 6, 8, 1, 3, 8, 4, 7, 9, 4, 8, 8, 5, 6, 5, 7, 5, 4, 3, 2, 4, 5, 6, 7, 8, 9, 8, 7, 6, 8, 6, 5, 4, 6, 3, 5, 7, 2, 4, 6, 1, 7, 6, 5, 4, 6, 4, 4, 3, 4, 5, 4, 6, 5, 4, 6, 3, 6, 2, 7, 1, 3, 6, 4, 3, 2, 5, 3, 6, 7, 4, 8, 5, 4, 6, 3, 7, 6, 8, 5, 9, 4, 8, 3]], ['o9_23971', [1, 2, 3, 2, 2, 3, 2, 1, 3, 2, 3, 3, 3, 2, 1, 2, 3, 2, 3, 3, 2, 2, 3, 4, 3, 2, 1, 2, 2, 3, 2, 4, 2, 4, 2, 3, 2, 1, 3, 4, 3, 2, 1, 3, 2, 4, 1, 3, 2, 4, 1, 2, 1, 3, 2, 4, 3, 3, 2, 3, 2, 1, 1, 2]], ['o9_23977', [1, 1, 2, 1, 3, 2, 4, 3, 5, 2, 4, 6, 1, 3, 7, 6, 8, 5, 7, 4, 6, 5, 7, 5, 7, 4, 3, 4, 3, 5, 2, 6, 3, 7, 4, 8, 3, 5, 4, 5, 6, 7, 6, 8, 5, 4, 6, 3, 2, 4, 1, 2, 3, 2, 4, 2, 5, 3, 4, 3, 5, 2, 6, 7, 6, 8, 5, 4, 3, 4, 3, 2, 4, 3, 5, 2, 4, 2, 5, 4, 6, 3, 4, 5, 4, 6, 3, 5, 7, 3, 2, 4, 1, 2, 3, 2, 4, 1, 3, 5, 1, 6, 5, 4, 3, 5, 2, 5, 1, 1, 2, 3, 4, 3, 5, 4, 4, 3, 5, 2, 3, 4, 4, 5, 6, 7, 6, 8, 5, 4, 3, 5, 2, 6, 2, 5, 7, 4, 8, 5, 3, 4, 4, 3, 5, 6, 5, 4, 3, 2, 3, 4, 5, 6]], ['o9_24069', [-1, -2, -3, -2, -1, -2, -3, -3, -2, -3, -4, -3, -5, -6, -5, -4, -3, -5, -2, -4, -6, -3, -4, -4, -3, -4, -5, -4, -6, -3, -6, -3, -2, -1, -3, -2, -4, -5, -4, -5, -6, -5, -4, -5, -4, -4, -3, -2, -4, -5, -6, -6, -5, -4, -3, -2, -4, -5, -6, -6, -5, -4, -3, -3, -2, -1, -2, -3, -2, -4, -2, -5, -3, -6, -2, -6, -5, -4, -3, -5, -2, -6, -1, -3, -4, -3, -5, -3, -4, -3, -5, -2, -2, -3, -4, -5, -5, -4, -6, -3, -2, -4, -1, -4, -3, -5, -2, -4, -2, -3, -2, -4, -1, -5, -1, -4, -3, -2, -3, -4]], ['o9_24126', [1, 2, 1, 3, 2, 4, 4, 3, 2, 3, 4, 5, 4, 3, 5, 4, 6, 5, 7, 4, 6, 8, 5, 7, 5, 8, 5, 9, 8, 7, 6, 5, 7, 4, 6, 8, 3, 3, 2, 4, 3, 2, 4, 3, 4, 5, 4, 6, 3, 5, 7, 5, 8, 4, 9, 8, 10, 7, 9, 6, 7, 8, 7, 6, 5, 6, 5, 7, 4, 6, 5, 4, 6, 3, 6, 2, 5, 7, 1, 4, 8, 2, 5, 7, 7, 3, 6, 2, 7, 3, 8, 7, 8, 8, 9, 8, 10, 7, 9, 6, 8, 5, 4, 5, 6, 7, 6, 8, 5, 4, 6, 3, 2, 4, 5, 4, 3, 2, 4, 1, 3, 4, 3, 5, 2, 6, 3, 5, 4, 5, 6, 7, 8, 9, 8, 10, 7, 6, 7, 6, 5, 4, 6, 3, 5, 4]], ['o9_24149', [1, 2, 3, 2, 4, 5, 4, 4, 3, 2, 4, 2, 5, 1, 3, 6, 2, 5, 3, 4, 5, 4, 6, 6, 5, 4, 3, 4, 5, 4, 6, 4, 3, 2, 1, 3, 2, 3, 4, 3, 3, 4, 3, 4, 3, 2, 4, 5, 4, 3, 2, 4, 2, 5, 3, 4, 5, 6, 5, 5, 4, 3, 5, 2, 6, 1, 2, 3, 4, 3, 5, 2, 2, 3, 4, 5, 6, 5, 5, 5, 4, 6, 3, 6, 2, 5, 4, 3, 5, 2, 6, 3, 4, 5, 4, 4, 3, 5, 4, 3, 5, 2, 5, 5, 6, 5, 4, 3, 2, 4, 1, 5, 2, 3, 4, 3, 5, 2, 4, 6, 2, 6, 2, 5, 2, 4, 1, 3, 2, 1, 3, 4, 3, 4, 5, 4, 6, 5, 4, 3, 4, 4, 3, 4, 5, 4, 4, 3, 2, 4]], ['o9_24183', [1, 2, 3, 4, 5, 6, 7, 6, 8, 5, 7, 9, 6, 10, 6, 11, 5, 12, 5, 13, 4, 3, 2, 3, 3, 4, 5, 6, 7, 8, 9, 10, 9, 11, 8, 10, 12, 7, 6, 8, 5, 4, 3, 5, 2, 4, 1, 5, 6, 7, 8, 7, 8, 9, 8, 10, 7, 9, 11, 9, 8, 9, 10, 9, 8, 7, 6, 8, 7, 7, 6, 5, 4, 3, 2, 4, 3, 5, 4, 6, 5, 7, 6, 8, 5, 7, 9, 4, 10, 3, 9, 4, 8, 7, 9, 6, 10, 11, 12, 5, 11, 4, 6, 10, 3, 5, 7, 11, 2, 5, 12, 1, 13, 2, 12, 3, 4, 3, 5, 6, 5, 7, 4, 8, 3, 7, 6, 9, 8, 10, 7, 9, 11, 10, 9, 8, 7, 9, 6, 5, 4, 6, 3, 5, 7, 3, 6, 8, 2, 4, 1, 3, 2, 4, 3, 4, 3, 5, 4, 6, 5, 7, 4, 6, 3, 7, 4, 5, 4, 6, 5, 6, 7, 8, 7, 9, 6, 10, 6, 9, 11, 7, 10, 12, 13, 8, 7, 9, 10, 11, 10, 12, 9, 8, 7, 9, 6, 7, 6, 8, 9, 9, 8, 10, 11, 10, 9, 10, 9, 8, 9, 9, 8, 10, 8, 7, 6, 5, 4, 6, 3, 7, 2, 8, 7, 9, 9, 8, 9, 10, 9, 11, 8, 10, 12, 8, 11, 9, 8, 9, 8, 10, 7, 8, 9, 8, 7, 6, 5, 4, 5, 5, 6, 5, 7, 6, 8, 5, 7, 9, 8, 10, 8, 11, 7, 9, 12, 8, 10, 7, 11, 7, 10, 12, 6, 9, 10, 8, 9]], ['o9_24290', [1, 1, 2, 3, 2, 4, 1, 4, 1, 1, 2, 3, 2, 2, 1, 2, 2, 3, 2, 4, 2, 1, 2, 3, 2, 1, 3, 1, 4, 4, 3, 2, 1, 3, 4, 3, 2, 3, 2, 3, 4, 3, 2, 1, 1, 2, 2, 1, 3, 2, 4, 4]], ['o9_24401', [-1, -2, -3, -4, -3, -2, -2, -3, -4, -3, -2, -3, -3, -3, -2, -3, -3, -2, -1, -2, -3, -2, -3, -2, -3, -3, -4, -3, -2, -2, -2, -2, -1, -2, -2, -3, -4, -4, -3, -2, -3, -2]], ['o9_24407', [-1, -2, -3, -4, -3, -5, -2, -5, -6, -7, -6, -6, -5, -6, -6, -5, -4, -3, -5, -2, -6, -3, -4, -3, -5, -2, -4, -4, -3, -2, -1, -2, -3, -4, -5, -6, -5, -7, -6, -5, -7, -4, -6, -3, -5, -4, -5, -6, -6, -5, -4, -4, -3, -2, -4, -1, -4, -3, -2, -4, -1, -3, -3, -4, -3, -5, -2, -4, -6, -1, -3, -7, -2, -7, -6, -5, -4, -3, -5, -2, -4, -5, -6, -5, -4, -6, -4, -7, -6, -5, -4, -4, -4, -3, -4, -5, -5, -4, -6, -3, -5]], ['o9_24534', [-1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -4, -5, -6, -7, -8, -1, -2, -3, -1, -2, -3, -1, -2, -3, -1, -2, -3]], ['o9_24592', [-1, -2, -2, -3, -2, -4, -1, -4, -5, -4, -6, -5, -4, -4, -4, -3, -2, -1, -3, -2, -3, -4, -3, -3, -2, -4, -5, -4, -6, -3, -7, -2, -4, -5, -6, -5, -7, -4, -7, -3, -5, -5, -4, -5, -5, -4, -6, -3, -6, -2, -5, -1, -6, -1, -2, -3, -4, -3, -5, -2, -4, -6, -3, -5, -7, -5, -4, -5, -5, -4, -3, -2, -1, -2, -3, -2, -4, -3, -4, -5, -4, -4, -3, -2, -2]], ['o9_24779', [-1, -2, -1, -3, -2, -4, -1, -3, -1, -4, -1, -2, -3, -3, -4, -3, -2, -1, -2, -3, -2, -4, -1, -3, -2, -4, -2, -3, -2, -4, -3, -2, -2, -3, -2, -1, -2, -3, -3, -4, -3, -2, -1, -3, -3, -2, -1, -3, -4, -3, -2, -3, -3, -2, -4, -1, -3, -2, -3, -2, -1, -3, -2, -4, -1, -3, -2, -3, -4, -3, -2, -1, -3, -2, -4, -1, -3, -2, -4, -1, -2, -2]], ['o9_24886', [-1, -2, -1, -2, -3, -2, -4, -3, -5, -6, -7, -6, -8, -5, -9, -4, -6, -10, -3, -5, -9, -11, -2, -6, -12, -7, -12, -7, -13, -8, -7, -9, -6, -10, -5, -9, -11, -8, -12, -9, -9, -10, -11, -10, -9, -8, -10, -7, -6, -8, -5, -7, -9, -4, -8, -10, -3, -5, -7, -11, -2, -4, -10, -12, -1, -6, -9, -11, -2, -5, -7, -10, -12, -1, -3, -11, -13, -10, -12, -4, -11, -13, -3, -5, -10, -2, -9, -11, -9, -8, -7, -9, -10, -9, -11, -6, -5, -7, -6, -8, -7, -9, -6, -10, -5, -9, -4, -8, -3, -7, -9, -4, -10, -3, -5, -9, -11, -2, -8, -10, -1, -3, -9, -2, -6, -8, -3, -8, -2, -4, -9, -3, -4, -7, -5, -4, -3, -2, -6, -5, -7, -5, -8, -4, -3, -5, -2, -1, -3, -4, -3, -5, -6, -5, -4, -3, -2, -4, -3, -5, -4, -3, -5, -3, -5, -6, -5, -5, -4, -6, -7, -6, -8, -5, -7, -9, -6, -8, -10, -7, -9, -11, -6, -8, -10, -12, -7, -9, -11, -13, -6, -8, -10, -12, -5, -7, -9, -11, -4, -8, -3, -5, -7, -2, -6, -5, -7, -5, -8, -4, -3, -5, -2, -4, -6, -1, -3, -5, -7, -2, -6, -3, -2, -3, -4, -5, -6, -5, -7, -4, -8, -3, -7, -9, -2, -4, -10, -9, -11, -8, -12, -7, -11, -13, -6, -5, -4, -6, -3, -7, -2, -4, -8, -5, -4, -5, -6, -5, -7, -4, -6, -8, -5, -7, -9, -8, -9]], ['o9_24889', [1, 1, 2, 3, 4, 3, 5, 2, 5, 6, 5, 7, 4, 6, 8, 3, 5, 2, 6, 5, 7, 4, 6, 5, 4, 3, 3, 2, 4, 5, 6, 6, 5, 7, 4, 3, 2, 4, 1, 3, 5, 3, 6, 2, 7, 3, 7, 3, 4, 5, 6, 5, 4, 3, 2, 4, 1, 5, 4, 6, 3, 5, 6, 7, 6, 8, 5, 7, 6, 8, 5, 6, 5, 7, 6, 8, 5, 4, 3, 5, 2, 4, 6, 1, 3, 7, 4, 8, 5, 8, 6, 7, 6, 5, 4, 3, 5, 2, 6, 5, 7, 8, 7, 6, 5, 5, 4, 3, 2, 4, 5, 6, 5, 6, 7, 8, 7, 6, 6, 5, 7, 4, 6, 3, 5, 7, 4, 6, 3, 7, 3, 6, 8, 2, 5, 3, 6, 2, 1, 4, 4, 5, 4, 4, 3, 2, 1, 3, 3, 2, 3, 4, 3, 5, 2, 4, 6, 3, 7, 6, 5, 4, 6, 4, 3, 2, 4, 1, 5, 4, 3, 2, 4, 4, 3, 5, 2, 4, 5, 6, 5, 4, 6, 7, 6, 8, 5, 6, 5, 7, 4, 6, 3, 5, 7, 3, 6, 6, 6, 6, 5, 4, 6, 3, 5, 7]], ['o9_24946', [-1, -2, -3, -2, -4, -2, -4, -1, -2, -3, -2, -1, -3, -2, -1, -3, -2, -1, -2, -1, -3, -2, -4, -3, -2, -1, -3, -1, -2, -3, -3, -2, -1, -2, -1, -3, -3, -3, -2, -3, -2, -4, -3, -2, -2, -3, -3, -4]], ['o9_25110', [1, 2, 1, 1, 1, 2, 3, 4, 5, 4, 6, 3, 5, 7, 6, 6, 6, 6, 5, 4, 3, 5, 2, 4, 1, 5, 2, 3, 4, 5, 4, 6, 3, 2, 2, 3, 4, 3, 5, 2, 6, 5, 4, 3, 5, 2, 4, 1, 3, 5, 3, 4, 5, 4, 6, 3, 7, 3, 7, 3, 6, 2, 5, 7, 4, 3, 2, 4, 5, 4, 6, 3, 7, 7, 6, 5, 4, 6, 3, 5, 2, 6, 1, 5, 2, 4, 2, 3, 4]], ['o9_25199', [1, 2, 3, 2, 1, 2, 3, 4, 3, 2, 1, 2, 2, 3, 2, 4, 4, 3, 3, 2, 1, 3, 2, 3, 4, 3, 3, 2, 4, 1, 3, 3, 2, 3, 3, 3, 2, 3, 2, 3, 2, 3, 2, 1, 3, 3, 2, 3, 2, 4, 1, 3, 2, 1]], ['o9_25341', [1, 1, 2, 1, 1, 2, 3, 3, 2, 2, 3, 2, 1, 1, 2, 3, 2, 3, 2, 2, 1, 2, 3, 2, 1, 2, 3, 2, 2, 1, 2, 3, 2, 1, 3, 2, 1, 1, 1, 2, 3, 2, 3, 2, 1, 1, 2, 1, 3, 1, 2]], ['o9_25444', [1, 2, 2, 3, 2, 2, 2, 2, 1, 1, 2, 1, 1, 2, 2, 3, 3, 2, 1, 1, 1, 2, 3, 2, 2, 2, 1, 2, 1, 2, 1, 2, 2, 3, 2, 2, 1, 2, 3, 2, 1, 3, 1, 3, 2, 1, 3, 2, 3, 2, 1, 3, 2, 2, 3, 3, 2]], ['o9_25595', [1, 2, 3, 4, 5, 6, 7, 6, 5, 7, 5, 8, 4, 7, 9, 3, 5, 4, 6, 5, 6, 7, 7, 6, 5, 7, 4, 6, 3, 5, 7, 2, 4, 6, 8, 6, 6, 5, 7, 4, 6, 3, 5, 7, 2, 4, 3, 5, 2, 6, 2, 5, 1, 4, 5, 3, 5, 2, 4, 6, 3, 4, 4, 5, 6, 7, 6, 8, 5, 7, 9, 4, 9, 3, 5, 4, 6, 3, 5, 4, 3, 5, 2, 5, 6, 5, 7, 6, 8, 5, 6, 5, 7, 4, 3, 4, 5, 6, 5, 7, 4, 6, 8, 3, 5, 2, 5, 1, 4, 2, 5, 3, 2, 4, 3, 5, 4, 6, 5, 4, 3, 5, 6]], ['o9_25709', [1, 2, 3, 2, 1, 2, 1, 1, 1, 2, 3, 2, 2, 1, 2, 1, 2, 1, 2, 2, 2, 3, 2, 3, 2, 1, 1, 2, 1]], ['o9_25832', [1, 2, 3, 2, 1, 2, 2, 3, 2, 3, 3, 2, 2, 2, 1, 2, 1, 1, 2, 3, 3, 2, 1, 3, 2, 3, 2, 3, 2, 3, 3, 2, 1, 3, 3, 2, 1, 2, 3, 2, 1, 2, 1, 1, 1, 2, 2, 2, 1, 2, 3, 2, 1, 1, 2, 3, 3]], ['o9_26141', [-1, -2, -3, -4, -3, -5, -2, -6, -6, -7, -6, -5, -7, -4, -6, -8, -3, -5, -7, -6, -8, -5, -7, -4, -8, -3, -5, -4, -3, -3, -2, -2, -3, -4, -3, -2, -1, -2, -3, -2, -4, -3, -4, -3, -5, -6, -5, -7, -4, -6, -3, -5, -4, -6, -4, -3, -2, -1, -3, -2, -4, -3, -5, -4, -3, -5, -2, -5, -2, -4, -5, -3, -6, -5, -7, -4, -6, -3, -5, -4, -6, -5, -7, -8, -7, -6, -5, -4, -3, -5, -4, -6, -4, -3, -2, -4, -3, -5, -4, -6, -5, -4, -6, -4, -7, -4, -7, -7, -6, -5]], ['o9_26471', [1, 2, 2, 2, 1, 2, 2, 1, 3, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 2, 3, 3, 3, 2, 3, 2, 2, 1, 3, 2, 1, 3, 3, 2, 1, 1, 2, 1, 3, 2, 3, 3, 2, 1, 3, 2, 2, 1, 3, 2, 2]], ['o9_26570', [1, 2, 1, 3, 2, 4, 1, 5, 2, 5, 3, 6, 2, 5, 6, 5, 4, 3, 5, 2, 5, 1, 6, 5, 4, 6, 3, 6, 2, 5, 4, 5, 4, 3, 5, 2, 4, 3, 5, 5, 4, 6, 3, 5, 4, 3, 2, 3, 2, 2, 1, 3, 3, 4, 3, 2, 2, 3, 2, 4, 5, 4, 6, 3, 2, 4, 4, 5, 4, 3, 3, 2, 3, 3, 4, 3, 4, 5]], ['o9_26604', [1, 2, 3, 4, 5, 4, 6, 3, 5, 2, 4, 6, 5, 7, 4, 6, 8, 5, 6, 5, 7, 4, 6, 4, 5, 4, 6, 3, 4, 3, 5, 6, 5, 7, 4, 7, 3, 8, 2, 4, 7, 1, 5, 2, 3, 4, 5, 5, 6, 5, 4, 3, 5, 2, 4, 5, 5, 6, 5, 7, 6, 5, 7, 6, 6, 5, 4, 3, 2, 4, 1, 4, 5, 4, 4, 5, 5, 6, 5, 7, 4, 6, 3, 2, 4, 1, 5, 4, 3, 4, 3, 5, 2, 5, 1, 6, 5, 7, 4, 7, 6, 8, 5, 7, 4, 6, 8, 4, 7, 5, 8, 4, 8, 3, 7, 3, 6, 2, 3, 3, 3, 2, 4, 3, 2, 4]], ['o9_26767', [1, 2, 1, 3, 3, 2, 3, 3, 3, 4, 3, 2, 3, 3, 3, 2, 1, 3, 2, 3, 3, 3, 3, 2, 1, 3, 2, 3, 4, 3, 2, 4, 1, 3]], ['o9_26791', [1, 2, 3, 4, 5, 4, 6, 3, 2, 4, 2, 5, 3, 6, 2, 4, 6, 5, 6, 7, 6, 5, 7, 8, 7, 9, 6, 8, 10, 6, 5, 7, 4, 8, 3, 5, 9, 2, 4, 6, 5, 7, 4, 8, 3, 7, 9, 2, 4, 10, 1, 4, 2, 5, 3, 6, 5, 7, 4, 6, 8, 3, 5, 2, 6, 2, 5, 1, 6, 7, 6, 8, 5, 9, 6, 10, 5, 7, 4, 8, 9, 8, 8, 7, 6, 5, 7, 4, 8, 3, 7, 2, 7, 6, 5, 7, 6, 6, 5, 4, 3, 4, 5, 4, 6, 3, 5, 2, 6, 1, 3, 7, 2, 8, 9, 8, 10, 7, 6, 5, 6, 7, 8, 7, 9, 6, 8, 10, 5, 7, 4, 8, 3, 7, 2, 4, 3, 5, 4, 3, 6, 3, 5, 6, 4, 7, 3, 7, 3, 6, 5, 7, 8, 7, 9, 6, 7, 8]], ['o9_27107', [-1, -1, -2, -3, -4, -3, -2, -1, -3, -2, -3, -4, -5, -4, -6, -3, -2, -4, -1, -5, -4, -6, -3, -4, -3, -5, -2, -1, -3, -4, -4, -3, -3, -2, -4, -5, -4, -6, -3, -5, -4, -3, -5, -2, -6, -1, -6, -2, -5, -3, -4, -5]], ['o9_27155', [-1, -2, -3, -4, -3, -5, -3, -6, -6, -7, -6, -8, -5, -9, -4, -9, -3, -5, -2, -4, -6, -4, -7, -3, -5, -6, -7, -6, -5, -7, -4, -8, -3, -5, -2, -4, -6, -2, -7, -6, -8, -5, -8, -4, -9, -3, -8, -10, -2, -7, -6, -5, -7, -4, -8, -9, -8, -7, -8, -7, -6, -5, -4, -6, -3, -7, -2, -4, -6, -8, -1, -4, -7, -9, -8, -10, -5, -4, -6, -3, -7, -3, -8, -3, -2, -4, -5, -4, -6, -3, -5, -7, -4, -6, -6, -5, -6, -7, -7, -8, -9, -8, -10, -7, -6, -8, -9, -9, -8, -7, -9, -6, -5, -7, -6, -7, -6, -5, -4, -6, -3, -5, -5, -4, -6, -7, -6, -8, -5, -4, -6, -3, -5, -7, -2, -8, -3, -9, -4, -5, -4, -6, -3, -7, -3, -8, -2, -3]], ['o9_27261', [-1, -2, -3, -2, -4, -3, -5, -3, -6, -4, -7, -5, -4, -6, -5, -7, -4, -6, -3, -4, -5, -4, -6, -3, -5, -2, -3, -2, -4, -1, -4, -3, -2, -3, -4, -4, -5, -4, -3, -2, -4, -2, -5, -6, -5, -4, -6, -3, -2, -4, -1, -2, -3, -3, -4, -5, -4, -6, -3, -7, -3, -7, -6, -5, -7, -4, -3, -5, -2, -6, -1, -5, -4, -3, -5, -2, -4, -5, -4, -6, -6, -5, -7, -5, -4, -6, -5, -7, -4, -6, -3, -4, -3, -5, -4, -6, -3, -2, -3, -4, -5, -4, -4, -5, -6, -7, -6, -5, -6, -5, -4, -3, -5, -2, -6, -2, -1, -2, -3, -4, -4, -5, -4, -6, -3, -5, -2, -4, -1, -5, -4, -3, -5, -2, -4, -3, -5, -2, -6, -1, -7, -7, -6, -5, -4, -3, -2, -4, -1, -3, -5, -4, -3, -5, -3, -5, -6, -7, -6, -5, -4, -6, -3, -5, -6, -7, -6, -5, -4, -5, -4, -3, -2, -4, -4]], ['o9_27371', [1, 2, 2, 1, 3, 3, 2, 3, 4, 3, 2, 2, 3, 4, 3, 5, 2, 1, 2, 3, 4, 4, 5, 4, 4, 4, 3, 2, 4, 1, 3, 5, 2, 4, 3, 3, 4, 4, 3, 5, 2, 5, 3, 5, 2, 3, 4, 3, 5, 2, 3, 2, 3, 4, 3, 5, 2, 2, 1, 3, 2, 4, 3, 4, 3, 5, 2, 4, 3, 4, 3, 5, 4, 3, 2, 2, 1, 3, 2, 3, 4, 5, 4, 3, 5, 4, 4, 4, 4, 5, 5, 4, 3, 2, 1, 3, 3, 4, 3, 5, 4, 3, 2, 3, 2, 2, 1, 3, 1, 4, 1, 3, 2, 3, 2, 4, 5]], ['o9_27392', [-1, -2, -1, -1, -2, -3, -4, -3, -3, -2, -4, -1, -3, -4, -5, -5, -4, -3, -4, -5, -6, -5, -4, -3, -5, -3, -2, -1, -3, -2, -4, -3, -3, -4, -3, -5, -4, -6, -3, -5, -4, -6, -3, -2, -4, -1, -3, -5, -2, -4, -1, -3, -2, -2, -3, -4, -5, -4, -6, -5, -4, -3, -5, -4, -3, -5, -2, -4, -3, -2, -4, -1, -4, -2, -3, -2, -4, -3, -5, -2, -4, -6, -1, -3, -5, -2, -4, -1, -3, -1, -4, -2, -3, -4, -5, -4, -6, -5, -4, -3, -2, -4, -1, -3, -5, -1, -3, -5, -2, -6, -1, -5, -4, -3, -2, -3, -2, -4, -3, -4, -5, -6, -5, -4, -3, -5, -4, -4, -3, -2, -3, -3, -4, -3, -5, -3, -4, -3, -2, -3, -3, -4, -3, -2, -1, -3, -2, -4, -3, -4, -3, -4, -3, -5, -4, -3, -3, -2, -4, -1, -3, -5, -2, -6, -5, -4, -3, -5, -4, -5, -6, -5, -4, -5]], ['o9_27429', [1, 2, 1, 3, 2, 4, 3, 5, 6, 7, 8, 8, 7, 6, 5, 4, 3, 5, 6, 6, 5, 7, 4, 8, 5, 8, 9, 8, 7, 6, 5, 7, 4, 6, 8, 5, 9, 4, 6, 9, 3, 6, 2, 5, 1, 4, 2, 3, 2, 4, 3, 5, 6, 5, 4, 5, 5, 4, 6, 7, 8, 7, 9, 6, 5, 7, 4, 6, 8, 3, 7, 4, 8, 5, 4, 6, 3, 7, 2, 8, 1, 3, 8, 2, 9, 3, 4, 5, 4, 6, 4, 7, 3, 8, 2, 4, 7, 5, 7, 6, 5, 7, 6, 5, 7, 4, 8, 5, 6, 5, 7, 4, 6, 8, 3, 9, 8, 7, 6, 5, 6, 5, 4, 6, 5, 6, 7, 8, 9, 8, 7, 6, 5, 4, 3, 4, 3]], ['o9_27480', [-1, -2, -3, -4, -3, -2, -4, -5, -6, -7, -8, -9, -8, -7, -6, -7, -7, -6, -5, -4, -3, -5, -4, -6, -5, -7, -4, -8, -5, -6, -7, -8, -7, -6, -8, -5, -9, -4, -6, -8, -9, -7, -7, -8, -7, -9, -6, -8, -10, -5, -7, -4, -8, -5, -9, -6, -5, -7, -6, -8, -7, -6, -8, -5, -9, -4, -4, -3, -2, -1, -3, -4, -4, -4, -3, -5, -2, -4, -6, -5, -7, -4, -6, -8, -3, -5, -7, -9, -4, -6, -8, -5, -9, -4, -6, -4, -7, -3, -6, -8, -2, -4, -7, -4, -6, -5, -4, -6, -3, -4, -5, -6, -6, -7, -6, -8, -6, -9, -5, -7, -10, -4, -6, -8, -5, -8, -4, -7, -9, -5, -8, -7, -6, -5, -7, -6, -8, -5, -4, -3, -5, -2, -5, -3]], ['o9_27737', [-1, -2, -1, -3, -2, -4, -2, -5, -1, -6, -2, -7, -3, -6, -8, -3, -7, -9, -2, -6, -8, -6, -8, -5, -7, -6, -6, -5, -6, -4, -3, -2, -4, -1, -5, -4, -6, -5, -6, -7, -8, -7, -9, -6, -10, -5, -11, -4, -10, -3, -2, -4, -1, -3, -5, -1, -4, -6, -3, -7, -2, -4, -6, -8, -3, -2, -5, -4, -6, -5, -7, -8, -9, -8, -10, -7, -6, -5, -4, -3, -2, -4, -1, -5, -1, -6, -7, -6, -8, -5, -7, -9, -4, -6, -3, -7, -4, -6, -8, -2, -7, -9, -3, -6, -10, -9, -11, -8, -10, -9, -8, -7, -8, -7, -9, -8, -7, -6, -5, -7, -6, -4, -3, -5, -2, -6, -2, -7, -8, -9, -10, -9, -8, -7, -9, -6, -9, -5, -7, -4, -6, -8, -5, -7, -9, -3, -6, -5, -4]], ['o9_27767', [1, 2, 1, 3, 4, 5, 4, 6, 3, 7, 4, 6, 8, 4, 3, 2, 5, 1, 4, 6, 3, 6, 2, 5, 1, 4, 6, 7, 6, 8, 7, 6, 8, 5, 4, 6, 3, 5, 7, 4, 8, 5, 4, 6, 3, 7, 2, 8, 3, 8, 7, 6, 5, 6, 7, 4, 3, 5, 4, 6, 7, 7, 7, 6, 8, 5, 7, 4, 6, 5, 4, 4, 3, 2, 1, 3, 2, 4, 5, 4, 6, 3, 5, 4, 3, 5, 5, 6, 5, 4, 3, 5, 2, 3, 3, 4, 5, 6, 7, 8, 7, 6, 7, 6, 5, 4, 3, 2, 4, 5, 6, 5, 4, 3, 3, 4, 3, 2, 3, 4, 5, 6, 5, 7, 4, 6, 8, 6, 5, 4, 6, 3, 5, 7, 4, 8, 5, 6]], ['o9_28113', [-1, -1, -2, -1, -3, -2, -4, -3, -5, -2, -4, -3, -5, -3, -2, -3, -4, -3, -2, -1, -3, -2, -4, -2, -1, -3, -2, -4, -1, -5, -1, -2, -2, -3, -2, -4, -2, -2, -1, -3, -2, -4, -3, -3, -2, -1, -2, -3, -2, -4, -3, -2, -3, -4, -5, -4, -3, -2, -4, -2, -4, -1, -5, -2, -4, -2, -1, -3, -4, -4, -5, -4, -4, -3, -3, -2, -4, -3, -2, -4, -1, -4, -3, -5, -3, -4, -3, -3, -2, -1, -3, -4, -3, -5, -2, -5, -3, -2, -4, -2, -3, -2, -4, -1, -5, -4, -3, -3, -2, -3, -3, -2, -4, -1, -2, -3, -4, -5, -5, -4, -3, -2, -1, -3, -1, -4, -2, -5, -3, -4, -3, -3, -2, -4, -1, -2, -1, -2, -3, -2, -4, -1, -5, -2, -2, -3, -2, -4, -3, -5, -2, -4, -3]], ['o9_28153', [-1, -2, -3, -4, -3, -5, -6, -5, -7, -4, -6, -8, -3, -7, -6, -7, -7, -6, -5, -4, -3, -4, -5, -6, -5, -5, -4, -5, -6, -7, -6, -5, -4, -6, -4, -7, -3, -8, -7, -6, -5, -4, -6, -3, -5, -7, -3, -6, -4, -3, -5, -2, -1, -3, -2, -3, -4, -3, -5, -4, -6, -4, -5, -4, -6, -3, -5, -7, -7, -6, -8, -7, -6, -8, -5, -6, -5, -7, -5, -8, -4, -3, -5, -2, -4, -6, -1, -3, -6, -7, -6, -8, -5, -4, -5, -6, -5, -6, -7, -6, -8, -6, -5, -7, -8, -7, -7, -6, -5, -4, -3, -5, -2, -6, -3, -7, -4, -6, -8, -5, -4, -6, -7, -6, -8, -5, -8, -6, -5, -5, -4, -6, -5, -7, -6, -5, -4, -3, -2, -4, -3, -5, -2, -6, -6, -7, -6, -8, -6, -7, -6, -5, -4, -6, -3, -5, -2, -3, -4, -3, -5, -4, -6, -5, -7, -4, -6, -3, -5, -7, -2, -5, -3, -4, -3, -4]], ['o9_28284', [1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5]], ['o9_28529', [-1, -2, -3, -4, -3, -5, -2, -4, -5, -6, -5, -7, -6, -8, -7, -9, -8, -10, -7, -11, -6, -5, -4, -4, -3, -5, -4, -6, -3, -7, -6, -8, -5, -9, -4, -6, -5, -7, -8, -7, -9, -7, -10, -6, -9, -7, -10, -8, -7, -6, -6, -5, -4, -3, -2, -1, -3, -4, -5, -6, -5, -7, -4, -8, -3, -2, -4, -3, -4, -5, -6, -7, -6, -8, -5, -8, -4, -8, -3, -9, -4, -10, -3, -5, -4, -6, -5, -7, -8, -7, -9, -6, -10, -5, -7, -11, -5, -8, -12, -5, -7, -9, -11, -4, -7, -3, -8, -10, -2, -3, -9, -4, -8, -5, -4, -3, -6, -3, -7, -6, -8, -5, -9, -8, -4, -7, -3, -5, -3, -2, -1, -6, -5, -7, -8, -9, -10, -9, -11, -8, -9, -10, -9, -11, -12, -11, -10, -10, -9, -10, -9, -8, -7, -6, -5, -7, -8, -9, -8, -10, -7, -9, -6, -9, -6, -8, -7, -6, -8, -5, -9, -4, -8, -3, -2, -4, -5, -4, -6, -3, -2, -4, -7, -4, -6, -8, -9, -10, -5, -11, -4, -6, -10, -12, -5, -9, -4, -8, -4, -9, -3, -7, -6, -8, -7, -9, -8, -9, -10, -9, -11, -10, -12, -9, -10, -9, -11, -8, -12, -9, -10, -9, -8, -8, -7, -6, -8, -5]], ['o9_28592', [1, 2, 3, 4, 3, 5, 2, 4, 3, 3, 2, 1, 2, 2, 3, 2, 3, 3, 4, 5, 4, 6, 3, 5, 2, 1, 3, 4, 3, 5, 2, 6, 1, 7, 6, 7, 6, 5, 4, 3, 5, 4, 6, 5, 6, 5, 7, 6, 5, 4, 3, 5, 4, 3, 2, 1, 2, 3, 2, 1, 3, 2, 3, 4, 3, 5, 6, 5, 7, 6, 5, 4, 3, 2, 1, 3, 2, 2, 3, 4, 5, 4, 6, 3, 5, 7, 2, 5, 3, 3, 4, 3, 2, 4, 1, 5, 4, 3, 4, 3, 5, 2, 4, 6, 3, 4, 3, 5, 2, 4, 6, 3, 7, 2, 6, 1, 5, 2, 4, 6, 3, 4, 5, 4, 6, 3, 5, 3, 6, 2, 4, 7, 1, 5, 2, 6, 3, 5, 4, 3, 5, 3, 6, 3, 2, 4, 3, 2, 4, 2, 5, 1, 5, 2, 6, 7, 6, 5, 4, 3, 2, 4, 3, 5, 4, 3, 4, 5, 6, 5, 7, 5, 4, 3, 4, 3, 5, 2, 6]], ['o9_28746', [-1, -2, -2, -3, -2, -4, -5, -4, -6, -3, -7, -2, -6, -5, -4, -3, -5, -2, -2, -1, -3, -2, -4, -3, -5, -6, -5, -7, -4, -8, -7, -6, -5, -4, -6, -3, -7, -4, -8, -3, -8, -2, -9, -1, -8, -10, -7, -10, -6, -9, -8, -5, -4, -3, -5, -2, -4, -5, -6, -6, -5, -4, -7, -3, -6, -5, -4, -3, -5, -3, -2, -3, -4, -3, -3, -4, -5, -4, -6, -7, -6, -8, -5, -7, -4, -6, -4, -3, -5, -4, -5, -6, -7, -6, -6, -5, -4, -3, -2, -4, -1, -2, -3, -4, -5, -6, -5, -7, -4, -8, -3, -5, -7, -9, -3, -7, -3, -4, -3, -4, -3, -2, -4, -5, -4, -3, -4, -5, -6, -7, -8, -7, -9, -6, -8, -7, -9, -7, -8, -7, -6, -5, -7, -4, -6, -8, -3, -5, -8, -2, -7, -9, -3, -8, -10, -4, -3, -4, -5, -5, -6, -5, -7, -6, -8, -5, -7, -9, -4, -8, -10, -9]], ['o9_28751', [1, 2, 2, 3, 4, 4, 3, 2, 4, 1, 4, 3, 2, 3, 2, 4, 3, 2, 4, 5, 4, 3, 2, 1, 3, 1, 4, 2, 3, 4, 3, 5, 2, 5, 4, 6, 3, 5, 4, 3, 2, 2, 1, 2, 2, 3, 2, 4, 1, 5, 4, 3, 4, 4, 3, 4, 4, 3, 5, 6, 5, 7, 4, 5, 6, 7, 6, 5, 7, 4, 6, 3, 5, 2, 3, 4, 3, 5, 2, 6, 1, 3, 7, 6, 6, 5, 4, 3, 3, 2, 4, 1, 3, 5, 4, 3, 2, 4, 3, 4, 5, 4, 6, 5, 7, 4, 6, 3, 2]], ['o9_28810', [1, 2, 2, 3, 2, 4, 2, 5, 4, 3, 4, 5, 4, 6, 3, 5, 4, 6, 3, 6, 3, 7, 2, 8, 3, 3, 4, 5, 6, 5, 7, 5, 8, 4, 6, 3, 5, 2, 4, 6, 3, 5, 2, 6, 2, 6, 1, 3, 4, 3, 3, 3, 3, 2, 4, 3, 5, 4, 5, 6, 5, 6, 7, 6, 8, 5, 4, 4, 5, 4, 4, 5, 4, 6, 3, 2, 4, 3, 4, 5, 4, 6, 5, 6, 5, 7, 7, 6, 5, 7, 4, 6, 3, 6, 2, 5, 1, 4, 3, 2, 4, 5, 4, 6, 5, 7, 6, 5, 7, 4, 6, 8, 3, 5, 7, 4, 8, 3, 8, 2, 4, 5, 6, 7, 6, 8, 5, 4, 3, 5, 2, 4, 1, 5, 2, 4, 6, 5, 7, 3, 8, 2, 4, 3, 5, 2, 6, 2, 5, 7, 4, 7, 6, 3, 5, 2, 6, 2, 4, 5, 4, 6, 3, 7, 2, 7, 3, 6, 4, 3, 2, 1, 5, 4, 4, 3, 2, 4, 3, 4, 5, 5, 4, 3]], ['o9_29048', [1, 1, 2, 1, 3, 2, 4, 3, 3, 3, 4, 3, 3, 2, 1, 2, 3, 2, 4, 1, 4, 1, 4, 4, 3, 3, 4, 3, 4, 3, 4, 3, 4, 3, 2, 3, 3, 4]], ['o9_29246', [-1, -1, -2, -1, -1, -2, -3, -2, -4, -5, -6, -7, -6, -5, -5, -4, -6, -3, -5, -2, -4, -3, -5, -4, -6, -6, -5, -7, -6, -5, -7, -4, -3, -2, -1, -3, -3, -4, -3, -2, -4, -1, -4, -3, -5, -4, -6, -3, -5, -7, -2, -4, -6, -3, -7, -7, -6, -6, -5, -4, -6, -3, -5, -2, -1, -3, -2, -4, -3, -4, -4, -5, -6, -5, -7, -5, -4, -3, -2, -4, -1, -3, -2, -4, -5, -6, -5, -7, -4, -7, -3, -5, -2, -4, -6, -1, -3, -5, -1, -4, -2, -5, -3, -6, -2, -5, -7, -1, -4, -3, -5, -6, -5, -4, -3, -2, -1, -3, -2, -4, -1, -5, -4, -3, -2, -4, -1, -3, -5, -2, -4, -6, -3, -5, -7, -4, -5, -6, -5, -4, -6, -3, -3, -2, -3, -4, -3, -2, -2, -2, -1, -3, -2, -3, -3, -4, -3, -5, -4, -6, -3, -7, -6, -5, -6, -6, -5, -4, -3, -2, -1, -3, -2, -4, -5, -4, -6, -3, -7, -2, -4, -6, -5, -4, -6, -6, -5, -6, -5, -5, -5, -4, -3, -2, -4, -1, -5, -5, -6, -5, -4, -3, -4, -5, -4, -6, -6, -7, -6, -5, -4, -6, -3, -2, -3, -4, -5]], ['o9_29436', [-1, -2, -3, -4, -3, -5, -3, -5, -6, -5, -7, -4, -8, -5, -4, -6, -3, -5, -7, -4, -4, -5, -6, -5, -5, -4, -5, -4, -3, -5, -4, -3, -5, -2, -6, -3, -4, -4, -5, -6, -7, -6, -8, -5, -6, -5, -4, -5, -5, -4, -6, -3, -4, -5, -6, -7, -6, -5, -7, -4, -7, -3, -5, -8, -4, -6, -4, -7, -3, -2, -3, -4, -3, -5, -4, -6, -5, -7, -4, -7, -3, -6, -2, -4, -7, -3, -2, -5, -6, -5, -5, -6, -5, -4, -5, -4, -6, -6, -7, -8, -7, -6, -5, -4, -6, -4, -5, -4, -6, -4, -7, -4, -3, -4, -3, -5, -6, -5, -7, -4, -3, -3, -2, -4, -1, -5, -2, -3, -2, -4, -2, -5, -3, -2, -4, -1, -5, -6, -5, -7, -8, -7, -6, -7, -7, -6, -5, -7, -4, -6, -3, -7, -2, -4, -1, -4, -5, -4, -6, -3, -5, -2, -4, -5, -4, -6, -3, -6, -7, -6, -5, -4, -6, -3, -3, -3, -2, -4, -1, -3, -2, -1, -3, -4, -3, -4, -5, -4, -6, -3, -5, -6, -7, -8, -7, -6, -5, -5, -4, -3, -5, -5, -4, -6, -5, -4, -6, -3, -7, -2, -4, -6, -5, -4, -3, -2, -4, -2, -5, -3, -6, -7]], ['o9_29529', [1, 2, 3, 4, 5, 4, 6, 3, 7, 2, 4, 6, 1, 7, 5, 7, 4, 6, 5, 7, 4, 6, 3, 2, 4, 1, 3, 4, 5, 4, 3, 2, 2, 2, 3, 2, 4, 3, 4, 3, 5, 4, 6, 3, 5, 2, 1, 3, 2, 1, 3, 4, 3, 5, 2, 4, 6, 5, 6, 6, 5, 4, 3, 5, 4, 5, 4, 6, 5, 7, 4, 6, 3, 5, 3, 6, 2, 4, 7, 3, 7, 2, 4, 6, 1, 4, 2, 1, 5, 4, 6, 3, 7, 2, 6, 6, 5, 4, 3, 5, 6, 5, 7, 4, 7, 6, 6, 6, 5, 4, 6, 3, 5, 4, 6, 5, 7, 6, 5, 5, 5, 4, 3, 5, 2, 6, 3, 7, 4, 5, 4, 6, 3]], ['o9_29551', [1, 2, 2, 3, 4, 3, 5, 6, 5, 5, 4, 6, 3, 7, 3, 6, 8, 5, 5, 6, 5, 7, 4, 3, 5, 4, 6, 4, 3, 5, 4, 6, 3, 7, 2, 6, 2, 5, 4, 6, 7, 3, 4, 3, 5, 2, 4, 6, 1, 3, 7, 2, 3, 3, 4, 3, 2, 1, 3, 4, 5, 4, 6, 3, 5, 7, 7, 6, 5, 4, 3, 2, 4, 1, 5, 2, 6, 3, 5, 2, 4, 3, 5, 2, 4, 6, 3, 5, 7, 5, 8, 6, 5, 7, 6, 5, 4, 3, 5, 2, 6, 5, 4, 3, 5, 2]], ['o9_29648', [1, 2, 3, 4, 5, 5, 6, 5, 4, 3, 5, 4, 6, 3, 2, 2, 1, 3, 2, 1, 3, 1, 4, 3, 4, 4, 5, 4, 6, 3, 2, 3, 2, 3, 4, 3, 5, 2, 6, 3, 5, 4, 3, 5, 2, 3, 4, 3, 3, 2, 4, 5, 4, 3, 5, 2, 4, 6, 1, 3, 5, 2, 4, 3, 2, 4, 1, 5, 5, 6, 5, 5, 4, 3, 4, 3, 5, 4, 3, 4, 3, 5, 2, 4, 6, 5, 4, 3, 2, 4, 2, 5, 3, 6]], ['o9_29751', [-1, -2, -1, -3, -1, -4, -1, -5, -2, -5, -1, -6, -1, -2, -3, -2, -4, -3, -5, -2, -4, -6, -3, -4, -3, -5, -4, -3, -2, -1, -2, -3, -4, -4, -3, -5, -2, -4, -6, -3, -2, -4, -2, -5, -4, -3, -2, -2, -1, -3, -2, -3, -4, -3, -4, -3, -5, -4, -5, -6]], ['o9_29766', [-1, -1, -2, -3, -2, -4, -1, -2, -3, -2, -1, -2, -1, -3, -2, -4, -2, -4, -1, -2, -3, -2, -4, -1, -3, -3, -2, -4, -3, -2, -3, -3, -4, -3, -2, -3, -2, -4, -4, -4]], ['o9_30142', [-1, -2, -3, -2, -1, -2, -2, -3, -4, -3, -5, -2, -6, -2, -7, -3, -8, -4, -7, -9, -6, -8, -5, -4, -6, -3, -7, -2, -8, -1, -3, -4, -3, -5, -4, -6, -3, -5, -2, -3, -2, -4, -1, -2, -3, -2, -4, -5, -4, -6, -6, -6, -6, -5, -6, -7, -7, -6, -5, -7, -6, -5, -4, -3, -5, -4, -5, -4, -6, -3, -2, -1, -3, -2, -4, -5, -4, -3, -2, -4, -1, -4, -5, -4, -6, -4, -7, -4, -6, -8, -3, -9, -3, -8, -2, -4, -8, -3, -5, -4, -6, -7, -6, -8, -5, -6, -7, -6, -5, -4, -3, -2, -4, -1, -5, -4, -6, -3, -2, -4, -5, -5, -4, -6, -3, -6, -5, -4, -6, -5, -7, -6, -7]], ['o9_30150', [-1, -2, -1, -3, -4, -3, -5, -2, -4, -6, -5, -6, -7, -6, -5, -4, -4, -3, -2, -1, -3, -2, -4, -5, -4, -6, -6, -6, -5, -7, -4, -6, -3, -5, -3, -6, -2, -1, -2, -3, -3, -2, -4, -1, -5, -4, -3, -5, -4, -3, -2, -1, -3, -2, -4, -5, -4, -6, -3, -7, -4, -5, -4, -3, -4, -5, -6, -5, -4, -6, -3, -2, -4, -1, -3]], ['o9_30375', [1, 2, 2, 3, 2, 4, 2, 3, 2, 4, 5, 4, 6, 4, 7, 5, 8, 6, 9, 5, 10, 11, 12, 11, 10, 9, 11, 8, 10, 7, 9, 6, 8, 10, 5, 11, 4, 3, 4, 5, 6, 7, 8, 9, 8, 10, 9, 8, 10, 8, 7, 6, 5, 7, 4, 6, 8, 3, 2, 1, 3, 3, 4, 5, 4, 6, 3, 3, 2, 3, 4, 5, 4, 6, 7, 6, 8, 5, 7, 6, 8, 6, 9, 8, 10, 7, 7, 6, 8, 9, 8, 10, 7, 9, 11, 8, 10, 7, 8, 9, 8, 10, 7, 9, 6, 9, 7, 10, 6, 8, 7, 9, 9, 8, 9, 10, 9, 11, 10, 11, 11, 10, 12, 9, 11, 8, 10, 9, 8, 10, 7, 6, 6, 5, 7, 8, 7, 9, 6, 10, 5, 11, 5, 4, 3, 2, 4, 1, 5, 4, 6, 3, 5, 7, 4, 8, 4, 9, 3, 5, 2, 3, 4, 5, 6, 5, 7, 4, 6, 8, 3, 6, 9, 4, 7, 3, 6, 2, 5, 6, 5, 7, 8, 9]], ['o9_30634', [-1, -2, 3, -2, -1, -3, -2, -2, -1, -1, -2, -2, -1, -3, -2, -2, -3]], ['o9_30650', [-1, -2, -3, -2, -4, -3, -5, -4, -5, -6, -5, -4, -5, -4, -4, -3, -2, -4, -1, -3, -3, -2, -3, -4, -5, -5, -4, -3, -2, -4, -5, -4, -3, -5, -4, -6, -3, -5, -2, -4, -5, -4, -3, -5, -4, -3, -2, -3]], ['o9_30721', [-1, -2, -1, -2, -1, -1, -2, -1, -3, -4, -5, -4, -6, -3, -2, -3, -2, -4, -1, -2, -2, -2, -3, -2, -4, -3, -5, -4, -3, -2, -3, -4, -3, -5, -2, -6, -1, -5, -2, -4, -3, -2, -4, -3, -5, -3, -6, -4, -3, -5, -3, -2, -4, -1, -5, -2, -2, -3, -3, -4, -5, -6, -5, -4, -3, -2, -4, -3, -5, -2, -5, -4, -3, -5, -2, -4, -1, -2, -1, -3, -4, -4, -5, -6, -5, -6, -6, -5, -4, -3, -2, -1, -3, -2, -4, -5, -6, -5, -4, -3, -2, -3, -2, -4, -5, -4, -3, -4, -3, -5, -2, -5, -1, -3, -6, -5]], ['o9_30790', [1, 2, 3, 2, 4, 1, 5, 2, 5, 3, 4, 5, 6, 5, 7, 6, 8, 5, 7, 9, 4, 8, 10, 3, 7, 11, 2, 7, 12, 6, 12, 5, 4, 6, 3, 6, 4, 7, 6, 5, 4, 6, 4, 7, 8, 9, 8, 10, 7, 9, 11, 6, 11, 5, 4, 6, 3, 5, 7, 2, 8, 1, 7, 9, 2, 10, 3, 9, 11, 2, 4, 8, 3, 7, 9, 6, 8, 10, 7, 8, 9, 9, 5, 10, 4, 9, 3, 5, 8, 2, 6, 9, 7, 8, 7, 9, 7, 10, 6, 9, 11, 5, 12, 4, 6, 11, 3, 7, 4, 8, 7, 6, 5, 6, 5, 7, 4, 5, 5, 6, 5, 7, 4, 8, 9, 8, 7, 10, 6, 11, 5, 7, 12, 6, 5, 7, 4, 6, 8, 5, 9, 8, 10, 7, 9, 6, 5, 7, 8, 9, 8, 10, 7, 10, 6, 11, 5, 7, 10, 4, 9, 3, 5, 10, 2, 4, 6, 9, 2, 5, 3, 8, 2, 4, 3, 5, 4, 6, 7, 6, 8, 5, 4, 6, 3, 7, 2, 2, 1, 3, 2, 4, 3, 5, 4, 6, 5, 7, 6, 8, 7, 8, 9, 8, 10, 7, 11, 6, 8, 5, 9, 4, 8, 10, 3, 11, 2, 12, 3, 11, 10, 9, 8, 10, 7, 6, 7, 8, 7, 9, 6, 8, 10, 7, 11, 6, 8, 10, 5, 4]], ['o9_31165', [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6, 1, 2, 3, 4, 5, 6]], ['o9_31267', [1, 2, 2, 3, 4, 5, 6, 5, 5, 4, 5, 5, 6, 5, 4, 4, 4, 5, 4, 3, 4, 5, 6, 5, 4, 3, 5, 2, 6, 1, 5, 4, 6, 3, 2, 4, 3, 4, 5, 4, 3, 5, 6, 5, 5, 4, 3, 2, 1, 3, 2, 1, 3, 3, 4, 3, 5, 2, 4, 6, 3, 2, 4, 2, 5, 1, 4, 6, 3, 5, 2, 5, 2, 5]], ['o9_31321', [-1, -2, -3, -2, -1, -1, -2, -1, -3, -1, -3, -2, -2, -2, -1, -2, -2, -1, -1, -1, -2, -1, -1, -2, -1, -2, -1, -1, -2, -2, -2, -1, -2, -2, -1, -3, -1, -3, -2, -1, -3, -2, -3]], ['o9_31440', [1, 2, 2, 3, 2, 4, 3, 5, 4, 6, 4, 4, 5, 4, 4, 3, 5, 2, 3, 3, 2, 1, 2, 3, 4, 3, 5, 2, 4, 6, 3, 6, 7, 6, 5, 7, 4, 6, 3, 5, 2, 1, 1, 2, 3, 4, 3, 2, 1, 2, 2, 3, 2, 3, 4, 5, 4, 6, 5, 7, 4, 3, 3, 2, 3, 4, 3, 5, 2, 4, 6, 5, 4, 3, 4, 5, 4, 6, 3, 2, 4, 5, 4, 6, 3, 5, 2, 4, 5, 6, 6, 6, 5]], ['o9_31481', [1, 2, 2, 3, 2, 4, 5, 4, 6, 3, 3, 3, 4, 5, 4, 3, 2, 4, 1, 4, 1, 3, 1, 2, 3, 2, 4, 1, 3, 5, 2, 4, 3, 2, 4, 4, 3, 5, 2, 5, 5, 4, 3, 5, 4, 6, 3, 5, 2, 1, 3, 2, 4, 1, 3, 4, 3, 2, 4, 3, 5, 4, 3, 3, 2, 3]], ['o9_32044', [-1, -2, -3, -2, -3, -2, -1, -2, -2, -1, -3, -2, -2, -1, -3, -1, -2, -1, -2, -3, -3, -2, -1, -2, -3, -2, -2, -2, -1, -2, -3]], ['o9_32065', [1, 2, 3, 3, 4, 3, 5, 3, 6, 4, 7, 3, 5, 4, 6, 3, 4, 5, 4, 6, 3, 7, 2, 3, 3, 2, 3, 4, 3, 2, 1, 2, 1, 3, 3, 4, 3, 5, 3, 6, 2, 4, 7, 3, 5, 2, 4, 5, 6, 5, 7, 6, 6, 6, 5, 4, 3, 2, 1, 2, 2, 3, 4, 3, 5, 6, 5, 7, 4, 3, 2, 4, 4, 5, 4, 3, 2, 4, 5, 5, 5, 6, 5, 4, 3, 2, 4, 3, 5, 4, 6, 3, 4]], ['o9_32132', [-1, -2, -3, -4, -3, -4, -3, -5, -5, -4, -3, -5, -6, -5, -4, -3, -2, -1, -2, -3, -2, -4, -5, -4, -5, -6, -5, -4, -3, -5, -3, -4, -3, -5, -2, -4, -2, -1, -2, -3, -2, -4, -3, -2, -4, -2, -5, -1, -6, -5, -4, -3, -5, -2, -6, -3, -5, -2, -1, -4, -1, -2, -1, -1, -3, -4, -5, -4, -6, -3, -4, -3, -2, -3]], ['o9_32150', [1, 2, 1, 3, 3, 2, 1, 3, 2, 3, 2, 3, 3, 2, 1, 3, 3, 3, 2, 3, 3, 3, 2, 1, 3, 2, 3, 2, 2, 3, 2, 2, 1, 2, 1, 2, 2, 1, 3, 2, 2, 1, 2, 2, 3, 2, 1, 1, 2, 1, 2, 2, 2, 2, 2, 3, 2, 3, 2, 1, 2, 3, 2, 2, 3]], ['o9_32257', [-1, -2, -3, -2, -4, -5, -4, -3, -3, -4, -3, -5, -2, -6, -3, -4, -3, -5, -3, -2, -3, -4, -3, -2, -3, -2, -4, -5, -5, -4, -6, -3, -6, -2, -5, -4, -3, -2, -4, -1, -4, -5, -6, -5, -4, -3, -2, -3, -2, -2, -3, -4, -5, -4, -3, -2, -2, -3, -4, -3, -5, -3, -6, -2, -5, -1, -3, -2, -2, -3, -2, -4, -3, -5, -2, -4, -6, -3, -4, -3, -5, -2, -5, -4]], ['o9_32314', [-1, -2, -3, -3, -2, -3, -3, -4, -3, -3, -4, -5, -4, -6, -3, -3, -2, -3, -4, -5, -4, -3, -2, -4, -2, -5, -1, -3, -5, -5, -5, -5, -6, -5, -5, -4, -3, -5, -2, -4, -6, -4, -3, -4, -5, -4, -5, -4, -6, -5, -4, -6, -3, -2, -4, -3, -5, -2, -4, -1, -4, -1, -3, -4, -2, -4, -3, -4]], ['o9_32471', [-1, -2, -1, -3, -3, -2, -3, -3, -2, -4, -2, -3, -3, -2, -3, -4, -3, -2, -4, -3, -2, -3, -3, -2, -4, -2, -1, -2, -1, -3, -1, -3, -4, -3, -3, -3, -2, -4, -1, -3, -4, -3, -3, -2, -3, -3, -2, -4, -1, -3, -2, -2, -1, -3, -2, -4, -3, -4, -4, -3]], ['o9_32588', [1, 2, 1, 3, 2, 4, 3, 2, 2, 1, 2, 3, 4, 3, 2, 1, 3, 2, 4, 1, 3, 2, 3, 2, 4, 3, 4, 4, 3, 2, 1, 2, 2, 3, 2, 4, 3, 2, 2, 3, 2, 2, 1, 1, 1, 1, 2, 1, 3, 3, 2, 3, 3, 2, 4, 1, 2, 1, 2, 1, 3, 2, 4, 1, 4, 2]], ['o9_32964', [-1, -2, -3, -3, -4, -3, -5, -2, -1, -2, -1, -3, -2, -4, -1, -3, -2, -4, -2, -5, -1, -3, -2, -4, -4, -3, -2, -1, -2, -3, -2, -4, -3, -5, -2, -4, -2, -3, -3, -2, -1]], ['o9_33189', [1, 2, 1, 2, 1, 1, 1, 2, 2, 3, 3, 2, 3, 2, 3, 3, 2, 2, 3, 2, 2, 2, 1, 1, 2, 3, 3, 2, 1, 2, 3, 2, 2, 3, 2, 2, 1, 3, 1, 3, 2, 1, 1, 2, 3, 3, 2, 2, 1, 2, 2, 1, 3, 2, 2]], ['o9_33284', [1, 2, 3, 4, 5, 4, 6, 3, 2, 3, 4, 3, 5, 4, 4, 5, 4, 6, 3, 4, 3, 5, 2, 3, 4, 3, 2, 2, 2, 1, 2, 3, 2, 4, 1, 2, 3, 2, 4, 1, 5, 1, 4, 6, 4, 4, 5, 4, 3, 4, 2, 3, 2, 4, 2, 5, 4, 3, 2, 1, 2, 3, 4, 4, 5, 4, 6, 3, 5, 4, 3, 5, 3, 6, 2, 1, 2, 2, 3, 2, 4, 2, 3, 2, 4, 5, 4, 6, 3, 3, 2, 4, 5, 4, 6, 3, 2, 1, 3, 2, 4, 3, 5, 2, 4, 3, 5, 5, 4, 6, 4, 4, 3, 4, 5, 4, 3, 2, 1, 3, 2, 3, 4, 5, 5, 6, 5, 6]], ['o9_33380', [1, 2, 3, 4, 3, 2, 4, 2, 1, 3, 1, 2, 1, 3, 1, 3, 2, 3, 4, 3, 2, 1, 3, 4, 3, 3, 2, 4, 4, 4, 3, 4, 3, 3, 2, 4, 3, 2, 3, 2, 3, 4, 3, 2]], ['o9_33430', [1, 2, 3, 2, 4, 1, 2, 3, 4, 3, 2, 4, 4, 3, 2, 4, 1, 2, 3, 2, 3, 4, 3, 2, 3, 4, 3, 2, 3, 3, 2, 1, 2, 3, 2, 4, 2, 4, 3, 2, 2, 1, 3, 1, 2, 1, 3, 2, 2, 2, 1, 3, 4, 3]], ['o9_33486', [1, 2, 1, 3, 2, 3, 4, 5, 6, 5, 7, 4, 5, 6, 5, 4, 3, 4, 4, 3, 5, 2, 4, 3, 2, 4, 2, 5, 1, 6, 2, 5, 1, 4, 4, 5, 3, 4, 3, 5, 3, 5, 2, 6, 5, 7, 6, 6, 5, 4, 6, 3, 6, 2, 4, 5, 4, 6, 3, 7, 2, 2, 2, 2, 3, 2, 4, 1, 2, 3, 4, 5, 4, 6, 3, 6, 2, 5, 1, 6, 6, 5, 7, 6, 5, 7, 5, 4, 3, 2, 4, 1, 5, 2, 3, 4, 3, 5, 2, 4, 3, 5, 4, 6, 5, 5, 4, 3, 2, 3, 4, 5, 4, 3, 5, 6, 6, 5, 7, 6, 5, 7, 4, 7, 3, 4, 5, 6, 5, 7, 5, 4, 3, 5, 2, 6, 1, 2, 3, 4, 3, 5, 2, 3, 2, 3, 4]], ['o9_33526', [-1, -2, -3, -4, -5, -4, -6, -3, -5, -2, -6, -2, -1, -3, -2, -1, -3, -1, -1, -2, -2, -1, -3, -4, -3, -5, -4, -3, -3, -2, -3, -4, -3, -2, -1, -2, -2, -1, -3, -3, -4, -5, -4, -6, -5, -4, -5, -4, -3, -5, -4, -3, -4, -5, -4, -3, -2, -1, -3, -4, -3, -5, -2, -6, -1, -3, -4, -4, -5, -4, -6, -4, -3, -2, -4, -3]], ['o9_33585', [1, 2, 1, 3, 4, 5, 6, 5, 6, 5, 7, 4, 3, 2, 3, 3, 4, 3, 5, 5, 6, 5, 4, 3, 5, 2, 4, 6, 2, 7, 2, 6, 1, 6, 2, 5, 7, 3, 6, 5, 7, 4, 3, 5, 2, 6, 1, 7, 2, 6, 5, 4, 3, 2, 4, 3, 5, 4, 6, 5, 5, 4, 6, 5, 7, 4, 6, 4, 3, 2, 4, 3, 5, 4, 6, 3, 6, 2, 7, 3, 6, 5, 7, 5, 6, 4, 7, 5, 4, 4, 3, 2, 4, 3, 5, 4, 6, 3, 5, 4, 6, 3, 7, 2, 6, 5, 4]], ['o9_33801', [1, 2, 3, 4, 3, 5, 2, 5, 4, 3, 4, 3, 2, 3, 3, 4, 3, 3, 2, 2, 1, 3, 2, 4, 3, 2, 4, 3, 2, 4, 2, 3, 2, 4, 2, 1, 2, 2, 1, 3, 2, 3, 2, 4, 1, 5, 2, 4, 3, 4, 3, 2, 1, 3, 2, 4, 3, 3, 2, 1, 3, 4, 4, 5, 4, 3, 2, 3, 2, 4, 5, 5, 4, 3, 2, 4, 3, 3, 4, 4, 5]], ['o9_33944', [-1, -2, -3, -3, -4, -3, -2, -2, -3, -2, -4, -1, -4, -1, -3, -2, -3, -4, -4, -3, -2, -1, -2, -3, -2, -4, -3, -3, -2, -4, -1, -2, -3, -3, -2, -1, -3, -3, -2, -4, -1, -2, -3, -2, -1, -3, -4, -3, -3, -2, -3, -4, -3, -3, -3, -3]], ['o9_33959', [-1, -1, -2, -3, -2, -4, -1, -5, -2, -3, -2, -4, -3, -4, -3, -4, -5, -4, -5, -4, -6, -5, -4, -4, -5, -4, -3, -2, -4, -1, -5, -2, -1, -3, -3, -4, -3, -5, -3, -6, -2, -5, -5, -5, -4, -3, -5, -2, -4, -6, -3, -5, -3, -2, -4, -3, -2, -1, -2, -3, -4, -4, -3, -5, -2, -6, -5, -4, -5, -4, -3, -2, -4, -3, -5, -3, -6, -3, -6, -2, -4, -6, -4, -5]], ['o9_34000', [-1, -2, -3, -4, -5, -4, -6, -3, -2, -1, -3, -4, -4, -5, -4, -6, -4, -3, -2, -4, -1, -3, -5, -4, -6, -5, -4, -3, -5, -6, -5, -4, -3, -4, -3, -4, -3, -2, -3, -4, -4, -3, -5, -2, -2, -3, -4, -5, -6, -5, -4, -3, -2, -4, -3, -4, -3, -2, -4, -1, -2, -3, -2, -4, -5, -4, -6, -5, -5, -4, -6, -3, -5, -4, -5, -5, -4, -3, -5, -4, -3, -3, -2, -3, -2, -4, -2, -5, -1, -4, -1, -2]], ['o9_34403', [1, 2, 3, 2, 4, 3, 5, 2, 6, 1, 5, 4, 6, 3, 7, 2, 6, 3, 6, 2, 3, 3, 4, 3, 2, 5, 2, 6, 6, 7, 6, 6, 5, 4, 3, 2, 4, 2, 5, 4, 6, 3, 2, 4, 5, 4, 6, 3, 7, 2, 1, 3, 2, 3, 4, 3, 5, 6, 5, 6, 5, 7, 4, 3, 4, 4, 5, 4, 6, 5, 7, 4, 3, 5, 2, 4, 1, 3, 5, 6, 5, 4, 5, 4, 5, 4, 3, 2, 3, 3, 4, 3, 5, 3, 6, 4, 7, 6, 5]], ['o9_34409', [1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 2, 1, 2, 1, 2, 3, 3, 2, 3, 3, 2, 1, 2, 3, 3, 2, 1, 3, 1, 1, 1, 2, 2]], ['o9_34689', [-1, -2, -2, -3, -4, -3, -2, -1, -2, -1, -2, -3, -2, -4, -1, -3, -3, -3, -2, -1, -2, -2, -3, -2, -4, -2, -3, -2, -1, -2, -1, -1, -2, -1, -2, -3, -2, -2, -1, -3, -2, -4, -1, -3, -2, -4, -1, -3, -1, -2, -3, -4, -3, -2, -4, -1, -2, -2, -3, -2, -1, -2, -1, -3, -4, -3, -4, -3, -2, -3, -3, -4, -4, -3]], ['o9_35320', [1, 2, 1, 1, 2, 3, 2, 4, 1, 3, 1, 4, 2, 5, 2, 4, 4, 3, 2, 2, 1, 2, 2, 3, 2, 4, 2, 5, 3, 2, 1, 3, 3, 2, 4, 4, 3, 2, 4, 1, 3, 3, 2, 3, 2, 3, 4, 3, 3, 2, 4, 3, 2, 4, 1, 3, 2, 2, 2, 2, 3, 3, 4, 3, 5, 4, 3, 4, 3, 2, 4, 3, 2, 4, 1, 5, 1, 2, 3, 2, 4, 1, 3, 5, 1, 4, 2, 1, 3, 4, 3, 5, 3, 2, 4, 3, 4, 4, 5]], ['o9_35549', [-1, -2, -3, -4, -5, -4, -6, -3, -5, -7, -2, -4, -6, -8, -4, -7, -9, -6, -5, -7, -4, -6, -8, -3, -4, -5, -6, -7, -6, -8, -5, -7, -4, -8, -3, -5, -9, -10, -9, -8, -9, -8, -7, -6, -7, -7, -7, -8, -7, -8, -8, -9, -8, -8, -7, -8, -8, -9, -8, -8, -7, -7, -6, -8, -5, -4, -3, -5, -2, -5, -3, -2, -4, -1, -3, -2, -4, -3, -5, -6, -5, -7, -6, -8, -6, -5, -4, -3, -5, -2, -6, -5, -7, -4, -8, -3, -5, -9, -5, -8, -6, -9, -5, -8, -10, -4, -9, -3, -5, -7, -2, -4, -1, -2, -6, -1, -3, -7, -4, -8, -4, -7, -9, -7, -8, -5, -9, -4, -6, -7, -6, -8, -7, -9, -7, -6, -5, -4, -6, -3, -2, -4, -1, -3, -2, -4, -1, -5, -2, -4, -3, -2, -4, -5, -6, -7, -6, -8, -5, -7, -9, -4, -6, -3, -5, -4, -6, -5, -4, -6, -3, -5, -2, -6, -5, -7, -6, -8, -5, -4, -3, -2, -4, -2, -5, -1, -3, -6, -4, -7, -3, -4, -5, -6, -5, -7, -4, -3, -5, -2, -3, -4, -5, -6, -7, -8, -7, -6, -8, -5, -7, -9, -4, -10, -3, -5, -6, -5, -7, -4, -8, -5, -9, -6, -7, -6, -8, -5, -7, -8, -7, -6, -5, -7, -6, -8, -5, -8, -4, -7, -9, -5, -7, -5, -4, -3, -4, -5, -5, -4, -4, -6, -7, -5, -8, -7, -9, -6, -10, -5, -7, -9, -4, -6, -3, -8, -7, -6, -5, -6, -5, -7, -4, -7, -3, -6, -2, -7]], ['o9_35666', [1, 2, 3, 2, 2, 3, 4, 3, 3, 2, 4, 3, 2, 1, 3, 2, 2, 3, 2, 4, 3, 3, 2, 4, 1, 3, 2, 4, 1, 3, 3, 4, 3, 3, 2, 1, 3, 4, 3, 2, 4, 1, 3, 2, 3, 4, 3, 2, 4, 1, 2, 3, 2, 3, 4, 3, 2, 1, 2, 3, 2, 1, 3, 2, 3, 4, 3, 3, 4, 3, 3, 4]], ['o9_35682', [1, 2, 3, 2, 4, 1, 1, 2, 1, 3, 2, 3, 4, 3, 5, 2, 4, 3, 4, 3, 2, 1, 2, 1, 2, 3, 2, 4, 3, 5, 2, 4, 1, 5, 2, 3, 2, 1, 3, 3, 2, 1, 2, 2, 3, 2, 4, 3, 5, 2, 5, 4, 3, 3, 2, 1, 2, 3, 2, 4, 2, 5, 1, 5, 2, 3, 4, 3, 5, 2, 4, 2, 3, 2, 4, 3, 3, 2, 1, 3, 4, 3, 2, 4, 3, 4, 4, 3, 5, 2, 4]], ['o9_35720', [-1, -2, -1, -2, -1, -3, -4, -3, -5, -2, -4, -1, -3, -4, -3, -2, -2, -3, -2, -4, -2, -1, -3, -2, -3, -4, -5, -4, -3, -5, -3, -4, -3, -2, -4, -1, -3, -4, -3, -5, -2, -4, -3, -2, -1, -1, -1, -2, -3, -4, -4, -3, -5, -4, -3, -5, -2, -1, -3, -2, -1, -3, -4, -5, -5]], ['o9_35736', [1, 2, 1, 3, 2, 4, 1, 3, 5, 2, 4, 5, 6, 5, 4, 6, 3, 7, 2, 4, 6, 8, 3, 3, 5, 4, 3, 5, 2, 1, 2, 3, 4, 5, 5, 6, 5, 7, 4, 6, 3, 2, 4, 1, 5, 4, 6, 3, 2, 4, 3, 5, 6, 6, 7, 6, 5, 4, 3, 5, 3, 6, 5, 7, 8, 7, 9, 6, 10, 9, 8, 7, 9, 6, 8, 5, 4, 6, 3, 5, 7, 2, 6, 1, 5, 7, 2, 5, 1, 6, 5, 4, 5, 6, 3, 2, 1, 3, 2, 4, 3, 5, 6, 5, 7, 4, 6, 8, 3, 5, 9, 2, 4, 6, 10, 3, 7, 6, 8, 9, 8, 7, 6, 8, 5, 4, 3, 5, 2, 5, 1, 6, 5, 4, 3, 5, 6, 7, 6, 8, 5, 5, 4, 3, 5, 2, 4, 1, 3, 5, 2, 6, 3, 5, 7, 6, 8, 4, 9, 3, 5, 8, 10, 2, 6, 8, 3, 4, 7, 3, 5, 8, 4, 9, 6, 10, 5, 7, 4, 6, 8, 5, 7, 6, 5, 6, 5, 7, 4, 6, 8, 3, 5, 9, 2, 4, 6, 8, 10, 3, 2, 7, 6, 5, 7, 4, 6, 8, 3, 5, 7, 9, 3, 6, 8, 2, 5, 7, 6, 5, 4, 3, 5, 2, 4, 6, 1, 2, 3, 2, 4, 5, 4, 4, 3, 5, 2, 6, 5, 4, 3, 2, 1, 2, 1, 3, 4, 5, 4, 6, 3, 6, 5, 7, 4, 5, 6, 5, 7, 4, 6, 8, 7, 9, 6, 8, 10, 7, 8, 8, 9, 8]], ['o9_35772', [-1, -2, -1, -2, -1, -3, -4, -3, -4, -3, -5, -4, -3, -3, -2, -1, -3, -2, -2, -1, -2, -2, -1, -2, -2, -3, -2, -4, -1, -5, -4, -3, -2, -3, -4, -3, -2, -4, -3, -5, -2, -1, -2, -3, -4, -3, -5, -2, -4, -5, -5, -4, -3, -2, -4, -4, -5, -4, -4, -3, -2, -1, -2, -2, -3, -2, -4, -4, -3, -5, -2, -1, -3, -2, -4, -2, -3, -2, -4, -5, -4, -3, -3, -4, -3, -5, -3, -5, -4]], ['o9_35928', [-1, -1, -2, -2, -2, -1, -2, -2, -1, -2, -1, -3, -2, -1, -3, -2, -3, -2, -1, -2, -1, -3, -2, -1, -2, -3, -3, -2, -1, -2, -3, -2, -1, -2, -3, -2, -1, -2, -2, -1, -3, -2, -3, -2, -1, -1, -2]], ['o9_36114', [-1, -2, -3, -2, -4, -5, -4, -5, -6, -5, -4, -3, -4, -5, -4, -6, -3, -6, -2, -6, -1, -3, -5, -4, -3, -5, -2, -6, -1, -3, -1, -4, -4, -3, -5, -4, -3, -3, -2, -1, -1, -2, -2, -3, -2, -4, -2, -5, -1, -4, -6, -2, -5, -2, -2, -3, -4, -3, -5, -4, -6, -3, -2, -3, -4, -5, -4, -3, -2, -1, -2, -3, -3, -3, -4, -5, -6, -5, -4, -3, -2, -4, -3, -5, -4, -3, -5, -4, -4, -3, -3, -2]], ['o9_36250', [1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4]], ['o9_36380', [1, 2, 3, 2, 4, 2, 5, 3, 6, 7, 6, 8, 5, 7, 9, 4, 3, 5, 2, 6, 3, 7, 4, 8, 4, 7, 9, 5, 6, 5, 7, 4, 3, 5, 4, 4, 5, 4, 3, 4, 3, 5, 3, 6, 2, 3, 2, 1, 3, 2, 3, 3, 4, 3, 5, 2, 6, 1, 3, 7, 4, 8, 3, 5, 2, 4, 1, 3, 3, 3, 4, 3, 5, 6, 7, 6, 8, 5, 4, 6, 3, 7, 3, 6, 5, 7, 6, 4, 7, 5, 7, 6, 8, 9, 8, 7, 6, 8, 5, 4, 6, 5, 7, 4, 3, 2, 4, 1, 3, 5, 2, 4, 6, 1, 7, 2, 6, 3, 5, 4, 3, 5, 3, 6, 2, 5, 5]], ['o9_36544', [-1, -2, -3, -2, -4, -5, -6, -5, -4, -6, -3, -5, -5, -4, -3, -5, -2, -1, -3, -1, -4, -3, -3, -4, -4, -5, -4, -4, -3, -2, -4, -1, -3, -5, -2, -4, -3, -3, -4, -5, -4, -3, -5, -4, -3, -5, -2, -5, -4, -3, -5, -4, -3, -5, -6, -5, -4, -3, -2, -1, -2, -3, -4, -5, -4, -5, -4, -5]], ['o9_36809', [1, 2, 3, 4, 3, 4, 3, 5, 4, 3, 3, 2, 4, 2, 5, 1, 2, 3, 2, 4, 3, 3, 2, 4, 4, 3, 5, 4, 3, 5, 3, 2, 1, 2, 3, 4, 3, 2, 2, 3, 4, 5, 4, 3, 5, 2, 4, 3, 4]], ['o9_36958', [-1, -2, -3, -4, -3, -5, -2, -3, -2, -3, -4, -5, -6, -5, -4, -4, -3, -2, -1, -3, -4, -3, -3, -2, -4, -3, -5, -2, -4, -5, -4, -5, -6, -5, -4, -3, -2, -4, -1, -3, -5, -2, -3, -2, -4, -4, -3, -2, -4, -5]], ['o9_37050', [-1, -2, -3, -4, -4, -5, -4, -3, -5, -2, -6, -3, -7, -4, -6, -8, -7, -5, -6, -5, -7, -4, -8, -3, -5, -9, -2, -6, -8, -1, -9, -2, -7, -6, -7, -6, -8, -5, -9, -4, -8, -7, -6, -3, -5, -4, -3, -4, -3, -2, -3, -4, -5, -6, -7, -8, -7, -9, -6, -8, -5, -4, -3, -5, -2, -4, -6, -1, -2, -1, -3, -2, -4, -5, -4, -6, -5, -7, -6, -8, -7, -6, -8, -5, -9, -4, -3, -2, -1, -3, -2, -4, -4, -5, -4, -3, -4, -3, -5, -2, -6, -3, -7, -4, -8, -5, -4, -6, -3, -5, -2, -4, -6, -2, -5, -7, -1, -3, -6, -8, -4, -5, -4, -6, -3, -3, -2, -3, -4, -5, -4, -5, -4, -5, -4, -6, -5, -7, -4, -6, -3, -2, -4]], ['o9_37291', [1, 1, 2, 2, 1, 3, 2, 4, 3, 4, 3, 4, 3, 5, 3, 3, 2, 4, 3, 2, 4, 1, 3, 2, 4, 3, 4, 5, 5, 4, 3, 5, 4, 4, 3, 2, 4, 3, 4, 4, 3, 2, 4, 3, 5, 3, 3, 4, 4, 5, 4, 3, 2, 3, 4, 3, 2, 4, 5, 4, 4, 3, 5, 2, 4, 1, 4, 2, 5, 3, 4, 3, 2, 4, 5, 4, 3, 2, 4, 1, 3, 5, 1, 4, 2, 3, 4]], ['o9_37482', [-1, -2, -3, -4, -5, -4, -6, -4, -5, -4, -5, -4, -3, -2, -4, -1, -3, -5, -2, -6, -2, -7, -3, -3, -4, -3, -5, -3, -6, -2, -5, -1, -3, -4, -3, -4, -5, -4, -6, -3, -7, -3, -6, -2, -1, -3, -2, -4, -2, -3, -5, -4, -3, -5, -2, -6, -1, -5, -2, -4, -1, -3, -4, -3, -2, -3, -3, -2, -4, -3, -5, -4, -6, -3, -7, -2, -6, -2, -7]], ['o9_37551', [1, 2, 3, 2, 1, 3, 4, 3, 2, 1, 3, 2, 3, 2, 4, 3, 2, 3, 3, 2, 3, 2, 1, 2, 3, 2, 4, 4, 3, 4, 4, 3, 2, 1, 3, 2, 3, 3, 4, 3]], ['o9_37685', [1, 2, 3, 4, 3, 2, 1, 2, 3, 2, 4, 2, 1, 2, 1, 2, 2, 2, 1, 3, 2, 3, 3, 3, 2, 4, 2, 4, 3, 2, 4, 1, 3, 2, 3, 2, 2, 3, 4, 3, 3, 2, 3, 3, 3, 4, 3, 4]], ['o9_37751', [-1, -1, -1, -2, -3, -4, -3, -2, -3, -2, -4, -3, -5, -2, -6, -1, -2, -2, -3, -2, -4, -3, -5, -2, -1, -3, -1, -4, -3, -5, -2, -6, -1, -5, -4, -4, -3, -2, -4, -1, -5, -4, -3, -2, -3, -3, -3, -4, -3, -5, -2, -4, -1, -2, -3, -2, -4, -3, -4, -5, -6, -5, -4, -3, -3, -3, -4, -5]], ['o9_37754', [-1, -2, -1, -3, -2, -4, -2, -4, -1, -3, -5, -4, -5, -4, -3, -5, -2, -4, -1, -2, -1, -2, -1, -3, -2, -4, -1, -3, -5, -1, -4, -2, -1, -3, -2, -4, -2, -5, -2, -5, -3, -4, -3, -5, -2, -1, -3, -3, -2, -3, -2, -4, -3, -5, -2, -5, -4, -5, -4, -3, -2, -4, -4, -3, -5, -3, -5, -2, -5, -4, -5, -4, -3, -3, -2, -4, -3, -2, -4, -2, -4, -2, -4, -3, -4]], ['o9_37851', [1, 1, 2, 1, 3, 4, 5, 4, 6, 3, 7, 2, 4, 6, 2, 5, 4, 3, 2, 4, 3, 5, 2, 4, 6, 1, 3, 5, 7, 2, 5, 3, 3, 4, 3, 5, 2, 1, 3, 4, 3, 5, 2, 6, 2, 5, 7, 5, 4, 5, 6, 5, 4, 3, 2, 4, 1, 3, 5, 2, 4, 6, 1, 5, 7, 4, 5, 4, 6, 3, 5, 7, 4, 4, 4, 5, 4, 6, 3, 4, 5, 4, 6, 3, 5, 3, 4, 3, 4]], ['o9_37941', [-1, -2, -3, -4, -5, -4, -4, -3, -5, -2, -4, -1, -3, -3, -2, -1, -3, -2, -2, -3, -2, -4, -5, -4, -3, -4, -3, -2, -1, -3, -2, -4, -1, -1, -2, -1, -3, -2, -4, -1, -3, -5, -5, -4, -3, -2, -4, -1, -4, -1, -4, -2, -3, -4, -3, -5, -2, -4, -1, -5, -2, -4, -2, -3, -2, -4, -1, -5, -2, -3, -4, -3, -2, -3, -3, -2, -4, -2, -3, -4, -3, -5, -5, -4, -4, -4, -3, -2, -4, -5, -4, -3, -5, -2, -4, -3, -3, -2, -3]], ['o9_38287', [-1, -2, -3, -2, -4, -5, -4, -6, -3, -6, -2, -5, -4, -3, -5, -2, -5, -1, -3, -6, -2, -4, -5, -4, -6, -3, -2, -2, -1, -2, -2, -3, -4, -3, -5, -2, -4, -3, -4, -3, -2, -4, -4, -5, -4, -6, -3, -2, -4, -3, -5, -4, -3, -3, -2, -3, -4, -3, -5, -3, -4, -5, -4, -6]], ['o9_38679', [1, 1, 2, 3, 2, 1, 3, 3, 4, 3, 2, 2, 1, 1, 2, 3, 2, 4, 3, 5, 3, 4, 3, 5, 2, 1, 2, 3, 4, 3, 5, 2, 1, 2, 3, 2, 4, 5, 4, 4, 3, 5, 4, 3, 2, 3, 2, 4, 1, 2, 2, 3, 2, 4, 2, 5, 1, 3, 2, 4, 1, 4, 3, 2, 4, 1, 3, 5, 2, 3, 2, 3, 2, 3, 2, 3, 3, 2, 4, 2, 5, 2, 4, 3, 4, 3, 5, 2, 1, 3, 4, 3, 4, 3, 5, 2, 1, 3, 2, 4, 3, 5, 2, 4, 2, 5, 4, 3, 2, 4, 5]], ['o9_38811', [-1, -2, -3, -2, -4, -1, -4, -2, -3, -2, -1, -3, -3, -2, -3, -4, -4, -3, -2, -4, -5, -4, -3, -5, -3, -2, -3, -2, -1, -2, -3, -4, -3, -5, -4, -4, -3, -5, -4, -4, -3, -4, -3, -4, -5, -4, -3, -2, -4, -2, -2, -3, -2, -4, -1, -3, -3, -2, -3, -4, -4, -3, -5, -4, -5]], ['o9_38928', [-1, -2, -1, -2, -3, -2, -4, -2, -3, -2, -2, -1, -3, -3, -4, -5, -4, -4, -3, -2, -1, -3, -4, -3, -4, -5, -4, -4, -4, -3, -2, -3, -2, -3, -4, -3, -5, -4, -3, -4, -4, -3, -2]], ['o9_38989', [-1, -2, -3, -2, -4, -3, -2, -4, -1, -4, -3, -2, -1, -2, -3, -4, -3, -2, -3, -3, -3, -2, -4, -2, -3, -2, -1, -2, -3, -3, -3, -4, -3, -2, -4, -1, -4, -1, -2, -3, -3, -3, -2, -4, -1, -2, -3, -2, -3, -3, -4, -3, -3, -4, -3, -2, -1, -2, -2, -3, -2, -4, -1, -1, -2, -1, -1, -2, -2, -2]], ['o9_39162', [-1, -1, -2, -1, -3, -2, -4, -1, -3, -5, -2, -1, -3, -4, -3, -5, -4, -4, -3, -2, -4, -1, -3, -4, -4, -3, -5, -2, -3, -2, -4, -1, -5, -2, -1, -3, -2, -4, -1, -3, -2, -4, -3, -5, -2, -2, -3, -4, -3, -2, -3, -2, -3]], ['o9_39394', [1, 2, 3, 4, 5, 4, 6, 7, 6, 5, 4, 6, 5, 4, 3, 4, 4, 5, 4, 6, 3, 3, 2, 1, 2, 1, 3, 2, 3, 4, 4, 3, 5, 2, 4, 3, 2, 4, 5, 4, 6, 5, 4, 4, 3, 4, 5, 4, 6, 3, 3, 2, 1, 2, 2, 3, 2, 2, 3, 4, 3, 5, 2, 6, 1, 7, 6, 5, 4, 5, 5, 4, 6, 3, 2, 3, 4, 5, 4, 6, 3, 2, 4, 1, 5, 2, 4, 4, 3, 4, 5, 4, 3, 5, 2, 4, 6, 1, 3, 5, 7, 6, 5, 5, 5, 6, 7, 6, 5, 4, 3, 5, 2, 4, 6, 5, 4, 4, 3, 4, 5]], ['o9_39451', [1, 2, 3, 4, 5, 4, 6, 6, 5, 4, 6, 3, 2, 3, 3, 4, 3, 5, 4, 6, 5, 5, 4, 3, 2, 4, 1, 5, 2, 3, 2, 4, 3, 5, 2, 5, 1, 4, 1, 5, 6, 5, 4, 3, 5, 4, 2, 3, 2, 1, 2, 3, 4, 5, 4, 3, 2, 4, 2, 4, 1, 2, 3, 2, 4, 5, 4, 6, 3, 5, 5, 4, 6, 5, 4, 3, 2, 4, 2, 5, 3, 2, 1, 2, 3, 4, 5, 6]], ['o9_39521', [-1, -2, -2, -3, -2, -2, -3, -4, -3, -2, -2, -2, -3, -2, -4, -2, -4, -3, -4, -4, -3, -5, -2, -4, -3, -2, -4, -1, -3, -2, -1, -2, -1, -2, -3, -2, -1, -3, -4, -3, -5, -2, -1, -3, -2, -1, -3, -2, -4, -3, -2, -2, -1, -3, -2, -3, -3, -3, -4, -5, -4, -3, -2, -4, -1, -2, -3, -2, -1, -2, -1, -2, -3, -2, -3, -4, -3, -5, -2, -3, -4, -3, -5, -3, -4, -3, -5, -2, -1, -3, -2, -3, -4, -3, -2, -4, -2, -5, -4, -4, -3, -5, -2, -1, -3, -4, -3, -2, -2]], ['o9_39606', [-1, -2, -2, -1, -3, -2, -1, -3, -1, -2, -3, -2, -1, -2, -3, -2, -1, -1, -2, -3, -2, -1, -2, -2, -1, -3, -3, -3, -2, -2, -3, -3, -3, -2, -3, -3, -3, -3, -2, -3, -3, -3, -3, -2, -3, -3, -2, -3, -2]], ['o9_39608', [1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4]], ['o9_39859', [1, 2, 3, 4, 3, 5, 2, 6, 3, 4, 3, 3, 2, 4, 1, 5, 4, 6, 3, 2, 3, 4, 5, 4, 6, 3, 2, 4, 5, 4, 3, 5, 4, 6, 3, 3, 2, 1, 2, 3, 4, 5, 4, 4, 3, 2, 4, 4, 3, 2, 2, 3, 4, 3, 5, 3, 6, 2]], ['o9_39879', [1, 2, 3, 2, 4, 1, 3, 2, 3, 2, 4, 3, 2, 1, 2, 3, 2, 3, 3, 3, 4, 3, 2, 4, 1, 3, 1, 4, 4, 3, 2, 4, 3, 2, 4, 1, 3, 3, 2, 3, 2, 2, 1, 2, 1, 1]], ['o9_39981', [1, 2, 3, 4, 3, 4, 3, 3, 2, 1, 3, 2, 4, 3, 2, 3, 4, 3, 3, 2, 4, 4, 3, 4, 4, 3, 3, 2, 1, 2, 2, 2, 3, 2, 4, 1, 2, 3, 2, 4, 3, 3]], ['o9_40026', [1, 2, 3, 2, 3, 2, 4, 2, 3, 4, 4, 4, 4, 3, 4, 3, 4, 4, 3, 2, 1, 2, 3, 2, 4, 2, 3, 2, 2, 2, 1, 2, 3, 2, 4, 1, 3, 4, 3, 2, 3, 3]], ['o9_40052', [1, 2, 3, 4, 4, 3, 2, 1, 2, 3, 4, 3, 3, 2, 4, 1, 5, 2, 3, 4, 3, 5, 2, 1, 3, 2, 3, 2, 4, 1, 5, 4, 3, 2, 4, 1, 3, 4, 4, 5, 4, 3, 2, 4, 1, 4, 3, 4, 4, 5, 4, 3, 5, 4, 3, 3, 4, 3, 5, 2, 1, 2, 3, 2, 4, 1, 3, 5, 4, 3, 5, 2, 5, 4, 3, 4, 5]], ['o9_40075', [1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 4, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3, 1, 2, 3]], ['o9_40179', [1, 2, 3, 2, 4, 1, 5, 2, 6, 2, 7, 3, 6, 5, 6, 7, 4, 6, 5, 6, 5, 7, 4, 3, 2, 4, 1, 5, 4, 3, 4, 3, 5, 2, 5, 3, 6, 3, 7, 6, 5, 4, 3, 5, 2, 4, 6, 5, 7, 4, 4, 3, 5, 4, 3, 5, 2, 6, 1, 5, 4, 3, 2, 1, 3, 1, 4, 3, 5, 4, 6, 5, 7, 4, 6, 3, 7, 2, 1, 3, 4, 5, 4, 6, 3, 7, 2, 4, 5, 4, 6, 3, 5, 5, 4, 5, 5, 4, 6, 3, 5, 7, 2, 4, 6, 3, 5, 6, 5, 5, 5, 5, 4, 5, 6]], ['o9_40363', [1, 2, 1, 3, 4, 3, 5, 2, 4, 2, 5, 3, 6, 2, 3, 4, 3, 5, 2, 4, 4, 3, 2, 4, 1, 5, 5, 6, 5, 4, 3, 2, 4, 1, 5, 4, 3, 5, 4, 5, 5, 6, 5, 4, 5, 4, 3, 2, 1, 2, 3, 4, 4, 5, 6, 5, 4, 6, 3, 4, 5, 4, 3, 2, 3, 2, 4, 5, 5, 4, 6, 3]], ['o9_40487', [-1, -2, -2, -1, -2, -2, -3, -2, -4, -2, -1, -3, -2, -2, -2, -3, -2, -1, -2, -1, -3, -3, -4, -4, -3, -2, -3, -4, -4, -3, -2, -2]], ['o9_40504', [1, 2, 2, 3, 4, 3, 2, 4, 5, 4, 3, 4, 3, 2, 2, 3, 2, 1, 2, 1, 3, 3, 4, 3, 5, 4, 3, 2, 3, 3, 4, 3, 2, 1, 2, 3, 2, 4, 4, 5, 4, 3, 4, 3, 5, 2, 4]], ['o9_40582', [-1, -2, -3, -4, -3, -3, -2, -4, -2, -3, -4, -4, -3, -2, -1, -3, -3, -3, -4, -3, -3, -2, -4, -3, -4, -3, -4, -3, -3, -2, -1, -2, -3, -4, -3, -2]], ['o9_41372', [-1, -2, -3, -4, -3, -5, -2, -3, -3, -4, -5, -4, -3, -2, -4, -3, -2, -4, -5, -5, -5, -4, -3, -5, -2, -1, -3, -4, -5, -4, -3, -2, -3, -4, -3, -2, -4, -1, -5, -4, -3, -2, -4, -1, -3, -5, -2, -3, -4, -5, -4, -3, -4, -4, -3, -5, -2, -1, -3, -2, -3, -4, -3, -2, -4, -3, -4, -3, -5, -4, -3, -3, -4]], ['o9_42224', [-1, -1, -2, -3, -4, -3, -2, -2, -3, -2, -2, -2, -1, -3, -2, -3, -3, -4, -3, -4, -3, -2, -1, -3, -4, -3, -2, -2, -3, -2, -1, -2, -3, -4, -3, -2, -1, -2, -2, -1, -3, -2, -2, -1, -2, -2, -3, -2, -4, -3, -2, -4, -2, -1, -2, -2, -2, -2, -1, -2, -2, -1, -2, -1]], ['o9_42493', [1, 2, 3, 3, 4, 3, 5, 2, 4, 6, 3, 5, 2, 2, 1, 2, 3, 2, 3, 4, 5, 4, 6, 3, 5, 4, 4, 3, 4, 5, 4, 3, 2, 4, 3, 2, 4, 1, 5, 4, 3, 4, 5, 6, 5, 4, 5, 4, 3, 2, 1, 3, 1, 4, 3, 2, 1, 3, 4, 5, 4, 6, 5, 4, 5, 4, 4, 3, 5, 6]], ['o9_42675', [-1, -2, -3, -4, -3, -3, -2, -1, -1, -2, -3, -4, -3, -2, -1, -2, -1, -3, -2, -3, -4, -3, -2, -1, -3, -2, -3, -2, -2, -3, -2, -1, -3, -2, -2, -3]], ['o9_42961', [-1, -2, -1, -3, -2, -3, -3, -4, -3, -2, -3, -4, -5, -4, -3, -5, -2, -3, -4, -3, -2, -1, -3, -4, -4, -3, -5, -2, -3, -4, -3, -4, -5, -5, -4, -5, -5, -4, -5, -4, -3, -2, -3, -4, -3, -2, -4]], ['o9_43001', [1, 1, 2, 3, 2, 4, 1, 5, 2, 6, 5, 7, 4, 5, 3, 5, 2, 4, 1, 3, 5, 1, 6, 2, 5, 1, 4, 5, 3, 6, 2, 5, 1, 4, 3, 5, 6, 7, 6, 5, 4, 6, 3, 2, 1, 2, 3, 2, 4, 5, 4, 6, 4, 3, 4, 5, 4, 3, 2, 3, 2, 4, 1, 2, 3, 4, 3, 5, 4, 3, 5, 2, 6, 5, 7, 4, 6, 3, 2, 4, 1, 3, 4, 5, 4, 6, 3, 5, 7, 3, 6, 2, 5, 3, 4, 5, 4, 3, 4]], ['o9_43679', [-1, -2, -1, -3, -2, -4, -1, -3, -5, -3, -4, -3, -2, -3, -2, -4, -2, -4, -1, -2, -2, -3, -2, -4, -1, -5, -2, -3, -2, -1, -3, -4, -3, -5, -6, -5, -4, -4, -5, -4, -3, -2, -1, -3, -2, -2, -3, -4, -5, -4, -6, -3, -2, -4, -1, -3, -5, -3, -4, -3, -2, -1, -3, -4, -5, -4, -3, -5, -2, -2, -1, -3, -2, -4, -1, -3, -5, -2, -6, -1, -5, -4, -3, -5, -2, -6, -1, -5, -4, -3, -5, -2, -6, -5, -4, -3, -2, -4, -2, -1, -2, -3, -4, -4, -5, -4, -6, -3, -5, -4, -3, -3, -2, -4, -3, -5, -4, -3, -5, -2, -6, -3]], ['o9_43750', [1, 2, 3, 2, 4, 3, 3, 3, 4, 3, 5, 4, 6, 3, 5, 2, 4, 3, 4, 3, 5, 2, 1, 2, 3, 2, 4, 2, 1, 2, 2, 3, 2, 4, 1, 4, 5, 4, 3, 4, 4, 3, 5, 4, 3, 5, 6, 5, 4, 3, 3, 2, 4, 3, 2, 4, 5, 6, 6, 6, 5, 4, 3, 5, 6, 6]], ['o9_43857', [-1, -1, -2, -3, -4, -3, -2, -4, -5, -6, -5, -4, -3, -4, -5, -4, -6, -3, -6, -4, -6, -3, -3, -4, -3, -2, -4, -1, -3, -3, -3, -4, -3, -2, -3, -2, -4, -3, -4, -3, -5, -4, -6, -3, -2, -3, -2, -2, -1, -2, -3, -2, -4, -1, -5, -4, -3, -2, -4, -5]], ['o9_43953', [-1, -2, -1, -3, -2, -4, -1, -5, -4, -3, -4, -5, -6, -5, -7, -4, -8, -3, -7, -9, -4, -7, -10, -3, -6, -8, -4, -7, -6, -8, -9, -5, -4, -6, -3, -7, -2, -8, -3, -7, -9, -4, -8, -5, -4, -3, -6, -2, -7, -2, -1, -3, -2, -4, -3, -2, -5, -4, -3, -5, -6, -5, -4, -3, -2, -3, -3, -4, -5, -6, -7, -8, -7, -9, -6, -10, -5, -6, -7, -8, -7, -9, -7, -10, -8, -7, -9, -6, -7, -8, -7, -6, -5, -4, -3, -5, -2, -6, -2, -7, -6, -8, -5, -9, -4, -10]], ['o9_44054', [1, 2, 3, 2, 1, 2, 1, 3, 2, 3, 4, 3, 5, 4, 6, 3, 5, 7, 2, 4, 6, 8, 1, 6, 7, 6, 6, 5, 4, 3, 5, 2, 4, 1, 3, 4, 3, 5, 6, 5, 7, 4, 6, 3, 5, 4, 3, 2, 3, 2, 3, 4, 5, 6, 7, 6, 8, 6, 5, 4, 6, 5, 5, 4, 3, 4, 3, 5, 2, 6, 1, 3, 4, 5, 5, 6, 7, 6, 5, 6, 5, 7, 4, 8, 5, 4, 6, 3, 5, 7, 2, 4, 6, 8, 5, 4, 6, 3, 7, 4, 3, 5, 2, 5, 3, 6, 5, 7, 5, 5, 4, 6]]]\n",
    "len(Lspace_words)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We verify the words again."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "632\n"
     ]
    }
   ],
   "source": [
    "verified_Lspace_words=[]\n",
    "\n",
    "for w in Lspace_words:\n",
    "    w1=[-x for x in w[1]] \n",
    "    #Here we use the old version of SnapPy that has the wrong convention for braid generators. \n",
    "    #Thus we are actually taking -braid word.\n",
    "    check=check_sign([w[0],w1])\n",
    "    if check==True: \n",
    "        verified_Lspace_words.append(w)\n",
    "print(len(verified_Lspace_words))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def is_positive(word):\n",
    "    '''\n",
    "    Checks if the given braid word is positive (or negative).\n",
    "    '''\n",
    "    pm=1\n",
    "    if word[0]<0:\n",
    "        pm=-1\n",
    "    for b in word:\n",
    "        x=1\n",
    "        if b<0:\n",
    "            x=-1\n",
    "        if x!=pm:\n",
    "            return False\n",
    "    return True"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We check that all words (except the word of our counterexample o9_30634) are positive (or negative)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['o9_30634', [-1, -2, 3, -2, -1, -3, -2, -2, -1, -1, -2, -2, -1, -3, -2, -2, -3]]\n",
      "631\n"
     ]
    }
   ],
   "source": [
    "positive_Lspace_words=[]\n",
    "\n",
    "for w in Lspace_words:\n",
    "    if is_positive(w[1])==True: \n",
    "        positive_Lspace_words.append(w)\n",
    "    else:\n",
    "        print(w)\n",
    "print(len(positive_Lspace_words))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> formal_semigroups.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "In this notebook we compute the formal semigroups (as defined by S. Wang [Semigroups of L-space knots and nonalgebraic iterated torus knots]) of the SnapPy census L-space knots and check weather they are semigroups or not."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "import snappy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "def formal_semigroup(alex):\n",
    "    '''Takes the Alexander polynomial of an L-space knot and returns its formal semigroup.'''\n",
    "    for x in alex.coefficients():\n",
    "        if abs(x)!=1:\n",
    "            raise ValueError('The Alexander polynomial is not the polynomial of an L-space.')\n",
    "    fsg=[]\n",
    "    exp=alex.exponents()\n",
    "    g=alex.degree()\n",
    "    for i in range((len(exp)-1)/2):\n",
    "        x=exp[2*i]\n",
    "        y=exp[2*i+1]\n",
    "        for j in range(g):\n",
    "            if x+j<y:\n",
    "                fsg.append(x+j)\n",
    "    fsg.append(g)\n",
    "    return [fsg,'+all values greater than',g]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "def is_semigroup(fsg):\n",
    "    '''Takes a formal semigroup and checks if it is a semi group.'''\n",
    "    for x in fsg[0]:\n",
    "        for y in fsg[0]:\n",
    "            if x+y<=fsg[2]:\n",
    "                if x+y not in fsg[0]:\n",
    "                    return False # If x+y is not in fsg it is NOT a semigroup.\n",
    "    return True # If this is the case it is a semigroup."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "# The list of census L-space knots.\n",
    "L_space_knots=['m016', 'm071', 'm082', 'm103', 'm118', 'm144', 'm194', 'm198', 'm211', 'm223', 'm239', 'm240', 'm270', 'm276', 'm281', 's042', 's068', 's086', 's104', 's114', 's294', 's301', 's308', 's336', 's344', 's346', 's367', 's369', 's384', 's407', 's560', 's582', 's652', 's665', 's682', 's684', 's769', 's800', 's849', 'v0082', 'v0114', 'v0165', 'v0220', 'v0223', 'v0249', 'v0319', 'v0330', 'v0398', 'v0407', 'v0424', 'v0434', 'v0497', 'v0545', 'v0554', 'v0570', 'v0573', 'v0707', 'v0709', 'v0715', 'v0740', 'v0741', 'v0759', 'v0765', 'v0830', 'v0847', 'v0912', 'v0939', 'v0945', 'v0959', 'v1077', 'v1109', 'v1269', 'v1300', 'v1359', 'v1392', 'v1423', 'v1425', 'v1547', 'v1565', 'v1620', 'v1628', 'v1690', 'v1709', 'v1716', 'v1718', 'v1728', 'v1810', 'v1832', 'v1839', 'v1915', 'v1921', 'v1940', 'v1966', 'v1980', 'v1986', 'v2024', 'v2090', 'v2215', 'v2217', 'v2290', 'v2325', 'v2384', 'v2759', 'v2871', 'v2900', 'v2925', 'v2930', 'v3070', 'v3105', 'v3234', 'v3335', 'v3354', 'v3482', 't00110', 't00146', 't00324', 't00423', 't00434', 't00550', 't00621', 't00729', 't00787', 't00826', 't00855', 't00873', 't00932', 't01033', 't01037', 't01125', 't01216', 't01268', 't01292', 't01318', 't01368', 't01409', 't01422', 't01424', 't01440', 't01598', 't01636', 't01646', 't01690', 't01757', 't01815', 't01834', 't01850', 't01863', 't01949', 't01966', 't02099', 't02104', 't02238', 't02276', 't02378', 't02398', 't02404', 't02470', 't02537', 't02567', 't02639', 't03106', 't03566', 't03607', 't03709', 't03710', 't03713', 't03781', 't03843', 't03864', 't03956', 't03979', 't04003', 't04019', 't04102', 't04180', 't04228', 't04244', 't04382', 't04449', 't04557', 't04721', 't04756', 't04927', 't05118', 't05239', 't05390', 't05425', 't05426', 't05538', 't05564', 't05578', 't05658', 't05663', 't05674', 't05695', 't06001', 't06246', 't06440', 't06463', 't06525', 't06570', 't06573', 't06605', 't06637', 't06715', 't06957', 't07070', 't07104', 't07348', 't07355', 't07412', 't07670', 't08111', 't08114', 't08184', 't08201', 't08267', 't08273', 't08403', 't08532', 't08576', 't08936', 't09016', 't09126', 't09267', 't09284', 't09313', 't09450', 't09455', 't09500', 't09580', 't09633', 't09690', 't09704', 't09847', 't09852', 't09882', 't09912', 't09954', 't10177', 't10188', 't10215', 't10224', 't10230', 't10262', 't10292', 't10462', 't10496', 't10643', 't10681', 't10832', 't10985', 't11198', 't11376', 't11548', 't11556', 't11852', 't11887', 't11909', 't12288', 't12533', 't12681', 't12753', 'o9_00133', 'o9_00168', 'o9_00644', 'o9_00797', 'o9_00815', 'o9_01079', 'o9_01175', 'o9_01436', 'o9_01496', 'o9_01584', 'o9_01621', 'o9_01680', 'o9_01765', 'o9_01936', 'o9_01953', 'o9_01955', 'o9_02255', 'o9_02340', 'o9_02350', 'o9_02383', 'o9_02386', 'o9_02655', 'o9_02696', 'o9_02706', 'o9_02735', 'o9_02772', 'o9_02786', 'o9_02794', 'o9_02909', 'o9_03032', 'o9_03108', 'o9_03118', 'o9_03133', 'o9_03149', 'o9_03162', 'o9_03188', 'o9_03288', 'o9_03313', 'o9_03412', 'o9_03526', 'o9_03586', 'o9_03622', 'o9_03802', 'o9_03833', 'o9_03932', 'o9_04054', 'o9_04060', 'o9_04106', 'o9_04205', 'o9_04245', 'o9_04269', 'o9_04313', 'o9_04431', 'o9_04435', 'o9_04438', 'o9_04938', 'o9_05021', 'o9_05177', 'o9_05229', 'o9_05287', 'o9_05357', 'o9_05426', 'o9_05483', 'o9_05562', 'o9_05618', 'o9_05860', 'o9_05970', 'o9_06060', 'o9_06128', 'o9_06154', 'o9_06248', 'o9_06301', 'o9_06956', 'o9_07044', 'o9_07152', 'o9_07167', 'o9_07195', 'o9_07401', 'o9_07790', 'o9_07893', 'o9_07943', 'o9_07945', 'o9_08006', 'o9_08042', 'o9_08224', 'o9_08302', 'o9_08402', 'o9_08477', 'o9_08497', 'o9_08647', 'o9_08765', 'o9_08771', 'o9_08776', 'o9_08828', 'o9_08831', 'o9_08852', 'o9_08875', 'o9_09052', 'o9_09213', 'o9_09271', 'o9_09372', 'o9_09465', 'o9_09731', 'o9_09808', 'o9_10020', 'o9_10192', 'o9_10213', 'o9_10696', 'o9_11002', 'o9_11100', 'o9_11248', 'o9_11467', 'o9_11537', 'o9_11541', 'o9_11556', 'o9_11560', 'o9_11570', 'o9_11658', 'o9_11685', 'o9_11795', 'o9_11845', 'o9_11999', 'o9_12079', 'o9_12144', 'o9_12230', 'o9_12253', 'o9_12412', 'o9_12459', 'o9_12477', 'o9_12519', 'o9_12693', 'o9_12736', 'o9_12757', 'o9_12873', 'o9_12892', 'o9_12919', 'o9_12971', 'o9_13052', 'o9_13054', 'o9_13056', 'o9_13125', 'o9_13182', 'o9_13188', 'o9_13400', 'o9_13403', 'o9_13433', 'o9_13508', 'o9_13537', 'o9_13604', 'o9_13639', 'o9_13649', 'o9_13666', 'o9_13720', 'o9_13952', 'o9_14018', 'o9_14079', 'o9_14108', 'o9_14136', 'o9_14359', 'o9_14364', 'o9_14376', 'o9_14495', 'o9_14599', 'o9_14716', 'o9_14831', 'o9_14974', 'o9_15506', 'o9_15633', 'o9_15808', 'o9_15997', 'o9_16065', 'o9_16141', 'o9_16157', 'o9_16181', 'o9_16319', 'o9_16356', 'o9_16431', 'o9_16514', 'o9_16527', 'o9_16642', 'o9_16685', 'o9_16748', 'o9_16920', 'o9_17382', 'o9_17450', 'o9_17646', 'o9_18007', 'o9_18209', 'o9_18341', 'o9_18633', 'o9_18646', 'o9_18813', 'o9_19130', 'o9_19247', 'o9_19364', 'o9_19396', 'o9_19645', 'o9_19724', 'o9_20029', 'o9_20219', 'o9_20305', 'o9_20364', 'o9_20472', 'o9_21195', 'o9_21496', 'o9_21513', 'o9_21620', 'o9_21893', 'o9_21918', 'o9_22129', 'o9_22252', 'o9_22477', 'o9_22607', 'o9_22663', 'o9_22698', 'o9_22925', 'o9_23023', 'o9_23032', 'o9_23179', 'o9_23263', 'o9_23461', 'o9_23660', 'o9_23723', 'o9_23955', 'o9_23961', 'o9_23971', 'o9_23977', 'o9_24069', 'o9_24126', 'o9_24149', 'o9_24183', 'o9_24290', 'o9_24401', 'o9_24407', 'o9_24534', 'o9_24592', 'o9_24779', 'o9_24886', 'o9_24889', 'o9_24946', 'o9_25110', 'o9_25199', 'o9_25341', 'o9_25444', 'o9_25595', 'o9_25709', 'o9_25832', 'o9_26141', 'o9_26471', 'o9_26570', 'o9_26604', 'o9_26767', 'o9_26791', 'o9_27107', 'o9_27155', 'o9_27261', 'o9_27371', 'o9_27392', 'o9_27429', 'o9_27480', 'o9_27737', 'o9_27767', 'o9_28113', 'o9_28153', 'o9_28284', 'o9_28529', 'o9_28592', 'o9_28746', 'o9_28751', 'o9_28810', 'o9_29048', 'o9_29246', 'o9_29436', 'o9_29529', 'o9_29551', 'o9_29648', 'o9_29751', 'o9_29766', 'o9_30142', 'o9_30150', 'o9_30375', 'o9_30634', 'o9_30650', 'o9_30721', 'o9_30790', 'o9_31165', 'o9_31267', 'o9_31321', 'o9_31440', 'o9_31481', 'o9_32044', 'o9_32065', 'o9_32132', 'o9_32150', 'o9_32257', 'o9_32314', 'o9_32471', 'o9_32588', 'o9_32964', 'o9_33189', 'o9_33284', 'o9_33380', 'o9_33430', 'o9_33486', 'o9_33526', 'o9_33585', 'o9_33801', 'o9_33944', 'o9_33959', 'o9_34000', 'o9_34403', 'o9_34409', 'o9_34689', 'o9_35320', 'o9_35549', 'o9_35666', 'o9_35682', 'o9_35720', 'o9_35736', 'o9_35772', 'o9_35928', 'o9_36114', 'o9_36250', 'o9_36380', 'o9_36544', 'o9_36809', 'o9_36958', 'o9_37050', 'o9_37291', 'o9_37482', 'o9_37551', 'o9_37685', 'o9_37751', 'o9_37754', 'o9_37851', 'o9_37941', 'o9_38287', 'o9_38679', 'o9_38811', 'o9_38928', 'o9_38989', 'o9_39162', 'o9_39394', 'o9_39451', 'o9_39521', 'o9_39606', 'o9_39608', 'o9_39859', 'o9_39879', 'o9_39981', 'o9_40026', 'o9_40052', 'o9_40075', 'o9_40179', 'o9_40363', 'o9_40487', 'o9_40504', 'o9_40582', 'o9_41372', 'o9_42224', 'o9_42493', 'o9_42675', 'o9_42961', 'o9_43001', 'o9_43679', 'o9_43750', 'o9_43857', 'o9_43953', 'o9_44054']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "632"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(L_space_knots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "formal_semigroups=[]\n",
    "for name in L_space_knots:\n",
    "    K=snappy.Manifold(name)\n",
    "    alex=K.alexander_polynomial()\n",
    "    fsg=formal_semigroup(alex)\n",
    "    formal_semigroups.append([name,is_semigroup(fsg),fsg])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[['m016', False, [[0, 3, 5, 7, 8, 10], '+all values greater than', 10]],\n",
       " ['m071',\n",
       "  False,\n",
       "  [[0, 5, 7, 10, 12, 13, 15, 17, 18, 19, 20, 22],\n",
       "   '+all values greater than',\n",
       "   22]],\n",
       " ['m082',\n",
       "  False,\n",
       "  [[0, 3, 6, 8, 10, 11, 13, 14, 16], '+all values greater than', 16]],\n",
       " ['m103',\n",
       "  False,\n",
       "  [[0, 5, 8, 10, 13, 15, 17, 18, 20, 22, 23, 25, 26, 27, 28, 30],\n",
       "   '+all values greater than',\n",
       "   30]],\n",
       " ['m118',\n",
       "  False,\n",
       "  [[0, 4, 7, 9, 11, 13, 14, 16, 17, 18, 20], '+all values greater than', 20]],\n",
       " ['m144',\n",
       "  False,\n",
       "  [[0, 3, 6, 9, 11, 13, 14, 16, 17, 19, 20, 22],\n",
       "   '+all values greater than',\n",
       "   22]],\n",
       " ['m194',\n",
       "  False,\n",
       "  [[0, 5, 8, 10, 13, 14, 16, 18, 19, 21, 22, 23, 24, 26],\n",
       "   '+all values greater than',\n",
       "   26]],\n",
       " ['m198',\n",
       "  False,\n",
       "  [[0, 5, 7, 10, 12, 14, 16, 17, 19, 21, 22, 23, 24, 26],\n",
       "   '+all values greater than',\n",
       "   26]],\n",
       " ['m211',\n",
       "  False,\n",
       "  [[0, 4, 6, 9, 10, 12, 14, 15, 16, 18], '+all values greater than', 18]],\n",
       " ['m223', False, [[0, 3, 5, 7, 9, 10, 12], '+all values greater than', 12]],\n",
       " ['m239',\n",
       "  False,\n",
       "  [[0, 4, 7, 9, 11, 13, 15, 16, 18, 19, 20, 22],\n",
       "   '+all values greater than',\n",
       "   22]],\n",
       " ['m240',\n",
       "  False,\n",
       "  [[0, 4, 7, 10, 11, 14, 15, 17, 18, 20, 21, 22, 24],\n",
       "   '+all values greater than',\n",
       "   24]],\n",
       " ['m270',\n",
       "  False,\n",
       "  [[0, 5, 8, 11, 13, 16, 17, 19, 21, 22, 24, 25, 27, 28, 29, 30, 32],\n",
       "   '+all values greater than',\n",
       "   32]],\n",
       " ['m276',\n",
       "  False,\n",
       "  [[0, 5, 9, 11, 14, 16, 18, 20, 22, 23, 25, 27, 28, 29, 31, 32, 33, 34, 36],\n",
       "   '+all values greater than',\n",
       "   36]],\n",
       " ['m281',\n",
       "  False,\n",
       "  [[0, 4, 8, 11, 13, 15, 17, 19, 21, 22, 24, 25, 26, 28, 29, 30, 32],\n",
       "   '+all values greater than',\n",
       "   32]],\n",
       " ['s042',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    12,\n",
       "    15,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42],\n",
       "   '+all values greater than',\n",
       "   42]],\n",
       " ['s068',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    13,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50],\n",
       "   '+all values greater than',\n",
       "   50]],\n",
       " ['s086',\n",
       "  False,\n",
       "  [[0, 3, 6, 9, 12, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28],\n",
       "   '+all values greater than',\n",
       "   28]],\n",
       " ['s104',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52],\n",
       "   '+all values greater than',\n",
       "   52]],\n",
       " ['s114',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    14,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62],\n",
       "   '+all values greater than',\n",
       "   62]],\n",
       " ['s294',\n",
       "  False,\n",
       "  [[0, 5, 9, 11, 14, 16, 18, 20, 21, 23, 25, 26, 27, 29, 30, 31, 32, 34],\n",
       "   '+all values greater than',\n",
       "   34]],\n",
       " ['s301',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    13,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    23,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46],\n",
       "   '+all values greater than',\n",
       "   46]],\n",
       " ['s308',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    12,\n",
       "    15,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46],\n",
       "   '+all values greater than',\n",
       "   46]],\n",
       " ['s336',\n",
       "  False,\n",
       "  [[0, 4, 8, 11, 13, 15, 17, 19, 21, 23, 24, 26, 27, 28, 30, 31, 32, 34],\n",
       "   '+all values greater than',\n",
       "   34]],\n",
       " ['s344',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    19,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    26,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48],\n",
       "   '+all values greater than',\n",
       "   48]],\n",
       " ['s346',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    14,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56],\n",
       "   '+all values greater than',\n",
       "   56]],\n",
       " ['s367',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    15,\n",
       "    17,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44],\n",
       "   '+all values greater than',\n",
       "   44]],\n",
       " ['s369',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    13,\n",
       "    17,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54],\n",
       "   '+all values greater than',\n",
       "   54]],\n",
       " ['s384',\n",
       "  False,\n",
       "  [[0, 3, 5, 7, 9, 11, 12, 14], '+all values greater than', 14]],\n",
       " ['s407',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    14,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58],\n",
       "   '+all values greater than',\n",
       "   58]],\n",
       " ['s560',\n",
       "  False,\n",
       "  [[0, 4, 8, 10, 13, 14, 17, 18, 20, 22, 23, 24, 26, 27, 28, 30],\n",
       "   '+all values greater than',\n",
       "   30]],\n",
       " ['s582',\n",
       "  False,\n",
       "  [[0, 4, 8, 11, 14, 15, 18, 19, 22, 23, 25, 26, 28, 29, 30, 32, 33, 34, 36],\n",
       "   '+all values greater than',\n",
       "   36]],\n",
       " ['s652',\n",
       "  False,\n",
       "  [[0, 3, 6, 8, 10, 12, 13, 15, 16, 18], '+all values greater than', 18]],\n",
       " ['s665',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    14,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56],\n",
       "   '+all values greater than',\n",
       "   56]],\n",
       " ['s682',\n",
       "  False,\n",
       "  [[0, 4, 7, 9, 11, 12, 14, 15, 16, 18], '+all values greater than', 18]],\n",
       " ['s684',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    12,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40],\n",
       "   '+all values greater than',\n",
       "   40]],\n",
       " ['s769',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    14,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58],\n",
       "   '+all values greater than',\n",
       "   58]],\n",
       " ['s800',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52],\n",
       "   '+all values greater than',\n",
       "   52]],\n",
       " ['s849',\n",
       "  False,\n",
       "  [[0, 4, 7, 10, 12, 14, 16, 17, 19, 20, 22, 23, 24, 26],\n",
       "   '+all values greater than',\n",
       "   26]],\n",
       " ['v0082',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62],\n",
       "   '+all values greater than',\n",
       "   62]],\n",
       " ['v0114',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70],\n",
       "   '+all values greater than',\n",
       "   70]],\n",
       " ['v0165',\n",
       "  False,\n",
       "  [[0, 3, 6, 9, 12, 15, 17, 19, 20, 22, 23, 25, 26, 28, 29, 31, 32, 34],\n",
       "   '+all values greater than',\n",
       "   34]],\n",
       " ['v0220',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    17,\n",
       "    21,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94],\n",
       "   '+all values greater than',\n",
       "   94]],\n",
       " ['v0223',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    18,\n",
       "    21,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104],\n",
       "   '+all values greater than',\n",
       "   104]],\n",
       " ['v0249',\n",
       "  False,\n",
       "  [[0, 6, 8, 12, 14, 15, 18, 20, 21, 22, 24, 26, 27, 28, 29, 30, 32],\n",
       "   '+all values greater than',\n",
       "   32]],\n",
       " ['v0319',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    10,\n",
       "    12,\n",
       "    16,\n",
       "    18,\n",
       "    21,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48],\n",
       "   '+all values greater than',\n",
       "   48]],\n",
       " ['v0330',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    9,\n",
       "    14,\n",
       "    16,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46],\n",
       "   '+all values greater than',\n",
       "   46]],\n",
       " ['v0398',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    12,\n",
       "    14,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68],\n",
       "   '+all values greater than',\n",
       "   68]],\n",
       " ['v0407',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    11,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72],\n",
       "   '+all values greater than',\n",
       "   72]],\n",
       " ['v0424',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    11,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66],\n",
       "   '+all values greater than',\n",
       "   66]],\n",
       " ['v0434',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    13,\n",
       "    16,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82],\n",
       "   '+all values greater than',\n",
       "   82]],\n",
       " ['v0497',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    13,\n",
       "    16,\n",
       "    21,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88],\n",
       "   '+all values greater than',\n",
       "   88]],\n",
       " ['v0545',\n",
       "  False,\n",
       "  [[0, 5, 7, 11, 12, 14, 17, 18, 19, 21, 23, 24, 25, 26, 28],\n",
       "   '+all values greater than',\n",
       "   28]],\n",
       " ['v0554',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    9,\n",
       "    14,\n",
       "    16,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50],\n",
       "   '+all values greater than',\n",
       "   50]],\n",
       " ['v0570',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66],\n",
       "   '+all values greater than',\n",
       "   66]],\n",
       " ['v0573',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66],\n",
       "   '+all values greater than',\n",
       "   66]],\n",
       " ['v0707',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    15,\n",
       "    17,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46],\n",
       "   '+all values greater than',\n",
       "   46]],\n",
       " ['v0709',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    13,\n",
       "    14,\n",
       "    18,\n",
       "    19,\n",
       "    22,\n",
       "    23,\n",
       "    26,\n",
       "    27,\n",
       "    28,\n",
       "    31,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44],\n",
       "   '+all values greater than',\n",
       "   44]],\n",
       " ['v0715',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    13,\n",
       "    18,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92],\n",
       "   '+all values greater than',\n",
       "   92]],\n",
       " ['v0740',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56],\n",
       "   '+all values greater than',\n",
       "   56]],\n",
       " ['v0741',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    18,\n",
       "    23,\n",
       "    27,\n",
       "    29,\n",
       "    32,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108],\n",
       "   '+all values greater than',\n",
       "   108]],\n",
       " ['v0759',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    11,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68],\n",
       "   '+all values greater than',\n",
       "   68]],\n",
       " ['v0765',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    12,\n",
       "    14,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64],\n",
       "   '+all values greater than',\n",
       "   64]],\n",
       " ['v0830',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    11,\n",
       "    14,\n",
       "    16,\n",
       "    19,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38],\n",
       "   '+all values greater than',\n",
       "   38]],\n",
       " ['v0847',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    15,\n",
       "    18,\n",
       "    22,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    30,\n",
       "    33,\n",
       "    34,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66],\n",
       "   '+all values greater than',\n",
       "   66]],\n",
       " ['v0912',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    13,\n",
       "    15,\n",
       "    20,\n",
       "    22,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78],\n",
       "   '+all values greater than',\n",
       "   78]],\n",
       " ['v0939',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    14,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54],\n",
       "   '+all values greater than',\n",
       "   54]],\n",
       " ['v0945',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    13,\n",
       "    16,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86],\n",
       "   '+all values greater than',\n",
       "   86]],\n",
       " ['v0959',\n",
       "  False,\n",
       "  [[0, 3, 5, 7, 9, 11, 13, 14, 16], '+all values greater than', 16]],\n",
       " ['v1077',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    17,\n",
       "    21,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98],\n",
       "   '+all values greater than',\n",
       "   98]],\n",
       " ['v1109',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    18,\n",
       "    21,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100],\n",
       "   '+all values greater than',\n",
       "   100]],\n",
       " ['v1269',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    10,\n",
       "    12,\n",
       "    16,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    23,\n",
       "    26,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42],\n",
       "   '+all values greater than',\n",
       "   42]],\n",
       " ['v1300',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    14,\n",
       "    17,\n",
       "    18,\n",
       "    21,\n",
       "    24,\n",
       "    25,\n",
       "    27,\n",
       "    28,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48],\n",
       "   '+all values greater than',\n",
       "   48]],\n",
       " ['v1359',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    9,\n",
       "    13,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44],\n",
       "   '+all values greater than',\n",
       "   44]],\n",
       " ['v1392',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50],\n",
       "   '+all values greater than',\n",
       "   50]],\n",
       " ['v1423',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    8,\n",
       "    12,\n",
       "    14,\n",
       "    16,\n",
       "    19,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38],\n",
       "   '+all values greater than',\n",
       "   38]],\n",
       " ['v1425',\n",
       "  False,\n",
       "  [[0, 4, 7, 10, 13, 14, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30],\n",
       "   '+all values greater than',\n",
       "   30]],\n",
       " ['v1547',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    14,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56],\n",
       "   '+all values greater than',\n",
       "   56]],\n",
       " ['v1565',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    14,\n",
       "    17,\n",
       "    18,\n",
       "    21,\n",
       "    22,\n",
       "    25,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42],\n",
       "   '+all values greater than',\n",
       "   42]],\n",
       " ['v1620',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    15,\n",
       "    18,\n",
       "    19,\n",
       "    22,\n",
       "    23,\n",
       "    26,\n",
       "    27,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48],\n",
       "   '+all values greater than',\n",
       "   48]],\n",
       " ['v1628',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    14,\n",
       "    18,\n",
       "    21,\n",
       "    24,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    32,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66],\n",
       "   '+all values greater than',\n",
       "   66]],\n",
       " ['v1690',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    14,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64],\n",
       "   '+all values greater than',\n",
       "   64]],\n",
       " ['v1709',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    12,\n",
       "    15,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70],\n",
       "   '+all values greater than',\n",
       "   70]],\n",
       " ['v1716',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    14,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58],\n",
       "   '+all values greater than',\n",
       "   58]],\n",
       " ['v1718',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    11,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74],\n",
       "   '+all values greater than',\n",
       "   74]],\n",
       " ['v1728',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    13,\n",
       "    17,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56],\n",
       "   '+all values greater than',\n",
       "   56]],\n",
       " ['v1810',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76],\n",
       "   '+all values greater than',\n",
       "   76]],\n",
       " ['v1832',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    14,\n",
       "    17,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62],\n",
       "   '+all values greater than',\n",
       "   62]],\n",
       " ['v1839',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    18,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100],\n",
       "   '+all values greater than',\n",
       "   100]],\n",
       " ['v1915',\n",
       "  False,\n",
       "  [[0, 3, 6, 9, 11, 13, 15, 16, 18, 19, 21, 22, 24],\n",
       "   '+all values greater than',\n",
       "   24]],\n",
       " ['v1921',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    13,\n",
       "    16,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80],\n",
       "   '+all values greater than',\n",
       "   80]],\n",
       " ['v1940',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    13,\n",
       "    16,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84],\n",
       "   '+all values greater than',\n",
       "   84]],\n",
       " ['v1966',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    14,\n",
       "    17,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    39,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98],\n",
       "   '+all values greater than',\n",
       "   98]],\n",
       " ['v1980',\n",
       "  False,\n",
       "  [[0, 5, 8, 11, 13, 16, 18, 19, 21, 23, 24, 26, 27, 29, 30, 31, 32, 34],\n",
       "   '+all values greater than',\n",
       "   34]],\n",
       " ['v1986',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78],\n",
       "   '+all values greater than',\n",
       "   78]],\n",
       " ['v2024',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    17,\n",
       "    19,\n",
       "    23,\n",
       "    25,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84],\n",
       "   '+all values greater than',\n",
       "   84]],\n",
       " ['v2090',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    13,\n",
       "    18,\n",
       "    22,\n",
       "    26,\n",
       "    28,\n",
       "    31,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100],\n",
       "   '+all values greater than',\n",
       "   100]],\n",
       " ['v2215',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60],\n",
       "   '+all values greater than',\n",
       "   60]],\n",
       " ['v2217',\n",
       "  False,\n",
       "  [[0, 5, 7, 10, 11, 13, 15, 16, 17, 18, 20], '+all values greater than', 20]],\n",
       " ['v2290',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    12,\n",
       "    14,\n",
       "    17,\n",
       "    18,\n",
       "    21,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38],\n",
       "   '+all values greater than',\n",
       "   38]],\n",
       " ['v2325',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72],\n",
       "   '+all values greater than',\n",
       "   72]],\n",
       " ['v2384',\n",
       "  False,\n",
       "  [[0, 3, 6, 8, 10, 12, 14, 15, 17, 18, 20], '+all values greater than', 20]],\n",
       " ['v2759',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    14,\n",
       "    18,\n",
       "    19,\n",
       "    22,\n",
       "    25,\n",
       "    26,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54],\n",
       "   '+all values greater than',\n",
       "   54]],\n",
       " ['v2871',\n",
       "  False,\n",
       "  [[0, 4, 7, 9, 10, 12, 13, 14, 16], '+all values greater than', 16]],\n",
       " ['v2900',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    18,\n",
       "    20,\n",
       "    23,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46],\n",
       "   '+all values greater than',\n",
       "   46]],\n",
       " ['v2925',\n",
       "  False,\n",
       "  [[0, 4, 7, 9, 11, 13, 15, 17, 18, 20, 21, 22, 24],\n",
       "   '+all values greater than',\n",
       "   24]],\n",
       " ['v2930',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    14,\n",
       "    17,\n",
       "    20,\n",
       "    23,\n",
       "    24,\n",
       "    27,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60],\n",
       "   '+all values greater than',\n",
       "   60]],\n",
       " ['v3070',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52],\n",
       "   '+all values greater than',\n",
       "   52]],\n",
       " ['v3105',\n",
       "  False,\n",
       "  [[0, 4, 7, 10, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28],\n",
       "   '+all values greater than',\n",
       "   28]],\n",
       " ['v3234',\n",
       "  False,\n",
       "  [[0, 4, 8, 11, 13, 15, 17, 19, 20, 22, 23, 24, 26, 27, 28, 30],\n",
       "   '+all values greater than',\n",
       "   30]],\n",
       " ['v3335',\n",
       "  False,\n",
       "  [[0, 5, 8, 11, 13, 15, 17, 19, 20, 22, 23, 25, 26, 27, 28, 30],\n",
       "   '+all values greater than',\n",
       "   30]],\n",
       " ['v3354',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    17,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88],\n",
       "   '+all values greater than',\n",
       "   88]],\n",
       " ['v3482',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    11,\n",
       "    14,\n",
       "    16,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    25,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38],\n",
       "   '+all values greater than',\n",
       "   38]],\n",
       " ['t00110',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    20,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82],\n",
       "   '+all values greater than',\n",
       "   82]],\n",
       " ['t00146',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90],\n",
       "   '+all values greater than',\n",
       "   90]],\n",
       " ['t00324',\n",
       "  False,\n",
       "  [[0,\n",
       "    3,\n",
       "    6,\n",
       "    9,\n",
       "    12,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    23,\n",
       "    25,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40],\n",
       "   '+all values greater than',\n",
       "   40]],\n",
       " ['t00423',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    35,\n",
       "    38,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136],\n",
       "   '+all values greater than',\n",
       "   136]],\n",
       " ['t00434',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    39,\n",
       "    42,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146],\n",
       "   '+all values greater than',\n",
       "   146]],\n",
       " ['t00550',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    14,\n",
       "    18,\n",
       "    20,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62],\n",
       "   '+all values greater than',\n",
       "   62]],\n",
       " ['t00621',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    16,\n",
       "    18,\n",
       "    22,\n",
       "    24,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78],\n",
       "   '+all values greater than',\n",
       "   78]],\n",
       " ['t00729',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    16,\n",
       "    21,\n",
       "    23,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88],\n",
       "   '+all values greater than',\n",
       "   88]],\n",
       " ['t00787',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    19,\n",
       "    21,\n",
       "    26,\n",
       "    28,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110],\n",
       "   '+all values greater than',\n",
       "   110]],\n",
       " ['t00826',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    19,\n",
       "    24,\n",
       "    27,\n",
       "    32,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128],\n",
       "   '+all values greater than',\n",
       "   128]],\n",
       " ['t00855',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    21,\n",
       "    24,\n",
       "    29,\n",
       "    32,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138],\n",
       "   '+all values greater than',\n",
       "   138]],\n",
       " ['t00873',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    19,\n",
       "    24,\n",
       "    27,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122],\n",
       "   '+all values greater than',\n",
       "   122]],\n",
       " ['t00932',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    21,\n",
       "    24,\n",
       "    29,\n",
       "    32,\n",
       "    37,\n",
       "    40,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144],\n",
       "   '+all values greater than',\n",
       "   144]],\n",
       " ['t01033',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86],\n",
       "   '+all values greater than',\n",
       "   86]],\n",
       " ['t01037',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    20,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86],\n",
       "   '+all values greater than',\n",
       "   86]],\n",
       " ['t01125',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    13,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106],\n",
       "   '+all values greater than',\n",
       "   106]],\n",
       " ['t01216',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    14,\n",
       "    20,\n",
       "    24,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    41,\n",
       "    44,\n",
       "    47,\n",
       "    50,\n",
       "    51,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    60,\n",
       "    61,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114],\n",
       "   '+all values greater than',\n",
       "   114]],\n",
       " ['t01268',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    17,\n",
       "    20,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    44,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146],\n",
       "   '+all values greater than',\n",
       "   146]],\n",
       " ['t01292',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    16,\n",
       "    20,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    36,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    49,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    59,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    69,\n",
       "    70,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138],\n",
       "   '+all values greater than',\n",
       "   138]],\n",
       " ['t01318',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    13,\n",
       "    18,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94],\n",
       "   '+all values greater than',\n",
       "   94]],\n",
       " ['t01368',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    18,\n",
       "    23,\n",
       "    27,\n",
       "    29,\n",
       "    32,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106],\n",
       "   '+all values greater than',\n",
       "   106]],\n",
       " ['t01409',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    22,\n",
       "    27,\n",
       "    31,\n",
       "    36,\n",
       "    40,\n",
       "    43,\n",
       "    45,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    58,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    164],\n",
       "   '+all values greater than',\n",
       "   164]],\n",
       " ['t01422',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58],\n",
       "   '+all values greater than',\n",
       "   58]],\n",
       " ['t01424',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    23,\n",
       "    27,\n",
       "    32,\n",
       "    36,\n",
       "    41,\n",
       "    45,\n",
       "    47,\n",
       "    50,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    63,\n",
       "    65,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    180],\n",
       "   '+all values greater than',\n",
       "   180]],\n",
       " ['t01440',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    16,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68],\n",
       "   '+all values greater than',\n",
       "   68]],\n",
       " ['t01598',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    16,\n",
       "    22,\n",
       "    27,\n",
       "    31,\n",
       "    33,\n",
       "    38,\n",
       "    42,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    53,\n",
       "    55,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146],\n",
       "   '+all values greater than',\n",
       "   146]],\n",
       " ['t01636',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    15,\n",
       "    22,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    37,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142],\n",
       "   '+all values greater than',\n",
       "   142]],\n",
       " ['t01646',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    17,\n",
       "    22,\n",
       "    28,\n",
       "    33,\n",
       "    35,\n",
       "    39,\n",
       "    44,\n",
       "    46,\n",
       "    50,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    164],\n",
       "   '+all values greater than',\n",
       "   164]],\n",
       " ['t01690',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    18,\n",
       "    22,\n",
       "    29,\n",
       "    33,\n",
       "    36,\n",
       "    40,\n",
       "    44,\n",
       "    47,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    58,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    168],\n",
       "   '+all values greater than',\n",
       "   168]],\n",
       " ['t01757',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    16,\n",
       "    21,\n",
       "    23,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92],\n",
       "   '+all values greater than',\n",
       "   92]],\n",
       " ['t01815',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    13,\n",
       "    17,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52],\n",
       "   '+all values greater than',\n",
       "   52]],\n",
       " ['t01834',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    19,\n",
       "    21,\n",
       "    26,\n",
       "    28,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106],\n",
       "   '+all values greater than',\n",
       "   106]],\n",
       " ['t01850',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    13,\n",
       "    17,\n",
       "    21,\n",
       "    25,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    34,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    43,\n",
       "    46,\n",
       "    47,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88],\n",
       "   '+all values greater than',\n",
       "   88]],\n",
       " ['t01863',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    13,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110],\n",
       "   '+all values greater than',\n",
       "   110]],\n",
       " ['t01949',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    15,\n",
       "    17,\n",
       "    23,\n",
       "    25,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104],\n",
       "   '+all values greater than',\n",
       "   104]],\n",
       " ['t01966',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    14,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58],\n",
       "   '+all values greater than',\n",
       "   58]],\n",
       " ['t02099',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74],\n",
       "   '+all values greater than',\n",
       "   74]],\n",
       " ['t02104',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    13,\n",
       "    18,\n",
       "    22,\n",
       "    26,\n",
       "    28,\n",
       "    31,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98],\n",
       "   '+all values greater than',\n",
       "   98]],\n",
       " ['t02238',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    19,\n",
       "    24,\n",
       "    27,\n",
       "    32,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124],\n",
       "   '+all values greater than',\n",
       "   124]],\n",
       " ['t02276',\n",
       "  False,\n",
       "  [[0, 3, 5, 7, 9, 11, 13, 15, 16, 18], '+all values greater than', 18]],\n",
       " ['t02378',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    15,\n",
       "    22,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    37,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138],\n",
       "   '+all values greater than',\n",
       "   138]],\n",
       " ['t02398',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    21,\n",
       "    24,\n",
       "    29,\n",
       "    32,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142],\n",
       "   '+all values greater than',\n",
       "   142]],\n",
       " ['t02404',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    18,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102],\n",
       "   '+all values greater than',\n",
       "   102]],\n",
       " ['t02470',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    17,\n",
       "    20,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142],\n",
       "   '+all values greater than',\n",
       "   142]],\n",
       " ['t02537',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    35,\n",
       "    38,\n",
       "    42,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140],\n",
       "   '+all values greater than',\n",
       "   140]],\n",
       " ['t02567',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    39,\n",
       "    42,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142],\n",
       "   '+all values greater than',\n",
       "   142]],\n",
       " ['t02639',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    18,\n",
       "    22,\n",
       "    29,\n",
       "    33,\n",
       "    36,\n",
       "    40,\n",
       "    44,\n",
       "    47,\n",
       "    51,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    62,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    172],\n",
       "   '+all values greater than',\n",
       "   172]],\n",
       " ['t03106',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    15,\n",
       "    17,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60],\n",
       "   '+all values greater than',\n",
       "   60]],\n",
       " ['t03566',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    17,\n",
       "    21,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    32,\n",
       "    35,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90],\n",
       "   '+all values greater than',\n",
       "   90]],\n",
       " ['t03607',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    14,\n",
       "    20,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    38,\n",
       "    41,\n",
       "    42,\n",
       "    45,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    55,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    65,\n",
       "    66,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120],\n",
       "   '+all values greater than',\n",
       "   120]],\n",
       " ['t03709',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    18,\n",
       "    21,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    45,\n",
       "    46,\n",
       "    49,\n",
       "    52,\n",
       "    53,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108],\n",
       "   '+all values greater than',\n",
       "   108]],\n",
       " ['t03710',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    16,\n",
       "    18,\n",
       "    21,\n",
       "    22,\n",
       "    25,\n",
       "    26,\n",
       "    29,\n",
       "    30,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54],\n",
       "   '+all values greater than',\n",
       "   54]],\n",
       " ['t03713',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    17,\n",
       "    21,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92],\n",
       "   '+all values greater than',\n",
       "   92]],\n",
       " ['t03781',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    23,\n",
       "    26,\n",
       "    27,\n",
       "    30,\n",
       "    31,\n",
       "    34,\n",
       "    35,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60],\n",
       "   '+all values greater than',\n",
       "   60]],\n",
       " ['t03843',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    12,\n",
       "    16,\n",
       "    17,\n",
       "    21,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    28,\n",
       "    29,\n",
       "    32,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48],\n",
       "   '+all values greater than',\n",
       "   48]],\n",
       " ['t03864',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    18,\n",
       "    21,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106],\n",
       "   '+all values greater than',\n",
       "   106]],\n",
       " ['t03956',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    13,\n",
       "    15,\n",
       "    20,\n",
       "    22,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76],\n",
       "   '+all values greater than',\n",
       "   76]],\n",
       " ['t03979',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    14,\n",
       "    17,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94],\n",
       "   '+all values greater than',\n",
       "   94]],\n",
       " ['t04003',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    18,\n",
       "    21,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98],\n",
       "   '+all values greater than',\n",
       "   98]],\n",
       " ['t04019',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    14,\n",
       "    18,\n",
       "    19,\n",
       "    23,\n",
       "    24,\n",
       "    28,\n",
       "    29,\n",
       "    32,\n",
       "    33,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64],\n",
       "   '+all values greater than',\n",
       "   64]],\n",
       " ['t04102',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    17,\n",
       "    21,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100],\n",
       "   '+all values greater than',\n",
       "   100]],\n",
       " ['t04180',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    20,\n",
       "    24,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96],\n",
       "   '+all values greater than',\n",
       "   96]],\n",
       " ['t04228',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    16,\n",
       "    19,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    47,\n",
       "    48,\n",
       "    51,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    60,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126],\n",
       "   '+all values greater than',\n",
       "   126]],\n",
       " ['t04244',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    16,\n",
       "    22,\n",
       "    27,\n",
       "    32,\n",
       "    34,\n",
       "    38,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154],\n",
       "   '+all values greater than',\n",
       "   154]],\n",
       " ['t04382',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    16,\n",
       "    20,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    36,\n",
       "    39,\n",
       "    42,\n",
       "    45,\n",
       "    48,\n",
       "    49,\n",
       "    52,\n",
       "    55,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    64,\n",
       "    65,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132],\n",
       "   '+all values greater than',\n",
       "   132]],\n",
       " ['t04449',\n",
       "  False,\n",
       "  [[0, 4, 7, 10, 13, 16, 17, 20, 21, 23, 24, 26, 27, 29, 30, 32, 33, 34, 36],\n",
       "   '+all values greater than',\n",
       "   36]],\n",
       " ['t04557',\n",
       "  False,\n",
       "  [[0, 3, 6, 9, 12, 14, 16, 18, 19, 21, 22, 24, 25, 27, 28, 30],\n",
       "   '+all values greater than',\n",
       "   30]],\n",
       " ['t04721',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    20,\n",
       "    22,\n",
       "    27,\n",
       "    29,\n",
       "    34,\n",
       "    36,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120],\n",
       "   '+all values greater than',\n",
       "   120]],\n",
       " ['t04756',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    16,\n",
       "    18,\n",
       "    22,\n",
       "    24,\n",
       "    28,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72],\n",
       "   '+all values greater than',\n",
       "   72]],\n",
       " ['t04927',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    14,\n",
       "    18,\n",
       "    20,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68],\n",
       "   '+all values greater than',\n",
       "   68]],\n",
       " ['t05118',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    17,\n",
       "    22,\n",
       "    28,\n",
       "    32,\n",
       "    34,\n",
       "    39,\n",
       "    43,\n",
       "    45,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    56,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156],\n",
       "   '+all values greater than',\n",
       "   156]],\n",
       " ['t05239',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    16,\n",
       "    22,\n",
       "    27,\n",
       "    30,\n",
       "    33,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142],\n",
       "   '+all values greater than',\n",
       "   142]],\n",
       " ['t05390',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    17,\n",
       "    19,\n",
       "    23,\n",
       "    25,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86],\n",
       "   '+all values greater than',\n",
       "   86]],\n",
       " ['t05425',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    17,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92],\n",
       "   '+all values greater than',\n",
       "   92]],\n",
       " ['t05426',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    17,\n",
       "    22,\n",
       "    28,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    44,\n",
       "    47,\n",
       "    50,\n",
       "    53,\n",
       "    55,\n",
       "    58,\n",
       "    61,\n",
       "    64,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    168],\n",
       "   '+all values greater than',\n",
       "   168]],\n",
       " ['t05538',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80],\n",
       "   '+all values greater than',\n",
       "   80]],\n",
       " ['t05564',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    43,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108],\n",
       "   '+all values greater than',\n",
       "   108]],\n",
       " ['t05578',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    17,\n",
       "    20,\n",
       "    26,\n",
       "    29,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142],\n",
       "   '+all values greater than',\n",
       "   142]],\n",
       " ['t05658',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    13,\n",
       "    17,\n",
       "    20,\n",
       "    24,\n",
       "    27,\n",
       "    30,\n",
       "    33,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90],\n",
       "   '+all values greater than',\n",
       "   90]],\n",
       " ['t05663',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    15,\n",
       "    19,\n",
       "    23,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    38,\n",
       "    42,\n",
       "    45,\n",
       "    46,\n",
       "    49,\n",
       "    52,\n",
       "    53,\n",
       "    56,\n",
       "    57,\n",
       "    60,\n",
       "    61,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116],\n",
       "   '+all values greater than',\n",
       "   116]],\n",
       " ['t05674',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    23,\n",
       "    25,\n",
       "    29,\n",
       "    31,\n",
       "    35,\n",
       "    37,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114],\n",
       "   '+all values greater than',\n",
       "   114]],\n",
       " ['t05695',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92],\n",
       "   '+all values greater than',\n",
       "   92]],\n",
       " ['t06001',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    18,\n",
       "    22,\n",
       "    25,\n",
       "    29,\n",
       "    32,\n",
       "    36,\n",
       "    37,\n",
       "    40,\n",
       "    43,\n",
       "    44,\n",
       "    47,\n",
       "    50,\n",
       "    51,\n",
       "    54,\n",
       "    55,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108],\n",
       "   '+all values greater than',\n",
       "   108]],\n",
       " ['t06246',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    13,\n",
       "    16,\n",
       "    20,\n",
       "    23,\n",
       "    27,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86],\n",
       "   '+all values greater than',\n",
       "   86]],\n",
       " ['t06440',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    19,\n",
       "    24,\n",
       "    27,\n",
       "    32,\n",
       "    35,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130],\n",
       "   '+all values greater than',\n",
       "   130]],\n",
       " ['t06463',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    23,\n",
       "    27,\n",
       "    32,\n",
       "    36,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    50,\n",
       "    53,\n",
       "    55,\n",
       "    59,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    172],\n",
       "   '+all values greater than',\n",
       "   172]],\n",
       " ['t06525',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    19,\n",
       "    22,\n",
       "    26,\n",
       "    29,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112],\n",
       "   '+all values greater than',\n",
       "   112]],\n",
       " ['t06570',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    21,\n",
       "    24,\n",
       "    29,\n",
       "    32,\n",
       "    37,\n",
       "    39,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    50,\n",
       "    53,\n",
       "    55,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136],\n",
       "   '+all values greater than',\n",
       "   136]],\n",
       " ['t06573',\n",
       "  False,\n",
       "  [[0, 3, 6, 8, 10, 12, 14, 16, 17, 19, 20, 22],\n",
       "   '+all values greater than',\n",
       "   22]],\n",
       " ['t06605',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    22,\n",
       "    27,\n",
       "    31,\n",
       "    36,\n",
       "    40,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    53,\n",
       "    55,\n",
       "    58,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    172],\n",
       "   '+all values greater than',\n",
       "   172]],\n",
       " ['t06637',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    12,\n",
       "    15,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    30,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72],\n",
       "   '+all values greater than',\n",
       "   72]],\n",
       " ['t06715',\n",
       "  False,\n",
       "  [[0, 5, 8, 10, 13, 15, 17, 19, 20, 22, 24, 25, 27, 28, 29, 30, 32],\n",
       "   '+all values greater than',\n",
       "   32]],\n",
       " ['t06957',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    12,\n",
       "    17,\n",
       "    20,\n",
       "    24,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84],\n",
       "   '+all values greater than',\n",
       "   84]],\n",
       " ['t07070',\n",
       "  False,\n",
       "  [[0, 4, 7, 10, 13, 15, 17, 19, 20, 22, 23, 25, 26, 28, 29, 30, 32],\n",
       "   '+all values greater than',\n",
       "   32]],\n",
       " ['t07104',\n",
       "  False,\n",
       "  [[0, 3, 6, 9, 11, 13, 15, 17, 18, 20, 21, 23, 24, 26],\n",
       "   '+all values greater than',\n",
       "   26]],\n",
       " ['t07348',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    15,\n",
       "    17,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66],\n",
       "   '+all values greater than',\n",
       "   66]],\n",
       " ['t07355',\n",
       "  False,\n",
       "  [[0, 5, 7, 10, 12, 14, 16, 18, 19, 21, 23, 24, 25, 26, 28],\n",
       "   '+all values greater than',\n",
       "   28]],\n",
       " ['t07412',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    13,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48],\n",
       "   '+all values greater than',\n",
       "   48]],\n",
       " ['t07670',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    12,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    21,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38],\n",
       "   '+all values greater than',\n",
       "   38]],\n",
       " ['t08111',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54],\n",
       "   '+all values greater than',\n",
       "   54]],\n",
       " ['t08114',\n",
       "  False,\n",
       "  [[0, 5, 8, 10, 12, 14, 16, 17, 19, 20, 21, 22, 24],\n",
       "   '+all values greater than',\n",
       "   24]],\n",
       " ['t08184',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    15,\n",
       "    19,\n",
       "    21,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74],\n",
       "   '+all values greater than',\n",
       "   74]],\n",
       " ['t08201',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    15,\n",
       "    18,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68],\n",
       "   '+all values greater than',\n",
       "   68]],\n",
       " ['t08267',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    15,\n",
       "    18,\n",
       "    23,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112],\n",
       "   '+all values greater than',\n",
       "   112]],\n",
       " ['t08273',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    23,\n",
       "    26,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42],\n",
       "   '+all values greater than',\n",
       "   42]],\n",
       " ['t08403',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    13,\n",
       "    18,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88],\n",
       "   '+all values greater than',\n",
       "   88]],\n",
       " ['t08532',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    11,\n",
       "    14,\n",
       "    17,\n",
       "    18,\n",
       "    21,\n",
       "    22,\n",
       "    25,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42],\n",
       "   '+all values greater than',\n",
       "   42]],\n",
       " ['t08576',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    16,\n",
       "    18,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74],\n",
       "   '+all values greater than',\n",
       "   74]],\n",
       " ['t08936',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    9,\n",
       "    13,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46],\n",
       "   '+all values greater than',\n",
       "   46]],\n",
       " ['t09016',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    18,\n",
       "    23,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112],\n",
       "   '+all values greater than',\n",
       "   112]],\n",
       " ['t09126',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    28,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58],\n",
       "   '+all values greater than',\n",
       "   58]],\n",
       " ['t09267',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    18,\n",
       "    21,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    47,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96],\n",
       "   '+all values greater than',\n",
       "   96]],\n",
       " ['t09284',\n",
       "  False,\n",
       "  [[0, 4, 6, 9, 11, 12, 14, 16, 17, 18, 20], '+all values greater than', 20]],\n",
       " ['t09313',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    20,\n",
       "    23,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    47,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126],\n",
       "   '+all values greater than',\n",
       "   126]],\n",
       " ['t09450',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    10,\n",
       "    14,\n",
       "    16,\n",
       "    20,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54],\n",
       "   '+all values greater than',\n",
       "   54]],\n",
       " ['t09455',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    17,\n",
       "    21,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    37,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    45,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102],\n",
       "   '+all values greater than',\n",
       "   102]],\n",
       " ['t09500',\n",
       "  False,\n",
       "  [[0, 4, 8, 11, 13, 15, 17, 19, 21, 23, 25, 26, 28, 29, 30, 32, 33, 34, 36],\n",
       "   '+all values greater than',\n",
       "   36]],\n",
       " ['t09580',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    18,\n",
       "    23,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96],\n",
       "   '+all values greater than',\n",
       "   96]],\n",
       " ['t09633',\n",
       "  False,\n",
       "  [[0, 5, 8, 12, 13, 16, 18, 20, 21, 24, 25, 26, 28, 29, 31, 32, 33, 34, 36],\n",
       "   '+all values greater than',\n",
       "   36]],\n",
       " ['t09690',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    13,\n",
       "    16,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80],\n",
       "   '+all values greater than',\n",
       "   80]],\n",
       " ['t09704',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    22,\n",
       "    25,\n",
       "    30,\n",
       "    33,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    55,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154],\n",
       "   '+all values greater than',\n",
       "   154]],\n",
       " ['t09847',\n",
       "  True,\n",
       "  [[0, 4, 7, 8, 10, 11, 12, 14], '+all values greater than', 14]],\n",
       " ['t09852',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    14,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    25,\n",
       "    26,\n",
       "    28,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56],\n",
       "   '+all values greater than',\n",
       "   56]],\n",
       " ['t09882',\n",
       "  False,\n",
       "  [[0, 5, 7, 9, 11, 13, 14, 15, 16, 18], '+all values greater than', 18]],\n",
       " ['t09912',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    15,\n",
       "    17,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42],\n",
       "   '+all values greater than',\n",
       "   42]],\n",
       " ['t09954',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    15,\n",
       "    17,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64],\n",
       "   '+all values greater than',\n",
       "   64]],\n",
       " ['t10177',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82],\n",
       "   '+all values greater than',\n",
       "   82]],\n",
       " ['t10188',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    12,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42],\n",
       "   '+all values greater than',\n",
       "   42]],\n",
       " ['t10215',\n",
       "  False,\n",
       "  [[0, 5, 8, 11, 13, 16, 18, 20, 21, 23, 25, 26, 28, 29, 31, 32, 33, 34, 36],\n",
       "   '+all values greater than',\n",
       "   36]],\n",
       " ['t10224',\n",
       "  False,\n",
       "  [[0, 5, 9, 11, 14, 16, 18, 19, 21, 23, 24, 25, 27, 28, 29, 30, 32],\n",
       "   '+all values greater than',\n",
       "   32]],\n",
       " ['t10230',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54],\n",
       "   '+all values greater than',\n",
       "   54]],\n",
       " ['t10262',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    8,\n",
       "    11,\n",
       "    14,\n",
       "    16,\n",
       "    19,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    25,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38],\n",
       "   '+all values greater than',\n",
       "   38]],\n",
       " ['t10292',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    13,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46],\n",
       "   '+all values greater than',\n",
       "   46]],\n",
       " ['t10462',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    13,\n",
       "    18,\n",
       "    22,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104],\n",
       "   '+all values greater than',\n",
       "   104]],\n",
       " ['t10496',\n",
       "  False,\n",
       "  [[0, 4, 7, 10, 12, 14, 15, 17, 18, 20, 21, 22, 24],\n",
       "   '+all values greater than',\n",
       "   24]],\n",
       " ['t10643',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    35,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118],\n",
       "   '+all values greater than',\n",
       "   118]],\n",
       " ['t10681',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    16,\n",
       "    22,\n",
       "    27,\n",
       "    32,\n",
       "    35,\n",
       "    38,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    59,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    73,\n",
       "    75,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    158],\n",
       "   '+all values greater than',\n",
       "   158]],\n",
       " ['t10832',\n",
       "  False,\n",
       "  [[0, 4, 7, 10, 13, 15, 17, 19, 21, 22, 24, 25, 27, 28, 30, 31, 32, 34],\n",
       "   '+all values greater than',\n",
       "   34]],\n",
       " ['t10985',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    17,\n",
       "    22,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    39,\n",
       "    42,\n",
       "    45,\n",
       "    48,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    59,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    68,\n",
       "    70,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    152],\n",
       "   '+all values greater than',\n",
       "   152]],\n",
       " ['t11198',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    13,\n",
       "    16,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52],\n",
       "   '+all values greater than',\n",
       "   52]],\n",
       " ['t11376',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    11,\n",
       "    14,\n",
       "    16,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40],\n",
       "   '+all values greater than',\n",
       "   40]],\n",
       " ['t11548',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50],\n",
       "   '+all values greater than',\n",
       "   50]],\n",
       " ['t11556',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50],\n",
       "   '+all values greater than',\n",
       "   50]],\n",
       " ['t11852',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    14,\n",
       "    17,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64],\n",
       "   '+all values greater than',\n",
       "   64]],\n",
       " ['t11887',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50],\n",
       "   '+all values greater than',\n",
       "   50]],\n",
       " ['t11909',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    8,\n",
       "    11,\n",
       "    14,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40],\n",
       "   '+all values greater than',\n",
       "   40]],\n",
       " ['t12288',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76],\n",
       "   '+all values greater than',\n",
       "   76]],\n",
       " ['t12533',\n",
       "  False,\n",
       "  [[0, 4, 7, 9, 12, 13, 15, 17, 18, 20, 21, 22, 24],\n",
       "   '+all values greater than',\n",
       "   24]],\n",
       " ['t12681',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    12,\n",
       "    15,\n",
       "    17,\n",
       "    20,\n",
       "    21,\n",
       "    24,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44],\n",
       "   '+all values greater than',\n",
       "   44]],\n",
       " ['t12753',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    12,\n",
       "    15,\n",
       "    19,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74],\n",
       "   '+all values greater than',\n",
       "   74]],\n",
       " ['o9_00133',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    20,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102],\n",
       "   '+all values greater than',\n",
       "   102]],\n",
       " ['o9_00168',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    20,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110],\n",
       "   '+all values greater than',\n",
       "   110]],\n",
       " ['o9_00644',\n",
       "  False,\n",
       "  [[0,\n",
       "    3,\n",
       "    6,\n",
       "    9,\n",
       "    12,\n",
       "    15,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46],\n",
       "   '+all values greater than',\n",
       "   46]],\n",
       " ['o9_00797',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    28,\n",
       "    31,\n",
       "    35,\n",
       "    38,\n",
       "    42,\n",
       "    45,\n",
       "    49,\n",
       "    52,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    178],\n",
       "   '+all values greater than',\n",
       "   178]],\n",
       " ['o9_00815',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    39,\n",
       "    42,\n",
       "    46,\n",
       "    49,\n",
       "    53,\n",
       "    56,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    188],\n",
       "   '+all values greater than',\n",
       "   188]],\n",
       " ['o9_01079',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    20,\n",
       "    24,\n",
       "    26,\n",
       "    30,\n",
       "    32,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92],\n",
       "   '+all values greater than',\n",
       "   92]],\n",
       " ['o9_01175',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    22,\n",
       "    24,\n",
       "    28,\n",
       "    30,\n",
       "    34,\n",
       "    36,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108],\n",
       "   '+all values greater than',\n",
       "   108]],\n",
       " ['o9_01436',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    23,\n",
       "    28,\n",
       "    30,\n",
       "    35,\n",
       "    37,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130],\n",
       "   '+all values greater than',\n",
       "   130]],\n",
       " ['o9_01496',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    26,\n",
       "    28,\n",
       "    33,\n",
       "    35,\n",
       "    40,\n",
       "    42,\n",
       "    47,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    152],\n",
       "   '+all values greater than',\n",
       "   152]],\n",
       " ['o9_01584',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    24,\n",
       "    27,\n",
       "    32,\n",
       "    35,\n",
       "    40,\n",
       "    43,\n",
       "    48,\n",
       "    51,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    75,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    184],\n",
       "   '+all values greater than',\n",
       "   184]],\n",
       " ['o9_01621',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    24,\n",
       "    29,\n",
       "    32,\n",
       "    37,\n",
       "    40,\n",
       "    45,\n",
       "    48,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    61,\n",
       "    64,\n",
       "    66,\n",
       "    69,\n",
       "    72,\n",
       "    74,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    194],\n",
       "   '+all values greater than',\n",
       "   194]],\n",
       " ['o9_01680',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    24,\n",
       "    27,\n",
       "    32,\n",
       "    35,\n",
       "    40,\n",
       "    43,\n",
       "    48,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    72,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    178],\n",
       "   '+all values greater than',\n",
       "   178]],\n",
       " ['o9_01765',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    24,\n",
       "    29,\n",
       "    32,\n",
       "    37,\n",
       "    40,\n",
       "    45,\n",
       "    48,\n",
       "    53,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    72,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    83,\n",
       "    85,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    109,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    200],\n",
       "   '+all values greater than',\n",
       "   200]],\n",
       " ['o9_01936',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    9,\n",
       "    14,\n",
       "    16,\n",
       "    17,\n",
       "    21,\n",
       "    23,\n",
       "    24,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44],\n",
       "   '+all values greater than',\n",
       "   44]],\n",
       " ['o9_01953',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    20,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106],\n",
       "   '+all values greater than',\n",
       "   106]],\n",
       " ['o9_01955',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    20,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106],\n",
       "   '+all values greater than',\n",
       "   106]],\n",
       " ['o9_02255',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    20,\n",
       "    23,\n",
       "    30,\n",
       "    33,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    83,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196],\n",
       "   '+all values greater than',\n",
       "   196]],\n",
       " ['o9_02340',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    20,\n",
       "    24,\n",
       "    30,\n",
       "    34,\n",
       "    40,\n",
       "    44,\n",
       "    47,\n",
       "    50,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    64,\n",
       "    67,\n",
       "    70,\n",
       "    71,\n",
       "    74,\n",
       "    77,\n",
       "    80,\n",
       "    81,\n",
       "    84,\n",
       "    87,\n",
       "    90,\n",
       "    91,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    100,\n",
       "    101,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    110,\n",
       "    111,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    204],\n",
       "   '+all values greater than',\n",
       "   204]],\n",
       " ['o9_02350',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    20,\n",
       "    27,\n",
       "    30,\n",
       "    37,\n",
       "    40,\n",
       "    47,\n",
       "    50,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    64,\n",
       "    67,\n",
       "    70,\n",
       "    74,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    87,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    97,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    124,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    170,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    197,\n",
       "    199,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    206,\n",
       "    207,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    236],\n",
       "   '+all values greater than',\n",
       "   236]],\n",
       " ['o9_02383',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    12,\n",
       "    14,\n",
       "    19,\n",
       "    21,\n",
       "    25,\n",
       "    26,\n",
       "    28,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70],\n",
       "   '+all values greater than',\n",
       "   70]],\n",
       " ['o9_02386',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    20,\n",
       "    26,\n",
       "    30,\n",
       "    36,\n",
       "    40,\n",
       "    46,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    70,\n",
       "    73,\n",
       "    76,\n",
       "    79,\n",
       "    80,\n",
       "    83,\n",
       "    86,\n",
       "    89,\n",
       "    90,\n",
       "    93,\n",
       "    96,\n",
       "    99,\n",
       "    100,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    109,\n",
       "    110,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    119,\n",
       "    120,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    172,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    228],\n",
       "   '+all values greater than',\n",
       "   228]],\n",
       " ['o9_02655',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    22,\n",
       "    27,\n",
       "    31,\n",
       "    36,\n",
       "    40,\n",
       "    43,\n",
       "    45,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    58,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    166],\n",
       "   '+all values greater than',\n",
       "   166]],\n",
       " ['o9_02696',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    23,\n",
       "    27,\n",
       "    32,\n",
       "    36,\n",
       "    41,\n",
       "    45,\n",
       "    47,\n",
       "    50,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    63,\n",
       "    65,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    178],\n",
       "   '+all values greater than',\n",
       "   178]],\n",
       " ['o9_02706',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    27,\n",
       "    31,\n",
       "    36,\n",
       "    40,\n",
       "    45,\n",
       "    49,\n",
       "    54,\n",
       "    58,\n",
       "    61,\n",
       "    63,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    76,\n",
       "    79,\n",
       "    81,\n",
       "    85,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    135,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    144,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    236],\n",
       "   '+all values greater than',\n",
       "   236]],\n",
       " ['o9_02735',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    27,\n",
       "    32,\n",
       "    36,\n",
       "    41,\n",
       "    45,\n",
       "    50,\n",
       "    54,\n",
       "    59,\n",
       "    63,\n",
       "    65,\n",
       "    68,\n",
       "    72,\n",
       "    74,\n",
       "    77,\n",
       "    81,\n",
       "    83,\n",
       "    86,\n",
       "    90,\n",
       "    92,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    122,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    135,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    144,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    153,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    187,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    207,\n",
       "    208,\n",
       "    209,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    241,\n",
       "    243,\n",
       "    244,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    249,\n",
       "    250,\n",
       "    252],\n",
       "   '+all values greater than',\n",
       "   252]],\n",
       " ['o9_02772',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    11,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78],\n",
       "   '+all values greater than',\n",
       "   78]],\n",
       " ['o9_02786',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    16,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70],\n",
       "   '+all values greater than',\n",
       "   70]],\n",
       " ['o9_02794',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    16,\n",
       "    20,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80],\n",
       "   '+all values greater than',\n",
       "   80]],\n",
       " ['o9_02909',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    8,\n",
       "    13,\n",
       "    14,\n",
       "    16,\n",
       "    20,\n",
       "    21,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    28,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40],\n",
       "   '+all values greater than',\n",
       "   40]],\n",
       " ['o9_03032',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    16,\n",
       "    18,\n",
       "    25,\n",
       "    27,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122],\n",
       "   '+all values greater than',\n",
       "   122]],\n",
       " ['o9_03108',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    11,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82],\n",
       "   '+all values greater than',\n",
       "   82]],\n",
       " ['o9_03118',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    22,\n",
       "    27,\n",
       "    33,\n",
       "    38,\n",
       "    44,\n",
       "    49,\n",
       "    53,\n",
       "    55,\n",
       "    60,\n",
       "    64,\n",
       "    66,\n",
       "    71,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    86,\n",
       "    88,\n",
       "    91,\n",
       "    93,\n",
       "    97,\n",
       "    99,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    121,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    137,\n",
       "    139,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    148,\n",
       "    150,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    179,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    201,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    207,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    243,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    249,\n",
       "    250,\n",
       "    251,\n",
       "    252,\n",
       "    253,\n",
       "    254,\n",
       "    256],\n",
       "   '+all values greater than',\n",
       "   256]],\n",
       " ['o9_03133',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    14,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    47,\n",
       "    50,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    61,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132],\n",
       "   '+all values greater than',\n",
       "   132]],\n",
       " ['o9_03149',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    22,\n",
       "    28,\n",
       "    33,\n",
       "    39,\n",
       "    44,\n",
       "    50,\n",
       "    55,\n",
       "    57,\n",
       "    61,\n",
       "    66,\n",
       "    68,\n",
       "    72,\n",
       "    77,\n",
       "    79,\n",
       "    83,\n",
       "    85,\n",
       "    88,\n",
       "    90,\n",
       "    94,\n",
       "    96,\n",
       "    99,\n",
       "    101,\n",
       "    105,\n",
       "    107,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    121,\n",
       "    123,\n",
       "    125,\n",
       "    127,\n",
       "    129,\n",
       "    132,\n",
       "    134,\n",
       "    136,\n",
       "    138,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    147,\n",
       "    149,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    158,\n",
       "    160,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    189,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    195,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    206,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    217,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    239,\n",
       "    241,\n",
       "    242,\n",
       "    243,\n",
       "    244,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    249,\n",
       "    250,\n",
       "    252,\n",
       "    253,\n",
       "    254,\n",
       "    255,\n",
       "    256,\n",
       "    257,\n",
       "    258,\n",
       "    259,\n",
       "    260,\n",
       "    261,\n",
       "    263,\n",
       "    264,\n",
       "    265,\n",
       "    266,\n",
       "    267,\n",
       "    268,\n",
       "    269,\n",
       "    270,\n",
       "    271,\n",
       "    272,\n",
       "    274],\n",
       "   '+all values greater than',\n",
       "   274]],\n",
       " ['o9_03162',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    22,\n",
       "    26,\n",
       "    33,\n",
       "    37,\n",
       "    44,\n",
       "    48,\n",
       "    52,\n",
       "    55,\n",
       "    59,\n",
       "    63,\n",
       "    66,\n",
       "    70,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    85,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    96,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    107,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    121,\n",
       "    123,\n",
       "    125,\n",
       "    127,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    136,\n",
       "    138,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    147,\n",
       "    149,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    197,\n",
       "    198,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    239,\n",
       "    241,\n",
       "    242,\n",
       "    243,\n",
       "    244,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    249,\n",
       "    250,\n",
       "    252],\n",
       "   '+all values greater than',\n",
       "   252]],\n",
       " ['o9_03188',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    22,\n",
       "    29,\n",
       "    33,\n",
       "    40,\n",
       "    44,\n",
       "    51,\n",
       "    55,\n",
       "    58,\n",
       "    62,\n",
       "    66,\n",
       "    69,\n",
       "    73,\n",
       "    77,\n",
       "    80,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    91,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    102,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    121,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    132,\n",
       "    135,\n",
       "    137,\n",
       "    139,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    148,\n",
       "    150,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    159,\n",
       "    161,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    170,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    179,\n",
       "    181,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    192,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    198,\n",
       "    199,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    209,\n",
       "    210,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    220,\n",
       "    221,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    243,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    249,\n",
       "    250,\n",
       "    251,\n",
       "    252,\n",
       "    253,\n",
       "    254,\n",
       "    256,\n",
       "    257,\n",
       "    258,\n",
       "    259,\n",
       "    260,\n",
       "    261,\n",
       "    262,\n",
       "    263,\n",
       "    264,\n",
       "    265,\n",
       "    267,\n",
       "    268,\n",
       "    269,\n",
       "    270,\n",
       "    271,\n",
       "    272,\n",
       "    273,\n",
       "    274,\n",
       "    275,\n",
       "    276,\n",
       "    278],\n",
       "   '+all values greater than',\n",
       "   278]],\n",
       " ['o9_03288',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    15,\n",
       "    22,\n",
       "    26,\n",
       "    29,\n",
       "    33,\n",
       "    37,\n",
       "    40,\n",
       "    43,\n",
       "    44,\n",
       "    48,\n",
       "    51,\n",
       "    54,\n",
       "    55,\n",
       "    58,\n",
       "    59,\n",
       "    62,\n",
       "    65,\n",
       "    66,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    76,\n",
       "    77,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134],\n",
       "   '+all values greater than',\n",
       "   134]],\n",
       " ['o9_03313',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    19,\n",
       "    22,\n",
       "    30,\n",
       "    33,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    49,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    71,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    82,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    178],\n",
       "   '+all values greater than',\n",
       "   178]],\n",
       " ['o9_03412',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    18,\n",
       "    22,\n",
       "    29,\n",
       "    33,\n",
       "    37,\n",
       "    40,\n",
       "    44,\n",
       "    48,\n",
       "    51,\n",
       "    55,\n",
       "    56,\n",
       "    59,\n",
       "    62,\n",
       "    66,\n",
       "    67,\n",
       "    70,\n",
       "    73,\n",
       "    74,\n",
       "    77,\n",
       "    78,\n",
       "    81,\n",
       "    84,\n",
       "    85,\n",
       "    88,\n",
       "    89,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    99,\n",
       "    100,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176],\n",
       "   '+all values greater than',\n",
       "   176]],\n",
       " ['o9_03526',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    16,\n",
       "    17,\n",
       "    22,\n",
       "    23,\n",
       "    27,\n",
       "    28,\n",
       "    32,\n",
       "    33,\n",
       "    34,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70],\n",
       "   '+all values greater than',\n",
       "   70]],\n",
       " ['o9_03586',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    23,\n",
       "    28,\n",
       "    30,\n",
       "    35,\n",
       "    37,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134],\n",
       "   '+all values greater than',\n",
       "   134]],\n",
       " ['o9_03622',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    26,\n",
       "    28,\n",
       "    33,\n",
       "    35,\n",
       "    40,\n",
       "    42,\n",
       "    47,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    148],\n",
       "   '+all values greater than',\n",
       "   148]],\n",
       " ['o9_03802',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    14,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    47,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    61,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128],\n",
       "   '+all values greater than',\n",
       "   128]],\n",
       " ['o9_03833',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    16,\n",
       "    18,\n",
       "    25,\n",
       "    27,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118],\n",
       "   '+all values greater than',\n",
       "   118]],\n",
       " ['o9_03932',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    19,\n",
       "    23,\n",
       "    28,\n",
       "    29,\n",
       "    33,\n",
       "    37,\n",
       "    38,\n",
       "    42,\n",
       "    43,\n",
       "    47,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    61,\n",
       "    62,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112],\n",
       "   '+all values greater than',\n",
       "   112]],\n",
       " ['o9_04054',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    13,\n",
       "    17,\n",
       "    19,\n",
       "    23,\n",
       "    24,\n",
       "    26,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    35,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58],\n",
       "   '+all values greater than',\n",
       "   58]],\n",
       " ['o9_04060',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78],\n",
       "   '+all values greater than',\n",
       "   78]],\n",
       " ['o9_04106',\n",
       "  False,\n",
       "  [[0,\n",
       "    12,\n",
       "    17,\n",
       "    24,\n",
       "    29,\n",
       "    34,\n",
       "    36,\n",
       "    41,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    53,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    178],\n",
       "   '+all values greater than',\n",
       "   178]],\n",
       " ['o9_04205',\n",
       "  False,\n",
       "  [[0,\n",
       "    12,\n",
       "    19,\n",
       "    24,\n",
       "    31,\n",
       "    36,\n",
       "    38,\n",
       "    43,\n",
       "    48,\n",
       "    50,\n",
       "    55,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    67,\n",
       "    69,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    79,\n",
       "    81,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196],\n",
       "   '+all values greater than',\n",
       "   196]],\n",
       " ['o9_04245',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    18,\n",
       "    26,\n",
       "    31,\n",
       "    36,\n",
       "    39,\n",
       "    44,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    57,\n",
       "    62,\n",
       "    65,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    75,\n",
       "    78,\n",
       "    80,\n",
       "    83,\n",
       "    85,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    96,\n",
       "    98,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202],\n",
       "   '+all values greater than',\n",
       "   202]],\n",
       " ['o9_04269',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    20,\n",
       "    24,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94],\n",
       "   '+all values greater than',\n",
       "   94]],\n",
       " ['o9_04313',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    19,\n",
       "    26,\n",
       "    32,\n",
       "    37,\n",
       "    39,\n",
       "    45,\n",
       "    50,\n",
       "    52,\n",
       "    56,\n",
       "    58,\n",
       "    63,\n",
       "    65,\n",
       "    69,\n",
       "    71,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    82,\n",
       "    84,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    210],\n",
       "   '+all values greater than',\n",
       "   210]],\n",
       " ['o9_04431',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    20,\n",
       "    26,\n",
       "    33,\n",
       "    39,\n",
       "    41,\n",
       "    46,\n",
       "    52,\n",
       "    54,\n",
       "    59,\n",
       "    61,\n",
       "    65,\n",
       "    67,\n",
       "    72,\n",
       "    74,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    85,\n",
       "    87,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    132,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    193,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    234],\n",
       "   '+all values greater than',\n",
       "   234]],\n",
       " ['o9_04435',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    17,\n",
       "    19,\n",
       "    26,\n",
       "    28,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136],\n",
       "   '+all values greater than',\n",
       "   136]],\n",
       " ['o9_04438',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    21,\n",
       "    26,\n",
       "    34,\n",
       "    39,\n",
       "    42,\n",
       "    47,\n",
       "    52,\n",
       "    55,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    68,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    81,\n",
       "    84,\n",
       "    86,\n",
       "    89,\n",
       "    91,\n",
       "    94,\n",
       "    97,\n",
       "    99,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    110,\n",
       "    112,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    123,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    136,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    174,\n",
       "    175,\n",
       "    177,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    200,\n",
       "    201,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    242],\n",
       "   '+all values greater than',\n",
       "   242]],\n",
       " ['o9_04938',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    17,\n",
       "    19,\n",
       "    23,\n",
       "    25,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82],\n",
       "   '+all values greater than',\n",
       "   82]],\n",
       " ['o9_05021',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    24,\n",
       "    27,\n",
       "    32,\n",
       "    35,\n",
       "    40,\n",
       "    43,\n",
       "    48,\n",
       "    51,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    75,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    180],\n",
       "   '+all values greater than',\n",
       "   180]],\n",
       " ['o9_05177',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    24,\n",
       "    29,\n",
       "    32,\n",
       "    37,\n",
       "    40,\n",
       "    45,\n",
       "    48,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    61,\n",
       "    64,\n",
       "    66,\n",
       "    69,\n",
       "    72,\n",
       "    74,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    198],\n",
       "   '+all values greater than',\n",
       "   198]],\n",
       " ['o9_05229',\n",
       "  False,\n",
       "  [[0,\n",
       "    12,\n",
       "    17,\n",
       "    24,\n",
       "    29,\n",
       "    34,\n",
       "    36,\n",
       "    41,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    53,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    174],\n",
       "   '+all values greater than',\n",
       "   174]],\n",
       " ['o9_05287',\n",
       "  False,\n",
       "  [[0, 3, 5, 7, 9, 11, 13, 15, 17, 18, 20], '+all values greater than', 20]],\n",
       " ['o9_05357',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    19,\n",
       "    22,\n",
       "    30,\n",
       "    33,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    49,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    71,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    82,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182],\n",
       "   '+all values greater than',\n",
       "   182]],\n",
       " ['o9_05426',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    28,\n",
       "    31,\n",
       "    35,\n",
       "    38,\n",
       "    42,\n",
       "    45,\n",
       "    49,\n",
       "    52,\n",
       "    56,\n",
       "    59,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182],\n",
       "   '+all values greater than',\n",
       "   182]],\n",
       " ['o9_05483',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    39,\n",
       "    42,\n",
       "    46,\n",
       "    49,\n",
       "    53,\n",
       "    56,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    184],\n",
       "   '+all values greater than',\n",
       "   184]],\n",
       " ['o9_05562',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    18,\n",
       "    26,\n",
       "    31,\n",
       "    36,\n",
       "    39,\n",
       "    44,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    57,\n",
       "    62,\n",
       "    65,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    75,\n",
       "    78,\n",
       "    80,\n",
       "    83,\n",
       "    85,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    96,\n",
       "    98,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    206],\n",
       "   '+all values greater than',\n",
       "   206]],\n",
       " ['o9_05618',\n",
       "  False,\n",
       "  [[0,\n",
       "    12,\n",
       "    19,\n",
       "    24,\n",
       "    31,\n",
       "    36,\n",
       "    38,\n",
       "    43,\n",
       "    48,\n",
       "    50,\n",
       "    55,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    67,\n",
       "    69,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    79,\n",
       "    81,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    103,\n",
       "    105,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    200],\n",
       "   '+all values greater than',\n",
       "   200]],\n",
       " ['o9_05860',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    20,\n",
       "    23,\n",
       "    30,\n",
       "    33,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    76,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    86,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    177,\n",
       "    178,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    200],\n",
       "   '+all values greater than',\n",
       "   200]],\n",
       " ['o9_05970',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    21,\n",
       "    26,\n",
       "    34,\n",
       "    39,\n",
       "    42,\n",
       "    47,\n",
       "    52,\n",
       "    55,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    68,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    81,\n",
       "    84,\n",
       "    86,\n",
       "    89,\n",
       "    91,\n",
       "    94,\n",
       "    97,\n",
       "    99,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    107,\n",
       "    110,\n",
       "    112,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    120,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    133,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    183,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    197,\n",
       "    199,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    238],\n",
       "   '+all values greater than',\n",
       "   238]],\n",
       " ['o9_06060',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    22,\n",
       "    27,\n",
       "    31,\n",
       "    36,\n",
       "    40,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    53,\n",
       "    55,\n",
       "    58,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170],\n",
       "   '+all values greater than',\n",
       "   170]],\n",
       " ['o9_06128',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    20,\n",
       "    27,\n",
       "    30,\n",
       "    37,\n",
       "    40,\n",
       "    47,\n",
       "    50,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    64,\n",
       "    67,\n",
       "    70,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    84,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    94,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    172,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    192,\n",
       "    193,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202,\n",
       "    203,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    232],\n",
       "   '+all values greater than',\n",
       "   232]],\n",
       " ['o9_06154',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    23,\n",
       "    27,\n",
       "    32,\n",
       "    36,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    50,\n",
       "    53,\n",
       "    55,\n",
       "    59,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    174],\n",
       "   '+all values greater than',\n",
       "   174]],\n",
       " ['o9_06248',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    22,\n",
       "    26,\n",
       "    33,\n",
       "    37,\n",
       "    44,\n",
       "    48,\n",
       "    52,\n",
       "    55,\n",
       "    59,\n",
       "    63,\n",
       "    66,\n",
       "    70,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    81,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    92,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    118,\n",
       "    120,\n",
       "    122,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    135,\n",
       "    137,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    146,\n",
       "    148,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    172,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    209,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    235,\n",
       "    237,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    243,\n",
       "    244,\n",
       "    245,\n",
       "    246,\n",
       "    248],\n",
       "   '+all values greater than',\n",
       "   248]],\n",
       " ['o9_06301',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    22,\n",
       "    29,\n",
       "    33,\n",
       "    40,\n",
       "    44,\n",
       "    51,\n",
       "    55,\n",
       "    58,\n",
       "    62,\n",
       "    66,\n",
       "    69,\n",
       "    73,\n",
       "    77,\n",
       "    80,\n",
       "    84,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    95,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    106,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    116,\n",
       "    118,\n",
       "    120,\n",
       "    122,\n",
       "    124,\n",
       "    127,\n",
       "    129,\n",
       "    131,\n",
       "    133,\n",
       "    135,\n",
       "    138,\n",
       "    140,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    149,\n",
       "    151,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    160,\n",
       "    162,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    171,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    180,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    191,\n",
       "    193,\n",
       "    195,\n",
       "    196,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202,\n",
       "    203,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    213,\n",
       "    214,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    224,\n",
       "    225,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    242,\n",
       "    243,\n",
       "    244,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    249,\n",
       "    250,\n",
       "    251,\n",
       "    253,\n",
       "    254,\n",
       "    255,\n",
       "    256,\n",
       "    257,\n",
       "    258,\n",
       "    260,\n",
       "    261,\n",
       "    262,\n",
       "    263,\n",
       "    264,\n",
       "    265,\n",
       "    266,\n",
       "    267,\n",
       "    268,\n",
       "    269,\n",
       "    271,\n",
       "    272,\n",
       "    273,\n",
       "    274,\n",
       "    275,\n",
       "    276,\n",
       "    277,\n",
       "    278,\n",
       "    279,\n",
       "    280,\n",
       "    282],\n",
       "   '+all values greater than',\n",
       "   282]],\n",
       " ['o9_06956',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    12,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84],\n",
       "   '+all values greater than',\n",
       "   84]],\n",
       " ['o9_07044',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    15,\n",
       "    18,\n",
       "    24,\n",
       "    27,\n",
       "    31,\n",
       "    33,\n",
       "    36,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116],\n",
       "   '+all values greater than',\n",
       "   116]],\n",
       " ['o9_07152',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    14,\n",
       "    20,\n",
       "    24,\n",
       "    28,\n",
       "    30,\n",
       "    34,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    44,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    64,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120],\n",
       "   '+all values greater than',\n",
       "   120]],\n",
       " ['o9_07167',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    10,\n",
       "    16,\n",
       "    18,\n",
       "    20,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60],\n",
       "   '+all values greater than',\n",
       "   60]],\n",
       " ['o9_07195',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    16,\n",
       "    20,\n",
       "    26,\n",
       "    30,\n",
       "    32,\n",
       "    36,\n",
       "    40,\n",
       "    42,\n",
       "    46,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    56,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    66,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132],\n",
       "   '+all values greater than',\n",
       "   132]],\n",
       " ['o9_07401',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    14,\n",
       "    16,\n",
       "    22,\n",
       "    24,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94],\n",
       "   '+all values greater than',\n",
       "   94]],\n",
       " ['o9_07790',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    14,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    58,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126],\n",
       "   '+all values greater than',\n",
       "   126]],\n",
       " ['o9_07893',\n",
       "  False,\n",
       "  [[0,\n",
       "    12,\n",
       "    17,\n",
       "    24,\n",
       "    29,\n",
       "    33,\n",
       "    36,\n",
       "    41,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    72,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    172],\n",
       "   '+all values greater than',\n",
       "   172]],\n",
       " ['o9_07943',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    35,\n",
       "    38,\n",
       "    42,\n",
       "    45,\n",
       "    46,\n",
       "    49,\n",
       "    52,\n",
       "    53,\n",
       "    56,\n",
       "    59,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132],\n",
       "   '+all values greater than',\n",
       "   132]],\n",
       " ['o9_07945',\n",
       "  False,\n",
       "  [[0,\n",
       "    12,\n",
       "    19,\n",
       "    24,\n",
       "    31,\n",
       "    36,\n",
       "    39,\n",
       "    43,\n",
       "    48,\n",
       "    51,\n",
       "    55,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    82,\n",
       "    84,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202],\n",
       "   '+all values greater than',\n",
       "   202]],\n",
       " ['o9_08006',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    19,\n",
       "    22,\n",
       "    30,\n",
       "    33,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    49,\n",
       "    52,\n",
       "    55,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    74,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    85,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    184],\n",
       "   '+all values greater than',\n",
       "   184]],\n",
       " ['o9_08042',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    39,\n",
       "    42,\n",
       "    46,\n",
       "    49,\n",
       "    52,\n",
       "    53,\n",
       "    56,\n",
       "    59,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    67,\n",
       "    70,\n",
       "    73,\n",
       "    74,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150],\n",
       "   '+all values greater than',\n",
       "   150]],\n",
       " ['o9_08224',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    35,\n",
       "    38,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134],\n",
       "   '+all values greater than',\n",
       "   134]],\n",
       " ['o9_08302',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    39,\n",
       "    42,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    148],\n",
       "   '+all values greater than',\n",
       "   148]],\n",
       " ['o9_08402',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    16,\n",
       "    20,\n",
       "    22,\n",
       "    25,\n",
       "    26,\n",
       "    29,\n",
       "    30,\n",
       "    33,\n",
       "    34,\n",
       "    37,\n",
       "    38,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66],\n",
       "   '+all values greater than',\n",
       "   66]],\n",
       " ['o9_08477',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    16,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    27,\n",
       "    30,\n",
       "    31,\n",
       "    34,\n",
       "    35,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    43,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72],\n",
       "   '+all values greater than',\n",
       "   72]],\n",
       " ['o9_08497',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    12,\n",
       "    14,\n",
       "    19,\n",
       "    20,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    31,\n",
       "    32,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62],\n",
       "   '+all values greater than',\n",
       "   62]],\n",
       " ['o9_08647',\n",
       "  False,\n",
       "  [[0,\n",
       "    14,\n",
       "    19,\n",
       "    28,\n",
       "    33,\n",
       "    38,\n",
       "    42,\n",
       "    47,\n",
       "    52,\n",
       "    56,\n",
       "    58,\n",
       "    61,\n",
       "    66,\n",
       "    70,\n",
       "    72,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    84,\n",
       "    86,\n",
       "    89,\n",
       "    91,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    103,\n",
       "    105,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    122,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    140,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    177,\n",
       "    178,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    238],\n",
       "   '+all values greater than',\n",
       "   238]],\n",
       " ['o9_08765',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    39,\n",
       "    42,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140],\n",
       "   '+all values greater than',\n",
       "   140]],\n",
       " ['o9_08771',\n",
       "  False,\n",
       "  [[0,\n",
       "    14,\n",
       "    23,\n",
       "    28,\n",
       "    37,\n",
       "    42,\n",
       "    46,\n",
       "    51,\n",
       "    56,\n",
       "    60,\n",
       "    65,\n",
       "    68,\n",
       "    70,\n",
       "    74,\n",
       "    79,\n",
       "    82,\n",
       "    84,\n",
       "    88,\n",
       "    91,\n",
       "    93,\n",
       "    96,\n",
       "    98,\n",
       "    102,\n",
       "    105,\n",
       "    107,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    119,\n",
       "    121,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    140,\n",
       "    142,\n",
       "    144,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    154,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    168,\n",
       "    170,\n",
       "    172,\n",
       "    173,\n",
       "    175,\n",
       "    177,\n",
       "    178,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    189,\n",
       "    191,\n",
       "    192,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    198,\n",
       "    200,\n",
       "    201,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    212,\n",
       "    214,\n",
       "    215,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    243,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    249,\n",
       "    250,\n",
       "    251,\n",
       "    252,\n",
       "    254,\n",
       "    255,\n",
       "    256,\n",
       "    257,\n",
       "    259,\n",
       "    260,\n",
       "    261,\n",
       "    262,\n",
       "    263,\n",
       "    264,\n",
       "    265,\n",
       "    266,\n",
       "    268,\n",
       "    269,\n",
       "    270,\n",
       "    271,\n",
       "    272,\n",
       "    273,\n",
       "    274,\n",
       "    275,\n",
       "    276,\n",
       "    277,\n",
       "    278,\n",
       "    279,\n",
       "    280,\n",
       "    282],\n",
       "   '+all values greater than',\n",
       "   282]],\n",
       " ['o9_08776',\n",
       "  False,\n",
       "  [[0,\n",
       "    14,\n",
       "    20,\n",
       "    28,\n",
       "    34,\n",
       "    39,\n",
       "    42,\n",
       "    48,\n",
       "    53,\n",
       "    56,\n",
       "    59,\n",
       "    62,\n",
       "    67,\n",
       "    70,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    81,\n",
       "    84,\n",
       "    87,\n",
       "    90,\n",
       "    92,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    101,\n",
       "    104,\n",
       "    106,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    198,\n",
       "    199,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    240],\n",
       "   '+all values greater than',\n",
       "   240]],\n",
       " ['o9_08828',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    18,\n",
       "    26,\n",
       "    31,\n",
       "    36,\n",
       "    39,\n",
       "    44,\n",
       "    49,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    62,\n",
       "    65,\n",
       "    68,\n",
       "    70,\n",
       "    73,\n",
       "    75,\n",
       "    78,\n",
       "    81,\n",
       "    83,\n",
       "    86,\n",
       "    88,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    99,\n",
       "    101,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    170,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    208],\n",
       "   '+all values greater than',\n",
       "   208]],\n",
       " ['o9_08831',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    35,\n",
       "    38,\n",
       "    42,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142],\n",
       "   '+all values greater than',\n",
       "   142]],\n",
       " ['o9_08852',\n",
       "  False,\n",
       "  [[0,\n",
       "    14,\n",
       "    22,\n",
       "    28,\n",
       "    36,\n",
       "    42,\n",
       "    45,\n",
       "    50,\n",
       "    56,\n",
       "    59,\n",
       "    64,\n",
       "    67,\n",
       "    70,\n",
       "    73,\n",
       "    78,\n",
       "    81,\n",
       "    84,\n",
       "    87,\n",
       "    90,\n",
       "    92,\n",
       "    95,\n",
       "    98,\n",
       "    101,\n",
       "    104,\n",
       "    106,\n",
       "    109,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    118,\n",
       "    120,\n",
       "    123,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    185,\n",
       "    186,\n",
       "    188,\n",
       "    190,\n",
       "    191,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    197,\n",
       "    199,\n",
       "    200,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    207,\n",
       "    208,\n",
       "    210,\n",
       "    211,\n",
       "    213,\n",
       "    214,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    221,\n",
       "    222,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    235,\n",
       "    236,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    244,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    249,\n",
       "    250,\n",
       "    252,\n",
       "    253,\n",
       "    254,\n",
       "    255,\n",
       "    256,\n",
       "    258,\n",
       "    259,\n",
       "    260,\n",
       "    261,\n",
       "    262,\n",
       "    263,\n",
       "    264,\n",
       "    266,\n",
       "    267,\n",
       "    268,\n",
       "    269,\n",
       "    270,\n",
       "    271,\n",
       "    272,\n",
       "    273,\n",
       "    274,\n",
       "    275,\n",
       "    276,\n",
       "    277,\n",
       "    278,\n",
       "    280],\n",
       "   '+all values greater than',\n",
       "   280]],\n",
       " ['o9_08875',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    21,\n",
       "    26,\n",
       "    34,\n",
       "    39,\n",
       "    42,\n",
       "    47,\n",
       "    52,\n",
       "    55,\n",
       "    60,\n",
       "    62,\n",
       "    65,\n",
       "    68,\n",
       "    73,\n",
       "    75,\n",
       "    78,\n",
       "    81,\n",
       "    83,\n",
       "    86,\n",
       "    88,\n",
       "    91,\n",
       "    94,\n",
       "    96,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    107,\n",
       "    109,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    120,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    133,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    194,\n",
       "    195,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    236],\n",
       "   '+all values greater than',\n",
       "   236]],\n",
       " ['o9_09052',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    13,\n",
       "    17,\n",
       "    18,\n",
       "    22,\n",
       "    23,\n",
       "    26,\n",
       "    27,\n",
       "    30,\n",
       "    31,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56],\n",
       "   '+all values greater than',\n",
       "   56]],\n",
       " ['o9_09213',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    20,\n",
       "    25,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116],\n",
       "   '+all values greater than',\n",
       "   116]],\n",
       " ['o9_09271',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    10,\n",
       "    16,\n",
       "    18,\n",
       "    20,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66],\n",
       "   '+all values greater than',\n",
       "   66]],\n",
       " ['o9_09372',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    14,\n",
       "    20,\n",
       "    24,\n",
       "    28,\n",
       "    30,\n",
       "    34,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    48,\n",
       "    49,\n",
       "    52,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    62,\n",
       "    63,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114],\n",
       "   '+all values greater than',\n",
       "   114]],\n",
       " ['o9_09465',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    17,\n",
       "    26,\n",
       "    30,\n",
       "    34,\n",
       "    39,\n",
       "    43,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    56,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    121,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    188],\n",
       "   '+all values greater than',\n",
       "   188]],\n",
       " ['o9_09731',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    9,\n",
       "    14,\n",
       "    16,\n",
       "    18,\n",
       "    22,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52],\n",
       "   '+all values greater than',\n",
       "   52]],\n",
       " ['o9_09808',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    22,\n",
       "    26,\n",
       "    35,\n",
       "    39,\n",
       "    44,\n",
       "    48,\n",
       "    52,\n",
       "    57,\n",
       "    61,\n",
       "    65,\n",
       "    67,\n",
       "    70,\n",
       "    74,\n",
       "    78,\n",
       "    80,\n",
       "    83,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    96,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    122,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    139,\n",
       "    141,\n",
       "    143,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    152,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    165,\n",
       "    167,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    189,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    199,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    241,\n",
       "    243,\n",
       "    244,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    249,\n",
       "    250,\n",
       "    251,\n",
       "    252,\n",
       "    253,\n",
       "    254,\n",
       "    256],\n",
       "   '+all values greater than',\n",
       "   256]],\n",
       " ['o9_10020',\n",
       "  False,\n",
       "  [[0, 3, 6, 9, 12, 15, 17, 19, 21, 22, 24, 25, 27, 28, 30, 31, 33, 34, 36],\n",
       "   '+all values greater than',\n",
       "   36]],\n",
       " ['o9_10192',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    13,\n",
       "    19,\n",
       "    22,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    35,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102],\n",
       "   '+all values greater than',\n",
       "   102]],\n",
       " ['o9_10213',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    11,\n",
       "    17,\n",
       "    19,\n",
       "    22,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76],\n",
       "   '+all values greater than',\n",
       "   76]],\n",
       " ['o9_10696',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    13,\n",
       "    18,\n",
       "    22,\n",
       "    23,\n",
       "    27,\n",
       "    31,\n",
       "    32,\n",
       "    35,\n",
       "    36,\n",
       "    40,\n",
       "    41,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    49,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84],\n",
       "   '+all values greater than',\n",
       "   84]],\n",
       " ['o9_11002',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    14,\n",
       "    16,\n",
       "    22,\n",
       "    24,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88],\n",
       "   '+all values greater than',\n",
       "   88]],\n",
       " ['o9_11100',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    18,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98],\n",
       "   '+all values greater than',\n",
       "   98]],\n",
       " ['o9_11248',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    15,\n",
       "    22,\n",
       "    26,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    41,\n",
       "    45,\n",
       "    46,\n",
       "    49,\n",
       "    52,\n",
       "    56,\n",
       "    57,\n",
       "    60,\n",
       "    61,\n",
       "    64,\n",
       "    67,\n",
       "    68,\n",
       "    71,\n",
       "    72,\n",
       "    75,\n",
       "    76,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    86,\n",
       "    87,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146],\n",
       "   '+all values greater than',\n",
       "   146]],\n",
       " ['o9_11467',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    22,\n",
       "    27,\n",
       "    33,\n",
       "    38,\n",
       "    44,\n",
       "    49,\n",
       "    52,\n",
       "    55,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    71,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    82,\n",
       "    85,\n",
       "    88,\n",
       "    90,\n",
       "    93,\n",
       "    96,\n",
       "    99,\n",
       "    101,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    110,\n",
       "    112,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    121,\n",
       "    123,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    189,\n",
       "    190,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    197,\n",
       "    198,\n",
       "    200,\n",
       "    201,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    239,\n",
       "    241,\n",
       "    242,\n",
       "    243,\n",
       "    244,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    249,\n",
       "    250,\n",
       "    252],\n",
       "   '+all values greater than',\n",
       "   252]],\n",
       " ['o9_11537',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    22,\n",
       "    24,\n",
       "    28,\n",
       "    30,\n",
       "    34,\n",
       "    36,\n",
       "    40,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102],\n",
       "   '+all values greater than',\n",
       "   102]],\n",
       " ['o9_11541',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    7,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    19,\n",
       "    20,\n",
       "    23,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42],\n",
       "   '+all values greater than',\n",
       "   42]],\n",
       " ['o9_11556',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    13,\n",
       "    18,\n",
       "    22,\n",
       "    26,\n",
       "    28,\n",
       "    31,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102],\n",
       "   '+all values greater than',\n",
       "   102]],\n",
       " ['o9_11560',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    22,\n",
       "    28,\n",
       "    33,\n",
       "    39,\n",
       "    44,\n",
       "    50,\n",
       "    55,\n",
       "    58,\n",
       "    61,\n",
       "    66,\n",
       "    69,\n",
       "    72,\n",
       "    77,\n",
       "    80,\n",
       "    83,\n",
       "    86,\n",
       "    88,\n",
       "    91,\n",
       "    94,\n",
       "    97,\n",
       "    99,\n",
       "    102,\n",
       "    105,\n",
       "    108,\n",
       "    110,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    119,\n",
       "    121,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    130,\n",
       "    132,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    179,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    192,\n",
       "    193,\n",
       "    195,\n",
       "    196,\n",
       "    198,\n",
       "    199,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    206,\n",
       "    207,\n",
       "    209,\n",
       "    210,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    217,\n",
       "    218,\n",
       "    220,\n",
       "    221,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    239,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    243,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    250,\n",
       "    251,\n",
       "    252,\n",
       "    253,\n",
       "    254,\n",
       "    256,\n",
       "    257,\n",
       "    258,\n",
       "    259,\n",
       "    260,\n",
       "    261,\n",
       "    262,\n",
       "    263,\n",
       "    264,\n",
       "    265,\n",
       "    267,\n",
       "    268,\n",
       "    269,\n",
       "    270,\n",
       "    271,\n",
       "    272,\n",
       "    273,\n",
       "    274,\n",
       "    275,\n",
       "    276,\n",
       "    278],\n",
       "   '+all values greater than',\n",
       "   278]],\n",
       " ['o9_11570',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    14,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    64,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134],\n",
       "   '+all values greater than',\n",
       "   134]],\n",
       " ['o9_11658',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    20,\n",
       "    24,\n",
       "    26,\n",
       "    30,\n",
       "    32,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98],\n",
       "   '+all values greater than',\n",
       "   98]],\n",
       " ['o9_11685',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    13,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112],\n",
       "   '+all values greater than',\n",
       "   112]],\n",
       " ['o9_11795',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    13,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104],\n",
       "   '+all values greater than',\n",
       "   104]],\n",
       " ['o9_11845',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    15,\n",
       "    17,\n",
       "    23,\n",
       "    25,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106],\n",
       "   '+all values greater than',\n",
       "   106]],\n",
       " ['o9_11999',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    20,\n",
       "    26,\n",
       "    33,\n",
       "    38,\n",
       "    40,\n",
       "    46,\n",
       "    51,\n",
       "    53,\n",
       "    58,\n",
       "    60,\n",
       "    64,\n",
       "    66,\n",
       "    71,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    84,\n",
       "    86,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    120,\n",
       "    122,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    222],\n",
       "   '+all values greater than',\n",
       "   222]],\n",
       " ['o9_12079',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    16,\n",
       "    20,\n",
       "    26,\n",
       "    30,\n",
       "    32,\n",
       "    36,\n",
       "    40,\n",
       "    42,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    56,\n",
       "    58,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    68,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138],\n",
       "   '+all values greater than',\n",
       "   138]],\n",
       " ['o9_12144',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    19,\n",
       "    22,\n",
       "    29,\n",
       "    32,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    48,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    67,\n",
       "    70,\n",
       "    73,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    82,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    92,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    180],\n",
       "   '+all values greater than',\n",
       "   180]],\n",
       " ['o9_12230',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    20,\n",
       "    23,\n",
       "    31,\n",
       "    34,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    74,\n",
       "    77,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    86,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    97,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    177,\n",
       "    178,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    200],\n",
       "   '+all values greater than',\n",
       "   200]],\n",
       " ['o9_12253',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    17,\n",
       "    21,\n",
       "    22,\n",
       "    26,\n",
       "    27,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68],\n",
       "   '+all values greater than',\n",
       "   68]],\n",
       " ['o9_12412',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    17,\n",
       "    20,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140],\n",
       "   '+all values greater than',\n",
       "   140]],\n",
       " ['o9_12459',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    15,\n",
       "    19,\n",
       "    23,\n",
       "    27,\n",
       "    31,\n",
       "    34,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    46,\n",
       "    47,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    57,\n",
       "    58,\n",
       "    61,\n",
       "    62,\n",
       "    65,\n",
       "    66,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122],\n",
       "   '+all values greater than',\n",
       "   122]],\n",
       " ['o9_12477',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    15,\n",
       "    18,\n",
       "    23,\n",
       "    26,\n",
       "    31,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116],\n",
       "   '+all values greater than',\n",
       "   116]],\n",
       " ['o9_12519',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    20,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100],\n",
       "   '+all values greater than',\n",
       "   100]],\n",
       " ['o9_12693',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    19,\n",
       "    23,\n",
       "    24,\n",
       "    28,\n",
       "    29,\n",
       "    33,\n",
       "    34,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    43,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84],\n",
       "   '+all values greater than',\n",
       "   84]],\n",
       " ['o9_12736',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    17,\n",
       "    21,\n",
       "    26,\n",
       "    30,\n",
       "    34,\n",
       "    38,\n",
       "    42,\n",
       "    43,\n",
       "    47,\n",
       "    51,\n",
       "    52,\n",
       "    55,\n",
       "    59,\n",
       "    60,\n",
       "    63,\n",
       "    64,\n",
       "    68,\n",
       "    69,\n",
       "    72,\n",
       "    73,\n",
       "    76,\n",
       "    77,\n",
       "    80,\n",
       "    81,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    89,\n",
       "    90,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    152],\n",
       "   '+all values greater than',\n",
       "   152]],\n",
       " ['o9_12757',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    20,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112],\n",
       "   '+all values greater than',\n",
       "   112]],\n",
       " ['o9_12873',\n",
       "  False,\n",
       "  [[0,\n",
       "    14,\n",
       "    19,\n",
       "    28,\n",
       "    33,\n",
       "    38,\n",
       "    42,\n",
       "    47,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    61,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    74,\n",
       "    76,\n",
       "    80,\n",
       "    83,\n",
       "    85,\n",
       "    88,\n",
       "    90,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    102,\n",
       "    104,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    133,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    209,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    230],\n",
       "   '+all values greater than',\n",
       "   230]],\n",
       " ['o9_12892',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    15,\n",
       "    22,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    37,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144],\n",
       "   '+all values greater than',\n",
       "   144]],\n",
       " ['o9_12919',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    16,\n",
       "    22,\n",
       "    27,\n",
       "    31,\n",
       "    33,\n",
       "    38,\n",
       "    42,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    53,\n",
       "    55,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144],\n",
       "   '+all values greater than',\n",
       "   144]],\n",
       " ['o9_12971',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    35,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122],\n",
       "   '+all values greater than',\n",
       "   122]],\n",
       " ['o9_13052',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    21,\n",
       "    25,\n",
       "    29,\n",
       "    33,\n",
       "    37,\n",
       "    41,\n",
       "    42,\n",
       "    46,\n",
       "    49,\n",
       "    50,\n",
       "    54,\n",
       "    57,\n",
       "    58,\n",
       "    62,\n",
       "    63,\n",
       "    66,\n",
       "    67,\n",
       "    70,\n",
       "    71,\n",
       "    74,\n",
       "    75,\n",
       "    78,\n",
       "    79,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144],\n",
       "   '+all values greater than',\n",
       "   144]],\n",
       " ['o9_13054',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    13,\n",
       "    15,\n",
       "    20,\n",
       "    22,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80],\n",
       "   '+all values greater than',\n",
       "   80]],\n",
       " ['o9_13056',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    19,\n",
       "    23,\n",
       "    30,\n",
       "    34,\n",
       "    38,\n",
       "    42,\n",
       "    46,\n",
       "    49,\n",
       "    53,\n",
       "    57,\n",
       "    58,\n",
       "    61,\n",
       "    65,\n",
       "    68,\n",
       "    69,\n",
       "    72,\n",
       "    76,\n",
       "    77,\n",
       "    80,\n",
       "    81,\n",
       "    84,\n",
       "    87,\n",
       "    88,\n",
       "    91,\n",
       "    92,\n",
       "    95,\n",
       "    96,\n",
       "    99,\n",
       "    100,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    110,\n",
       "    111,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    190],\n",
       "   '+all values greater than',\n",
       "   190]],\n",
       " ['o9_13125',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    17,\n",
       "    21,\n",
       "    27,\n",
       "    31,\n",
       "    34,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    55,\n",
       "    58,\n",
       "    61,\n",
       "    62,\n",
       "    65,\n",
       "    68,\n",
       "    69,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    78,\n",
       "    79,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150],\n",
       "   '+all values greater than',\n",
       "   150]],\n",
       " ['o9_13182',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    23,\n",
       "    25,\n",
       "    29,\n",
       "    31,\n",
       "    35,\n",
       "    37,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116],\n",
       "   '+all values greater than',\n",
       "   116]],\n",
       " ['o9_13188',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    49,\n",
       "    52,\n",
       "    55,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138],\n",
       "   '+all values greater than',\n",
       "   138]],\n",
       " ['o9_13400',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    23,\n",
       "    25,\n",
       "    31,\n",
       "    33,\n",
       "    39,\n",
       "    41,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160],\n",
       "   '+all values greater than',\n",
       "   160]],\n",
       " ['o9_13403',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    18,\n",
       "    22,\n",
       "    29,\n",
       "    33,\n",
       "    36,\n",
       "    40,\n",
       "    44,\n",
       "    47,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    58,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    166],\n",
       "   '+all values greater than',\n",
       "   166]],\n",
       " ['o9_13433',\n",
       "  False,\n",
       "  [[0,\n",
       "    12,\n",
       "    17,\n",
       "    24,\n",
       "    29,\n",
       "    34,\n",
       "    37,\n",
       "    41,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    58,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    78,\n",
       "    80,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    180],\n",
       "   '+all values greater than',\n",
       "   180]],\n",
       " ['o9_13508',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    19,\n",
       "    26,\n",
       "    32,\n",
       "    36,\n",
       "    39,\n",
       "    45,\n",
       "    49,\n",
       "    52,\n",
       "    55,\n",
       "    58,\n",
       "    62,\n",
       "    65,\n",
       "    68,\n",
       "    71,\n",
       "    72,\n",
       "    75,\n",
       "    78,\n",
       "    81,\n",
       "    84,\n",
       "    85,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    94,\n",
       "    97,\n",
       "    98,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    204],\n",
       "   '+all values greater than',\n",
       "   204]],\n",
       " ['o9_13537',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    17,\n",
       "    22,\n",
       "    28,\n",
       "    33,\n",
       "    35,\n",
       "    39,\n",
       "    44,\n",
       "    46,\n",
       "    50,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    166],\n",
       "   '+all values greater than',\n",
       "   166]],\n",
       " ['o9_13604',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    24,\n",
       "    29,\n",
       "    31,\n",
       "    35,\n",
       "    37,\n",
       "    41,\n",
       "    43,\n",
       "    47,\n",
       "    49,\n",
       "    53,\n",
       "    55,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144],\n",
       "   '+all values greater than',\n",
       "   144]],\n",
       " ['o9_13639',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    22,\n",
       "    25,\n",
       "    30,\n",
       "    33,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150],\n",
       "   '+all values greater than',\n",
       "   150]],\n",
       " ['o9_13649',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    15,\n",
       "    22,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    37,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136],\n",
       "   '+all values greater than',\n",
       "   136]],\n",
       " ['o9_13666',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    18,\n",
       "    22,\n",
       "    29,\n",
       "    32,\n",
       "    36,\n",
       "    40,\n",
       "    43,\n",
       "    47,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    58,\n",
       "    61,\n",
       "    64,\n",
       "    65,\n",
       "    68,\n",
       "    71,\n",
       "    72,\n",
       "    75,\n",
       "    76,\n",
       "    79,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    89,\n",
       "    90,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    164],\n",
       "   '+all values greater than',\n",
       "   164]],\n",
       " ['o9_13720',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    20,\n",
       "    24,\n",
       "    30,\n",
       "    34,\n",
       "    40,\n",
       "    44,\n",
       "    48,\n",
       "    51,\n",
       "    54,\n",
       "    58,\n",
       "    61,\n",
       "    64,\n",
       "    68,\n",
       "    71,\n",
       "    72,\n",
       "    75,\n",
       "    78,\n",
       "    81,\n",
       "    82,\n",
       "    85,\n",
       "    88,\n",
       "    91,\n",
       "    92,\n",
       "    95,\n",
       "    96,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    105,\n",
       "    106,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    115,\n",
       "    116,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    210],\n",
       "   '+all values greater than',\n",
       "   210]],\n",
       " ['o9_13952',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    18,\n",
       "    26,\n",
       "    31,\n",
       "    36,\n",
       "    39,\n",
       "    44,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    72,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    93,\n",
       "    95,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    200],\n",
       "   '+all values greater than',\n",
       "   200]],\n",
       " ['o9_14018',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    20,\n",
       "    26,\n",
       "    33,\n",
       "    39,\n",
       "    42,\n",
       "    46,\n",
       "    52,\n",
       "    55,\n",
       "    59,\n",
       "    62,\n",
       "    65,\n",
       "    68,\n",
       "    72,\n",
       "    75,\n",
       "    78,\n",
       "    81,\n",
       "    84,\n",
       "    85,\n",
       "    88,\n",
       "    91,\n",
       "    94,\n",
       "    97,\n",
       "    98,\n",
       "    101,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    110,\n",
       "    111,\n",
       "    114,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    172,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    185,\n",
       "    186,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    198,\n",
       "    199,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    207,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    240],\n",
       "   '+all values greater than',\n",
       "   240]],\n",
       " ['o9_14079',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    17,\n",
       "    26,\n",
       "    30,\n",
       "    34,\n",
       "    39,\n",
       "    43,\n",
       "    47,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    60,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    73,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196],\n",
       "   '+all values greater than',\n",
       "   196]],\n",
       " ['o9_14108',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    13,\n",
       "    18,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    31,\n",
       "    34,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    44,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90],\n",
       "   '+all values greater than',\n",
       "   90]],\n",
       " ['o9_14136',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    18,\n",
       "    23,\n",
       "    27,\n",
       "    31,\n",
       "    32,\n",
       "    36,\n",
       "    40,\n",
       "    41,\n",
       "    45,\n",
       "    46,\n",
       "    49,\n",
       "    50,\n",
       "    54,\n",
       "    55,\n",
       "    58,\n",
       "    59,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    67,\n",
       "    68,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116],\n",
       "   '+all values greater than',\n",
       "   116]],\n",
       " ['o9_14359',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    16,\n",
       "    19,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124],\n",
       "   '+all values greater than',\n",
       "   124]],\n",
       " ['o9_14364',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    20,\n",
       "    22,\n",
       "    27,\n",
       "    29,\n",
       "    34,\n",
       "    36,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118],\n",
       "   '+all values greater than',\n",
       "   118]],\n",
       " ['o9_14376',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    20,\n",
       "    26,\n",
       "    30,\n",
       "    36,\n",
       "    40,\n",
       "    46,\n",
       "    49,\n",
       "    52,\n",
       "    56,\n",
       "    59,\n",
       "    62,\n",
       "    66,\n",
       "    69,\n",
       "    72,\n",
       "    75,\n",
       "    78,\n",
       "    79,\n",
       "    82,\n",
       "    85,\n",
       "    88,\n",
       "    89,\n",
       "    92,\n",
       "    95,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    104,\n",
       "    105,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    114,\n",
       "    115,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    222],\n",
       "   '+all values greater than',\n",
       "   222]],\n",
       " ['o9_14495',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    17,\n",
       "    20,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    44,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    148],\n",
       "   '+all values greater than',\n",
       "   148]],\n",
       " ['o9_14599',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    19,\n",
       "    26,\n",
       "    32,\n",
       "    38,\n",
       "    40,\n",
       "    45,\n",
       "    51,\n",
       "    53,\n",
       "    57,\n",
       "    59,\n",
       "    64,\n",
       "    66,\n",
       "    70,\n",
       "    72,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    83,\n",
       "    85,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    125,\n",
       "    127,\n",
       "    129,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    201,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    222],\n",
       "   '+all values greater than',\n",
       "   222]],\n",
       " ['o9_14716',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    27,\n",
       "    29,\n",
       "    34,\n",
       "    36,\n",
       "    41,\n",
       "    43,\n",
       "    48,\n",
       "    50,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162],\n",
       "   '+all values greater than',\n",
       "   162]],\n",
       " ['o9_14831',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    11,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64],\n",
       "   '+all values greater than',\n",
       "   64]],\n",
       " ['o9_14974',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    19,\n",
       "    22,\n",
       "    30,\n",
       "    33,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    68,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    79,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176],\n",
       "   '+all values greater than',\n",
       "   176]],\n",
       " ['o9_15506',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    18,\n",
       "    22,\n",
       "    29,\n",
       "    33,\n",
       "    36,\n",
       "    40,\n",
       "    44,\n",
       "    47,\n",
       "    51,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    62,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    174],\n",
       "   '+all values greater than',\n",
       "   174]],\n",
       " ['o9_15633',\n",
       "  False,\n",
       "  [[0,\n",
       "    12,\n",
       "    19,\n",
       "    24,\n",
       "    31,\n",
       "    35,\n",
       "    38,\n",
       "    43,\n",
       "    47,\n",
       "    50,\n",
       "    54,\n",
       "    57,\n",
       "    59,\n",
       "    62,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    194],\n",
       "   '+all values greater than',\n",
       "   194]],\n",
       " ['o9_15808',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54],\n",
       "   '+all values greater than',\n",
       "   54]],\n",
       " ['o9_15997',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    22,\n",
       "    26,\n",
       "    35,\n",
       "    39,\n",
       "    44,\n",
       "    48,\n",
       "    52,\n",
       "    57,\n",
       "    61,\n",
       "    64,\n",
       "    66,\n",
       "    70,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    83,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    96,\n",
       "    99,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    121,\n",
       "    123,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    132,\n",
       "    134,\n",
       "    136,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    145,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    158,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    243,\n",
       "    244,\n",
       "    245,\n",
       "    246,\n",
       "    248],\n",
       "   '+all values greater than',\n",
       "   248]],\n",
       " ['o9_16065',\n",
       "  False,\n",
       "  [[0,\n",
       "    14,\n",
       "    23,\n",
       "    28,\n",
       "    37,\n",
       "    42,\n",
       "    46,\n",
       "    51,\n",
       "    56,\n",
       "    60,\n",
       "    65,\n",
       "    69,\n",
       "    71,\n",
       "    74,\n",
       "    79,\n",
       "    83,\n",
       "    85,\n",
       "    88,\n",
       "    92,\n",
       "    94,\n",
       "    97,\n",
       "    99,\n",
       "    102,\n",
       "    106,\n",
       "    108,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    117,\n",
       "    120,\n",
       "    122,\n",
       "    125,\n",
       "    127,\n",
       "    129,\n",
       "    131,\n",
       "    134,\n",
       "    136,\n",
       "    138,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    148,\n",
       "    150,\n",
       "    152,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    161,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    175,\n",
       "    177,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    188,\n",
       "    189,\n",
       "    191,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202,\n",
       "    203,\n",
       "    205,\n",
       "    207,\n",
       "    208,\n",
       "    209,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    216,\n",
       "    217,\n",
       "    219,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    239,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    244,\n",
       "    245,\n",
       "    246,\n",
       "    248,\n",
       "    249,\n",
       "    250,\n",
       "    251,\n",
       "    253,\n",
       "    254,\n",
       "    255,\n",
       "    256,\n",
       "    257,\n",
       "    258,\n",
       "    259,\n",
       "    260,\n",
       "    262,\n",
       "    263,\n",
       "    264,\n",
       "    265,\n",
       "    267,\n",
       "    268,\n",
       "    269,\n",
       "    270,\n",
       "    271,\n",
       "    272,\n",
       "    273,\n",
       "    274,\n",
       "    276,\n",
       "    277,\n",
       "    278,\n",
       "    279,\n",
       "    280,\n",
       "    281,\n",
       "    282,\n",
       "    283,\n",
       "    284,\n",
       "    285,\n",
       "    286,\n",
       "    287,\n",
       "    288,\n",
       "    290],\n",
       "   '+all values greater than',\n",
       "   290]],\n",
       " ['o9_16141',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    22,\n",
       "    27,\n",
       "    33,\n",
       "    38,\n",
       "    44,\n",
       "    49,\n",
       "    54,\n",
       "    56,\n",
       "    60,\n",
       "    65,\n",
       "    67,\n",
       "    71,\n",
       "    76,\n",
       "    78,\n",
       "    81,\n",
       "    83,\n",
       "    87,\n",
       "    89,\n",
       "    92,\n",
       "    94,\n",
       "    98,\n",
       "    100,\n",
       "    103,\n",
       "    105,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    119,\n",
       "    121,\n",
       "    123,\n",
       "    125,\n",
       "    127,\n",
       "    130,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    139,\n",
       "    141,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    150,\n",
       "    152,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    172,\n",
       "    173,\n",
       "    175,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    181,\n",
       "    183,\n",
       "    184,\n",
       "    186,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    197,\n",
       "    199,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    208,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    235,\n",
       "    237,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    242,\n",
       "    243,\n",
       "    244,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    249,\n",
       "    250,\n",
       "    251,\n",
       "    253,\n",
       "    254,\n",
       "    255,\n",
       "    256,\n",
       "    257,\n",
       "    258,\n",
       "    259,\n",
       "    260,\n",
       "    261,\n",
       "    262,\n",
       "    264],\n",
       "   '+all values greater than',\n",
       "   264]],\n",
       " ['o9_16157',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    27,\n",
       "    32,\n",
       "    36,\n",
       "    41,\n",
       "    45,\n",
       "    50,\n",
       "    54,\n",
       "    59,\n",
       "    62,\n",
       "    64,\n",
       "    68,\n",
       "    71,\n",
       "    73,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    86,\n",
       "    89,\n",
       "    91,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    103,\n",
       "    105,\n",
       "    107,\n",
       "    109,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    137,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    146,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    199,\n",
       "    200,\n",
       "    201,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    244],\n",
       "   '+all values greater than',\n",
       "   244]],\n",
       " ['o9_16181',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    21,\n",
       "    26,\n",
       "    34,\n",
       "    39,\n",
       "    42,\n",
       "    47,\n",
       "    52,\n",
       "    55,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    73,\n",
       "    76,\n",
       "    79,\n",
       "    81,\n",
       "    84,\n",
       "    87,\n",
       "    89,\n",
       "    92,\n",
       "    94,\n",
       "    97,\n",
       "    100,\n",
       "    102,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    113,\n",
       "    115,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    123,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    136,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    189,\n",
       "    190,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202,\n",
       "    203,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    244],\n",
       "   '+all values greater than',\n",
       "   244]],\n",
       " ['o9_16319',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    27,\n",
       "    31,\n",
       "    36,\n",
       "    40,\n",
       "    45,\n",
       "    49,\n",
       "    54,\n",
       "    58,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    71,\n",
       "    73,\n",
       "    76,\n",
       "    80,\n",
       "    82,\n",
       "    85,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    116,\n",
       "    118,\n",
       "    120,\n",
       "    122,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    133,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    142,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    151,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    177,\n",
       "    178,\n",
       "    180,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    199,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    244],\n",
       "   '+all values greater than',\n",
       "   244]],\n",
       " ['o9_16356',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    24,\n",
       "    27,\n",
       "    32,\n",
       "    35,\n",
       "    40,\n",
       "    43,\n",
       "    48,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    59,\n",
       "    62,\n",
       "    65,\n",
       "    67,\n",
       "    70,\n",
       "    73,\n",
       "    75,\n",
       "    78,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    186],\n",
       "   '+all values greater than',\n",
       "   186]],\n",
       " ['o9_16431',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    20,\n",
       "    23,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128],\n",
       "   '+all values greater than',\n",
       "   128]],\n",
       " ['o9_16514',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    14,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60],\n",
       "   '+all values greater than',\n",
       "   60]],\n",
       " ['o9_16527',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    24,\n",
       "    29,\n",
       "    32,\n",
       "    37,\n",
       "    40,\n",
       "    45,\n",
       "    48,\n",
       "    53,\n",
       "    55,\n",
       "    58,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    74,\n",
       "    77,\n",
       "    79,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    192],\n",
       "   '+all values greater than',\n",
       "   192]],\n",
       " ['o9_16642',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    22,\n",
       "    28,\n",
       "    33,\n",
       "    39,\n",
       "    44,\n",
       "    50,\n",
       "    54,\n",
       "    56,\n",
       "    61,\n",
       "    65,\n",
       "    67,\n",
       "    72,\n",
       "    76,\n",
       "    78,\n",
       "    82,\n",
       "    84,\n",
       "    87,\n",
       "    89,\n",
       "    93,\n",
       "    95,\n",
       "    98,\n",
       "    100,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    110,\n",
       "    112,\n",
       "    115,\n",
       "    117,\n",
       "    119,\n",
       "    121,\n",
       "    123,\n",
       "    126,\n",
       "    128,\n",
       "    130,\n",
       "    132,\n",
       "    134,\n",
       "    136,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    145,\n",
       "    147,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    156,\n",
       "    158,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    177,\n",
       "    179,\n",
       "    180,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    188,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    199,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    210,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    233,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    244,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    249,\n",
       "    250,\n",
       "    251,\n",
       "    252,\n",
       "    253,\n",
       "    255,\n",
       "    256,\n",
       "    257,\n",
       "    258,\n",
       "    259,\n",
       "    260,\n",
       "    261,\n",
       "    262,\n",
       "    263,\n",
       "    264,\n",
       "    266],\n",
       "   '+all values greater than',\n",
       "   266]],\n",
       " ['o9_16685',\n",
       "  False,\n",
       "  [[0, 3, 6, 8, 10, 12, 14, 16, 18, 19, 21, 22, 24],\n",
       "   '+all values greater than',\n",
       "   24]],\n",
       " ['o9_16748',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    26,\n",
       "    29,\n",
       "    33,\n",
       "    36,\n",
       "    40,\n",
       "    43,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154],\n",
       "   '+all values greater than',\n",
       "   154]],\n",
       " ['o9_16920',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    13,\n",
       "    16,\n",
       "    21,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90],\n",
       "   '+all values greater than',\n",
       "   90]],\n",
       " ['o9_17382',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    18,\n",
       "    23,\n",
       "    27,\n",
       "    29,\n",
       "    32,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110],\n",
       "   '+all values greater than',\n",
       "   110]],\n",
       " ['o9_17450',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    17,\n",
       "    22,\n",
       "    28,\n",
       "    32,\n",
       "    34,\n",
       "    39,\n",
       "    43,\n",
       "    45,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    56,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154],\n",
       "   '+all values greater than',\n",
       "   154]],\n",
       " ['o9_17646',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    12,\n",
       "    15,\n",
       "    17,\n",
       "    20,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40],\n",
       "   '+all values greater than',\n",
       "   40]],\n",
       " ['o9_18007',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    20,\n",
       "    24,\n",
       "    27,\n",
       "    31,\n",
       "    34,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    47,\n",
       "    48,\n",
       "    51,\n",
       "    54,\n",
       "    55,\n",
       "    58,\n",
       "    61,\n",
       "    62,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132],\n",
       "   '+all values greater than',\n",
       "   132]],\n",
       " ['o9_18209',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    25,\n",
       "    29,\n",
       "    32,\n",
       "    36,\n",
       "    39,\n",
       "    43,\n",
       "    46,\n",
       "    50,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    58,\n",
       "    61,\n",
       "    64,\n",
       "    65,\n",
       "    68,\n",
       "    71,\n",
       "    72,\n",
       "    75,\n",
       "    76,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150],\n",
       "   '+all values greater than',\n",
       "   150]],\n",
       " ['o9_18341',\n",
       "  False,\n",
       "  [[0, 3, 6, 9, 12, 14, 16, 18, 20, 21, 23, 24, 26, 27, 29, 30, 32],\n",
       "   '+all values greater than',\n",
       "   32]],\n",
       " ['o9_18633',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    16,\n",
       "    22,\n",
       "    27,\n",
       "    32,\n",
       "    34,\n",
       "    38,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156],\n",
       "   '+all values greater than',\n",
       "   156]],\n",
       " ['o9_18646',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    13,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52],\n",
       "   '+all values greater than',\n",
       "   52]],\n",
       " ['o9_18813',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    15,\n",
       "    19,\n",
       "    24,\n",
       "    28,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116],\n",
       "   '+all values greater than',\n",
       "   116]],\n",
       " ['o9_19130',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    13,\n",
       "    18,\n",
       "    20,\n",
       "    25,\n",
       "    27,\n",
       "    31,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96],\n",
       "   '+all values greater than',\n",
       "   96]],\n",
       " ['o9_19247',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    12,\n",
       "    18,\n",
       "    21,\n",
       "    24,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92],\n",
       "   '+all values greater than',\n",
       "   92]],\n",
       " ['o9_19364',\n",
       "  False,\n",
       "  [[0, 3, 6, 9, 11, 13, 15, 17, 19, 20, 22, 23, 25, 26, 28],\n",
       "   '+all values greater than',\n",
       "   28]],\n",
       " ['o9_19396',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    7,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    23,\n",
       "    25,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38],\n",
       "   '+all values greater than',\n",
       "   38]],\n",
       " ['o9_19645',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    13,\n",
       "    18,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    31,\n",
       "    33,\n",
       "    36,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90],\n",
       "   '+all values greater than',\n",
       "   90]],\n",
       " ['o9_19724',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    14,\n",
       "    20,\n",
       "    24,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116],\n",
       "   '+all values greater than',\n",
       "   116]],\n",
       " ['o9_20029',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    16,\n",
       "    20,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    36,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136],\n",
       "   '+all values greater than',\n",
       "   136]],\n",
       " ['o9_20219',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    18,\n",
       "    21,\n",
       "    28,\n",
       "    31,\n",
       "    36,\n",
       "    39,\n",
       "    42,\n",
       "    46,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160],\n",
       "   '+all values greater than',\n",
       "   160]],\n",
       " ['o9_20305',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    15,\n",
       "    17,\n",
       "    21,\n",
       "    22,\n",
       "    26,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62],\n",
       "   '+all values greater than',\n",
       "   62]],\n",
       " ['o9_20364',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    15,\n",
       "    18,\n",
       "    24,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    35,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108],\n",
       "   '+all values greater than',\n",
       "   108]],\n",
       " ['o9_20472',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    18,\n",
       "    23,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110],\n",
       "   '+all values greater than',\n",
       "   110]],\n",
       " ['o9_21195',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    15,\n",
       "    18,\n",
       "    23,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    45,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110],\n",
       "   '+all values greater than',\n",
       "   110]],\n",
       " ['o9_21496',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58],\n",
       "   '+all values greater than',\n",
       "   58]],\n",
       " ['o9_21513',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    14,\n",
       "    20,\n",
       "    24,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110],\n",
       "   '+all values greater than',\n",
       "   110]],\n",
       " ['o9_21620',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    17,\n",
       "    22,\n",
       "    24,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102],\n",
       "   '+all values greater than',\n",
       "   102]],\n",
       " ['o9_21893',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    15,\n",
       "    18,\n",
       "    22,\n",
       "    25,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    33,\n",
       "    36,\n",
       "    37,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72],\n",
       "   '+all values greater than',\n",
       "   72]],\n",
       " ['o9_21918',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74],\n",
       "   '+all values greater than',\n",
       "   74]],\n",
       " ['o9_22129',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    13,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    36,\n",
       "    37,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102],\n",
       "   '+all values greater than',\n",
       "   102]],\n",
       " ['o9_22252',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    16,\n",
       "    20,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    36,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142],\n",
       "   '+all values greater than',\n",
       "   142]],\n",
       " ['o9_22477',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    11,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76],\n",
       "   '+all values greater than',\n",
       "   76]],\n",
       " ['o9_22607',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    18,\n",
       "    23,\n",
       "    24,\n",
       "    28,\n",
       "    32,\n",
       "    33,\n",
       "    37,\n",
       "    38,\n",
       "    41,\n",
       "    42,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92],\n",
       "   '+all values greater than',\n",
       "   92]],\n",
       " ['o9_22663',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    19,\n",
       "    23,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    37,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116],\n",
       "   '+all values greater than',\n",
       "   116]],\n",
       " ['o9_22698',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    22,\n",
       "    27,\n",
       "    31,\n",
       "    36,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160],\n",
       "   '+all values greater than',\n",
       "   160]],\n",
       " ['o9_22925',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    17,\n",
       "    21,\n",
       "    23,\n",
       "    27,\n",
       "    29,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96],\n",
       "   '+all values greater than',\n",
       "   96]],\n",
       " ['o9_23023',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    23,\n",
       "    27,\n",
       "    32,\n",
       "    36,\n",
       "    41,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    54,\n",
       "    57,\n",
       "    59,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    184],\n",
       "   '+all values greater than',\n",
       "   184]],\n",
       " ['o9_23032',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    9,\n",
       "    13,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42],\n",
       "   '+all values greater than',\n",
       "   42]],\n",
       " ['o9_23179',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78],\n",
       "   '+all values greater than',\n",
       "   78]],\n",
       " ['o9_23263',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    15,\n",
       "    22,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    37,\n",
       "    41,\n",
       "    44,\n",
       "    47,\n",
       "    48,\n",
       "    52,\n",
       "    55,\n",
       "    58,\n",
       "    59,\n",
       "    62,\n",
       "    63,\n",
       "    66,\n",
       "    69,\n",
       "    70,\n",
       "    73,\n",
       "    74,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    84,\n",
       "    85,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146],\n",
       "   '+all values greater than',\n",
       "   146]],\n",
       " ['o9_23461',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    13,\n",
       "    17,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84],\n",
       "   '+all values greater than',\n",
       "   84]],\n",
       " ['o9_23660',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    18,\n",
       "    22,\n",
       "    29,\n",
       "    33,\n",
       "    36,\n",
       "    40,\n",
       "    44,\n",
       "    47,\n",
       "    51,\n",
       "    52,\n",
       "    55,\n",
       "    58,\n",
       "    62,\n",
       "    63,\n",
       "    66,\n",
       "    69,\n",
       "    70,\n",
       "    73,\n",
       "    74,\n",
       "    77,\n",
       "    80,\n",
       "    81,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    91,\n",
       "    92,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    164],\n",
       "   '+all values greater than',\n",
       "   164]],\n",
       " ['o9_23723',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    21,\n",
       "    25,\n",
       "    27,\n",
       "    31,\n",
       "    33,\n",
       "    37,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104],\n",
       "   '+all values greater than',\n",
       "   104]],\n",
       " ['o9_23955',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    39,\n",
       "    42,\n",
       "    46,\n",
       "    47,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    61,\n",
       "    64,\n",
       "    67,\n",
       "    68,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138],\n",
       "   '+all values greater than',\n",
       "   138]],\n",
       " ['o9_23961',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    17,\n",
       "    20,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    44,\n",
       "    47,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    63,\n",
       "    64,\n",
       "    67,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    77,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150],\n",
       "   '+all values greater than',\n",
       "   150]],\n",
       " ['o9_23971',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    13,\n",
       "    17,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60],\n",
       "   '+all values greater than',\n",
       "   60]],\n",
       " ['o9_23977',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    17,\n",
       "    20,\n",
       "    26,\n",
       "    29,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146],\n",
       "   '+all values greater than',\n",
       "   146]],\n",
       " ['o9_24069',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    19,\n",
       "    22,\n",
       "    26,\n",
       "    29,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    45,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114],\n",
       "   '+all values greater than',\n",
       "   114]],\n",
       " ['o9_24126',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    16,\n",
       "    21,\n",
       "    26,\n",
       "    30,\n",
       "    32,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136],\n",
       "   '+all values greater than',\n",
       "   136]],\n",
       " ['o9_24149',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    35,\n",
       "    38,\n",
       "    42,\n",
       "    45,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    55,\n",
       "    58,\n",
       "    59,\n",
       "    62,\n",
       "    65,\n",
       "    66,\n",
       "    69,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144],\n",
       "   '+all values greater than',\n",
       "   144]],\n",
       " ['o9_24183',\n",
       "  False,\n",
       "  [[0,\n",
       "    14,\n",
       "    22,\n",
       "    28,\n",
       "    36,\n",
       "    41,\n",
       "    44,\n",
       "    50,\n",
       "    55,\n",
       "    58,\n",
       "    63,\n",
       "    66,\n",
       "    69,\n",
       "    72,\n",
       "    77,\n",
       "    80,\n",
       "    82,\n",
       "    85,\n",
       "    88,\n",
       "    91,\n",
       "    94,\n",
       "    96,\n",
       "    99,\n",
       "    102,\n",
       "    104,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    113,\n",
       "    116,\n",
       "    118,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    172,\n",
       "    173,\n",
       "    175,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    194,\n",
       "    195,\n",
       "    197,\n",
       "    198,\n",
       "    200,\n",
       "    201,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    208,\n",
       "    209,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    222,\n",
       "    223,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    238,\n",
       "    239,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    244,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    249,\n",
       "    250,\n",
       "    252,\n",
       "    253,\n",
       "    254,\n",
       "    255,\n",
       "    256,\n",
       "    257,\n",
       "    258,\n",
       "    259,\n",
       "    260,\n",
       "    261,\n",
       "    262,\n",
       "    263,\n",
       "    264,\n",
       "    266],\n",
       "   '+all values greater than',\n",
       "   266]],\n",
       " ['o9_24290',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    12,\n",
       "    15,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48],\n",
       "   '+all values greater than',\n",
       "   48]],\n",
       " ['o9_24401',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    11,\n",
       "    14,\n",
       "    16,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38],\n",
       "   '+all values greater than',\n",
       "   38]],\n",
       " ['o9_24407',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    13,\n",
       "    17,\n",
       "    21,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    44,\n",
       "    47,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94],\n",
       "   '+all values greater than',\n",
       "   94]],\n",
       " ['o9_24534',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    13,\n",
       "    18,\n",
       "    22,\n",
       "    26,\n",
       "    30,\n",
       "    31,\n",
       "    35,\n",
       "    39,\n",
       "    40,\n",
       "    43,\n",
       "    44,\n",
       "    48,\n",
       "    49,\n",
       "    52,\n",
       "    53,\n",
       "    56,\n",
       "    57,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    65,\n",
       "    66,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108],\n",
       "   '+all values greater than',\n",
       "   108]],\n",
       " ['o9_24592',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    13,\n",
       "    16,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78],\n",
       "   '+all values greater than',\n",
       "   78]],\n",
       " ['o9_24779',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    38,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78],\n",
       "   '+all values greater than',\n",
       "   78]],\n",
       " ['o9_24886',\n",
       "  False,\n",
       "  [[0,\n",
       "    14,\n",
       "    20,\n",
       "    28,\n",
       "    34,\n",
       "    40,\n",
       "    43,\n",
       "    48,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    63,\n",
       "    68,\n",
       "    71,\n",
       "    74,\n",
       "    77,\n",
       "    80,\n",
       "    83,\n",
       "    86,\n",
       "    88,\n",
       "    91,\n",
       "    94,\n",
       "    97,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    106,\n",
       "    108,\n",
       "    111,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    154,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    174,\n",
       "    175,\n",
       "    177,\n",
       "    178,\n",
       "    180,\n",
       "    181,\n",
       "    183,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    191,\n",
       "    192,\n",
       "    194,\n",
       "    195,\n",
       "    197,\n",
       "    198,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    209,\n",
       "    211,\n",
       "    212,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    243,\n",
       "    244,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    249,\n",
       "    250,\n",
       "    251,\n",
       "    252,\n",
       "    254],\n",
       "   '+all values greater than',\n",
       "   254]],\n",
       " ['o9_24889',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    25,\n",
       "    28,\n",
       "    34,\n",
       "    37,\n",
       "    43,\n",
       "    46,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    59,\n",
       "    62,\n",
       "    65,\n",
       "    68,\n",
       "    71,\n",
       "    74,\n",
       "    75,\n",
       "    78,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    87,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    96,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    176,\n",
       "    177,\n",
       "    178,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    198],\n",
       "   '+all values greater than',\n",
       "   198]],\n",
       " ['o9_24946',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    13,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44],\n",
       "   '+all values greater than',\n",
       "   44]],\n",
       " ['o9_25110',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    12,\n",
       "    17,\n",
       "    20,\n",
       "    24,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82],\n",
       "   '+all values greater than',\n",
       "   82]],\n",
       " ['o9_25199',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    13,\n",
       "    16,\n",
       "    18,\n",
       "    21,\n",
       "    22,\n",
       "    25,\n",
       "    26,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50],\n",
       "   '+all values greater than',\n",
       "   50]],\n",
       " ['o9_25341',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    15,\n",
       "    17,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48],\n",
       "   '+all values greater than',\n",
       "   48]],\n",
       " ['o9_25444',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    15,\n",
       "    18,\n",
       "    21,\n",
       "    22,\n",
       "    25,\n",
       "    26,\n",
       "    29,\n",
       "    30,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54],\n",
       "   '+all values greater than',\n",
       "   54]],\n",
       " ['o9_25595',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    13,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    42,\n",
       "    43,\n",
       "    46,\n",
       "    49,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    59,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114],\n",
       "   '+all values greater than',\n",
       "   114]],\n",
       " ['o9_25709',\n",
       "  False,\n",
       "  [[0, 4, 7, 9, 11, 13, 15, 17, 19, 20, 22, 23, 24, 26],\n",
       "   '+all values greater than',\n",
       "   26]],\n",
       " ['o9_25832',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54],\n",
       "   '+all values greater than',\n",
       "   54]],\n",
       " ['o9_26141',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    13,\n",
       "    18,\n",
       "    22,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    35,\n",
       "    38,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    47,\n",
       "    48,\n",
       "    51,\n",
       "    52,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102],\n",
       "   '+all values greater than',\n",
       "   102]],\n",
       " ['o9_26471',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    11,\n",
       "    14,\n",
       "    17,\n",
       "    20,\n",
       "    21,\n",
       "    24,\n",
       "    25,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48],\n",
       "   '+all values greater than',\n",
       "   48]],\n",
       " ['o9_26570',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    12,\n",
       "    15,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72],\n",
       "   '+all values greater than',\n",
       "   72]],\n",
       " ['o9_26604',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    15,\n",
       "    19,\n",
       "    24,\n",
       "    28,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118],\n",
       "   '+all values greater than',\n",
       "   118]],\n",
       " ['o9_26767',\n",
       "  False,\n",
       "  [[0, 5, 7, 10, 12, 14, 16, 18, 20, 21, 23, 25, 26, 27, 28, 30],\n",
       "   '+all values greater than',\n",
       "   30]],\n",
       " ['o9_26791',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    17,\n",
       "    22,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    39,\n",
       "    42,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    65,\n",
       "    67,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    148],\n",
       "   '+all values greater than',\n",
       "   148]],\n",
       " ['o9_27107',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    14,\n",
       "    16,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46],\n",
       "   '+all values greater than',\n",
       "   46]],\n",
       " ['o9_27155',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    16,\n",
       "    22,\n",
       "    27,\n",
       "    30,\n",
       "    33,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138],\n",
       "   '+all values greater than',\n",
       "   138]],\n",
       " ['o9_27261',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    23,\n",
       "    26,\n",
       "    31,\n",
       "    34,\n",
       "    39,\n",
       "    42,\n",
       "    46,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    65,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    168],\n",
       "   '+all values greater than',\n",
       "   168]],\n",
       " ['o9_27371',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112],\n",
       "   '+all values greater than',\n",
       "   112]],\n",
       " ['o9_27392',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    21,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    41,\n",
       "    44,\n",
       "    48,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    61,\n",
       "    64,\n",
       "    67,\n",
       "    68,\n",
       "    71,\n",
       "    74,\n",
       "    75,\n",
       "    78,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    168],\n",
       "   '+all values greater than',\n",
       "   168]],\n",
       " ['o9_27429',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    16,\n",
       "    20,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    36,\n",
       "    39,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    52,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128],\n",
       "   '+all values greater than',\n",
       "   128]],\n",
       " ['o9_27480',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    15,\n",
       "    22,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    37,\n",
       "    41,\n",
       "    42,\n",
       "    45,\n",
       "    48,\n",
       "    52,\n",
       "    53,\n",
       "    56,\n",
       "    57,\n",
       "    60,\n",
       "    63,\n",
       "    64,\n",
       "    67,\n",
       "    68,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    78,\n",
       "    79,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134],\n",
       "   '+all values greater than',\n",
       "   134]],\n",
       " ['o9_27737',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    17,\n",
       "    20,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    44,\n",
       "    47,\n",
       "    48,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    58,\n",
       "    61,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    71,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    138],\n",
       "   '+all values greater than',\n",
       "   138]],\n",
       " ['o9_27767',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    16,\n",
       "    19,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130],\n",
       "   '+all values greater than',\n",
       "   130]],\n",
       " ['o9_28113',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    24,\n",
       "    29,\n",
       "    32,\n",
       "    35,\n",
       "    38,\n",
       "    41,\n",
       "    44,\n",
       "    47,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    148],\n",
       "   '+all values greater than',\n",
       "   148]],\n",
       " ['o9_28153',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    23,\n",
       "    27,\n",
       "    32,\n",
       "    36,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    50,\n",
       "    52,\n",
       "    55,\n",
       "    59,\n",
       "    61,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    168],\n",
       "   '+all values greater than',\n",
       "   168]],\n",
       " ['o9_28284',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    13,\n",
       "    17,\n",
       "    20,\n",
       "    24,\n",
       "    26,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88],\n",
       "   '+all values greater than',\n",
       "   88]],\n",
       " ['o9_28529',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    20,\n",
       "    26,\n",
       "    33,\n",
       "    37,\n",
       "    40,\n",
       "    46,\n",
       "    50,\n",
       "    53,\n",
       "    57,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    70,\n",
       "    73,\n",
       "    74,\n",
       "    77,\n",
       "    80,\n",
       "    83,\n",
       "    86,\n",
       "    87,\n",
       "    90,\n",
       "    93,\n",
       "    94,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    103,\n",
       "    106,\n",
       "    107,\n",
       "    110,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    163,\n",
       "    164,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    201,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    216],\n",
       "   '+all values greater than',\n",
       "   216]],\n",
       " ['o9_28592',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    23,\n",
       "    27,\n",
       "    31,\n",
       "    35,\n",
       "    39,\n",
       "    43,\n",
       "    46,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    58,\n",
       "    61,\n",
       "    62,\n",
       "    66,\n",
       "    69,\n",
       "    70,\n",
       "    73,\n",
       "    76,\n",
       "    77,\n",
       "    80,\n",
       "    81,\n",
       "    84,\n",
       "    85,\n",
       "    88,\n",
       "    89,\n",
       "    92,\n",
       "    93,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    172],\n",
       "   '+all values greater than',\n",
       "   172]],\n",
       " ['o9_28746',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    16,\n",
       "    22,\n",
       "    27,\n",
       "    32,\n",
       "    35,\n",
       "    38,\n",
       "    43,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    62,\n",
       "    65,\n",
       "    67,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    162],\n",
       "   '+all values greater than',\n",
       "   162]],\n",
       " ['o9_28751',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    14,\n",
       "    18,\n",
       "    22,\n",
       "    26,\n",
       "    28,\n",
       "    32,\n",
       "    35,\n",
       "    36,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102],\n",
       "   '+all values greater than',\n",
       "   102]],\n",
       " ['o9_28810',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    22,\n",
       "    27,\n",
       "    31,\n",
       "    36,\n",
       "    40,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    62,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    83,\n",
       "    85,\n",
       "    87,\n",
       "    89,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    107,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    125,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    143,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176],\n",
       "   '+all values greater than',\n",
       "   176]],\n",
       " ['o9_29048',\n",
       "  False,\n",
       "  [[0, 5, 8, 10, 13, 15, 17, 19, 21, 22, 24, 26, 27, 29, 30, 31, 32, 34],\n",
       "   '+all values greater than',\n",
       "   34]],\n",
       " ['o9_29246',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    24,\n",
       "    30,\n",
       "    33,\n",
       "    38,\n",
       "    41,\n",
       "    46,\n",
       "    49,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    71,\n",
       "    74,\n",
       "    76,\n",
       "    79,\n",
       "    82,\n",
       "    84,\n",
       "    87,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    101,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    132,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    169,\n",
       "    170,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    175,\n",
       "    177,\n",
       "    178,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    184,\n",
       "    186,\n",
       "    187,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    194,\n",
       "    195,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    210],\n",
       "   '+all values greater than',\n",
       "   210]],\n",
       " ['o9_29436',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    18,\n",
       "    26,\n",
       "    29,\n",
       "    35,\n",
       "    38,\n",
       "    44,\n",
       "    47,\n",
       "    52,\n",
       "    55,\n",
       "    58,\n",
       "    61,\n",
       "    64,\n",
       "    67,\n",
       "    70,\n",
       "    73,\n",
       "    76,\n",
       "    78,\n",
       "    81,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    90,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    99,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    119,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    128,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    138,\n",
       "    139,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    154,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    177,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    182,\n",
       "    183,\n",
       "    185,\n",
       "    186,\n",
       "    188,\n",
       "    189,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    208,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    214],\n",
       "   '+all values greater than',\n",
       "   214]],\n",
       " ['o9_29529',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    15,\n",
       "    20,\n",
       "    23,\n",
       "    28,\n",
       "    31,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    123,\n",
       "    124,\n",
       "    126],\n",
       "   '+all values greater than',\n",
       "   126]],\n",
       " ['o9_29551',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    18,\n",
       "    23,\n",
       "    25,\n",
       "    28,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    42,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98],\n",
       "   '+all values greater than',\n",
       "   98]],\n",
       " ['o9_29648',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    13,\n",
       "    17,\n",
       "    20,\n",
       "    24,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88],\n",
       "   '+all values greater than',\n",
       "   88]],\n",
       " ['o9_29751',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    14,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54],\n",
       "   '+all values greater than',\n",
       "   54]],\n",
       " ['o9_29766',\n",
       "  False,\n",
       "  [[0, 5, 9, 12, 14, 17, 19, 20, 22, 24, 25, 27, 28, 29, 31, 32, 33, 34, 36],\n",
       "   '+all values greater than',\n",
       "   36]],\n",
       " ['o9_30142',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    14,\n",
       "    20,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124],\n",
       "   '+all values greater than',\n",
       "   124]],\n",
       " ['o9_30150',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    11,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68],\n",
       "   '+all values greater than',\n",
       "   68]],\n",
       " ['o9_30375',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    17,\n",
       "    22,\n",
       "    28,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    44,\n",
       "    47,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    61,\n",
       "    64,\n",
       "    67,\n",
       "    69,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    78,\n",
       "    80,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    116,\n",
       "    117,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    141,\n",
       "    142,\n",
       "    144,\n",
       "    145,\n",
       "    146,\n",
       "    147,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    157,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    172],\n",
       "   '+all values greater than',\n",
       "   172]],\n",
       " ['o9_30634', True, [[0, 4, 6, 8, 9, 10, 12], '+all values greater than', 12]],\n",
       " ['o9_30650',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    14,\n",
       "    15,\n",
       "    18,\n",
       "    21,\n",
       "    22,\n",
       "    24,\n",
       "    25,\n",
       "    28,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42],\n",
       "   '+all values greater than',\n",
       "   42]],\n",
       " ['o9_30721',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    18,\n",
       "    22,\n",
       "    25,\n",
       "    29,\n",
       "    32,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    110],\n",
       "   '+all values greater than',\n",
       "   110]],\n",
       " ['o9_30790',\n",
       "  False,\n",
       "  [[0,\n",
       "    13,\n",
       "    19,\n",
       "    26,\n",
       "    32,\n",
       "    38,\n",
       "    41,\n",
       "    45,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    64,\n",
       "    67,\n",
       "    70,\n",
       "    73,\n",
       "    76,\n",
       "    79,\n",
       "    82,\n",
       "    83,\n",
       "    86,\n",
       "    89,\n",
       "    92,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    101,\n",
       "    102,\n",
       "    105,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    114,\n",
       "    115,\n",
       "    117,\n",
       "    120,\n",
       "    121,\n",
       "    123,\n",
       "    124,\n",
       "    127,\n",
       "    128,\n",
       "    130,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    143,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    150,\n",
       "    152,\n",
       "    153,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    161,\n",
       "    162,\n",
       "    164,\n",
       "    165,\n",
       "    166,\n",
       "    168,\n",
       "    169,\n",
       "    171,\n",
       "    172,\n",
       "    174,\n",
       "    175,\n",
       "    177,\n",
       "    178,\n",
       "    179,\n",
       "    180,\n",
       "    181,\n",
       "    183,\n",
       "    184,\n",
       "    185,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    196,\n",
       "    197,\n",
       "    198,\n",
       "    199,\n",
       "    200,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    207,\n",
       "    209,\n",
       "    210,\n",
       "    211,\n",
       "    212,\n",
       "    213,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    228],\n",
       "   '+all values greater than',\n",
       "   228]],\n",
       " ['o9_31165',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    18,\n",
       "    22,\n",
       "    29,\n",
       "    33,\n",
       "    36,\n",
       "    40,\n",
       "    44,\n",
       "    47,\n",
       "    51,\n",
       "    54,\n",
       "    57,\n",
       "    58,\n",
       "    62,\n",
       "    65,\n",
       "    68,\n",
       "    69,\n",
       "    72,\n",
       "    75,\n",
       "    76,\n",
       "    79,\n",
       "    80,\n",
       "    83,\n",
       "    86,\n",
       "    87,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    97,\n",
       "    98,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    108,\n",
       "    109,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    119,\n",
       "    120,\n",
       "    122,\n",
       "    123,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    143,\n",
       "    144,\n",
       "    145,\n",
       "    147,\n",
       "    148,\n",
       "    149,\n",
       "    150,\n",
       "    151,\n",
       "    152,\n",
       "    154,\n",
       "    155,\n",
       "    156,\n",
       "    158,\n",
       "    159,\n",
       "    160,\n",
       "    161,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    166,\n",
       "    167,\n",
       "    168,\n",
       "    169,\n",
       "    170,\n",
       "    171,\n",
       "    172,\n",
       "    173,\n",
       "    174,\n",
       "    176],\n",
       "   '+all values greater than',\n",
       "   176]],\n",
       " ['o9_31267',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    14,\n",
       "    18,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68],\n",
       "   '+all values greater than',\n",
       "   68]],\n",
       " ['o9_31321',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    7,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    25,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40],\n",
       "   '+all values greater than',\n",
       "   40]],\n",
       " ['o9_31440',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    13,\n",
       "    16,\n",
       "    21,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86],\n",
       "   '+all values greater than',\n",
       "   86]],\n",
       " ['o9_31481',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    14,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60],\n",
       "   '+all values greater than',\n",
       "   60]],\n",
       " ['o9_32044',\n",
       "  False,\n",
       "  [[0, 4, 8, 11, 13, 15, 17, 18, 20, 21, 22, 24, 25, 26, 28],\n",
       "   '+all values greater than',\n",
       "   28]],\n",
       " ['o9_32065',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    13,\n",
       "    17,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86],\n",
       "   '+all values greater than',\n",
       "   86]],\n",
       " ['o9_32132',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    12,\n",
       "    15,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68],\n",
       "   '+all values greater than',\n",
       "   68]],\n",
       " ['o9_32150',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62],\n",
       "   '+all values greater than',\n",
       "   62]],\n",
       " ['o9_32257',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    13,\n",
       "    16,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    30,\n",
       "    33,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78],\n",
       "   '+all values greater than',\n",
       "   78]],\n",
       " ['o9_32314',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    15,\n",
       "    17,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62],\n",
       "   '+all values greater than',\n",
       "   62]],\n",
       " ['o9_32471',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56],\n",
       "   '+all values greater than',\n",
       "   56]],\n",
       " ['o9_32588',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62],\n",
       "   '+all values greater than',\n",
       "   62]],\n",
       " ['o9_32964',\n",
       "  False,\n",
       "  [[0, 6, 10, 13, 14, 17, 19, 20, 23, 24, 26, 27, 28, 30, 31, 32, 33, 34, 36],\n",
       "   '+all values greater than',\n",
       "   36]],\n",
       " ['o9_33189',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    12,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52],\n",
       "   '+all values greater than',\n",
       "   52]],\n",
       " ['o9_33284',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    20,\n",
       "    23,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    122],\n",
       "   '+all values greater than',\n",
       "   122]],\n",
       " ['o9_33380',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    11,\n",
       "    14,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40],\n",
       "   '+all values greater than',\n",
       "   40]],\n",
       " ['o9_33430',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    13,\n",
       "    15,\n",
       "    18,\n",
       "    20,\n",
       "    23,\n",
       "    24,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    50],\n",
       "   '+all values greater than',\n",
       "   50]],\n",
       " ['o9_33486',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    16,\n",
       "    20,\n",
       "    25,\n",
       "    28,\n",
       "    33,\n",
       "    36,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    112,\n",
       "    113,\n",
       "    115,\n",
       "    116,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    132,\n",
       "    133,\n",
       "    134,\n",
       "    135,\n",
       "    136,\n",
       "    137,\n",
       "    138,\n",
       "    140],\n",
       "   '+all values greater than',\n",
       "   140]],\n",
       " ['o9_33526',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    15,\n",
       "    18,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70],\n",
       "   '+all values greater than',\n",
       "   70]],\n",
       " ['o9_33585',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    14,\n",
       "    17,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    39,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100],\n",
       "   '+all values greater than',\n",
       "   100]],\n",
       " ['o9_33801',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    15,\n",
       "    19,\n",
       "    21,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76],\n",
       "   '+all values greater than',\n",
       "   76]],\n",
       " ['o9_33944',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    14,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52],\n",
       "   '+all values greater than',\n",
       "   52]],\n",
       " ['o9_33959',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    12,\n",
       "    16,\n",
       "    19,\n",
       "    23,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78],\n",
       "   '+all values greater than',\n",
       "   78]],\n",
       " ['o9_34000',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    13,\n",
       "    16,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86],\n",
       "   '+all values greater than',\n",
       "   86]],\n",
       " ['o9_34403',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    14,\n",
       "    17,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92],\n",
       "   '+all values greater than',\n",
       "   92]],\n",
       " ['o9_34409',\n",
       "  False,\n",
       "  [[0, 4, 7, 10, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30],\n",
       "   '+all values greater than',\n",
       "   30]],\n",
       " ['o9_34689',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    15,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    70],\n",
       "   '+all values greater than',\n",
       "   70]],\n",
       " ['o9_35320',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    17,\n",
       "    21,\n",
       "    23,\n",
       "    27,\n",
       "    29,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94],\n",
       "   '+all values greater than',\n",
       "   94]],\n",
       " ['o9_35549',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    22,\n",
       "    27,\n",
       "    33,\n",
       "    38,\n",
       "    44,\n",
       "    49,\n",
       "    54,\n",
       "    57,\n",
       "    60,\n",
       "    65,\n",
       "    68,\n",
       "    71,\n",
       "    76,\n",
       "    79,\n",
       "    81,\n",
       "    84,\n",
       "    87,\n",
       "    90,\n",
       "    92,\n",
       "    95,\n",
       "    98,\n",
       "    101,\n",
       "    103,\n",
       "    106,\n",
       "    108,\n",
       "    111,\n",
       "    113,\n",
       "    114,\n",
       "    117,\n",
       "    119,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    128,\n",
       "    130,\n",
       "    133,\n",
       "    135,\n",
       "    136,\n",
       "    138,\n",
       "    140,\n",
       "    141,\n",
       "    144,\n",
       "    146,\n",
       "    147,\n",
       "    149,\n",
       "    151,\n",
       "    152,\n",
       "    155,\n",
       "    157,\n",
       "    158,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    187,\n",
       "    189,\n",
       "    190,\n",
       "    192,\n",
       "    193,\n",
       "    194,\n",
       "    195,\n",
       "    197,\n",
       "    198,\n",
       "    200,\n",
       "    201,\n",
       "    203,\n",
       "    204,\n",
       "    205,\n",
       "    206,\n",
       "    208,\n",
       "    209,\n",
       "    211,\n",
       "    212,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    217,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    222,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    228,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    233,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    239,\n",
       "    241,\n",
       "    242,\n",
       "    243,\n",
       "    244,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    249,\n",
       "    250,\n",
       "    251,\n",
       "    252,\n",
       "    253,\n",
       "    254,\n",
       "    255,\n",
       "    257,\n",
       "    258,\n",
       "    259,\n",
       "    260,\n",
       "    261,\n",
       "    262,\n",
       "    263,\n",
       "    264,\n",
       "    265,\n",
       "    266,\n",
       "    268],\n",
       "   '+all values greater than',\n",
       "   268]],\n",
       " ['o9_35666',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    14,\n",
       "    18,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68],\n",
       "   '+all values greater than',\n",
       "   68]],\n",
       " ['o9_35682',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    17,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86],\n",
       "   '+all values greater than',\n",
       "   86]],\n",
       " ['o9_35720',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    14,\n",
       "    17,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60],\n",
       "   '+all values greater than',\n",
       "   60]],\n",
       " ['o9_35736',\n",
       "  False,\n",
       "  [[0,\n",
       "    11,\n",
       "    22,\n",
       "    28,\n",
       "    33,\n",
       "    39,\n",
       "    44,\n",
       "    50,\n",
       "    53,\n",
       "    56,\n",
       "    61,\n",
       "    64,\n",
       "    67,\n",
       "    72,\n",
       "    75,\n",
       "    78,\n",
       "    81,\n",
       "    84,\n",
       "    86,\n",
       "    89,\n",
       "    92,\n",
       "    95,\n",
       "    97,\n",
       "    100,\n",
       "    103,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    112,\n",
       "    114,\n",
       "    117,\n",
       "    118,\n",
       "    120,\n",
       "    123,\n",
       "    125,\n",
       "    128,\n",
       "    129,\n",
       "    131,\n",
       "    134,\n",
       "    135,\n",
       "    137,\n",
       "    139,\n",
       "    140,\n",
       "    142,\n",
       "    145,\n",
       "    146,\n",
       "    148,\n",
       "    150,\n",
       "    151,\n",
       "    153,\n",
       "    156,\n",
       "    157,\n",
       "    159,\n",
       "    160,\n",
       "    162,\n",
       "    163,\n",
       "    165,\n",
       "    167,\n",
       "    168,\n",
       "    170,\n",
       "    171,\n",
       "    173,\n",
       "    174,\n",
       "    176,\n",
       "    178,\n",
       "    179,\n",
       "    181,\n",
       "    182,\n",
       "    184,\n",
       "    185,\n",
       "    187,\n",
       "    188,\n",
       "    190,\n",
       "    191,\n",
       "    192,\n",
       "    193,\n",
       "    195,\n",
       "    196,\n",
       "    198,\n",
       "    199,\n",
       "    201,\n",
       "    202,\n",
       "    203,\n",
       "    204,\n",
       "    206,\n",
       "    207,\n",
       "    209,\n",
       "    210,\n",
       "    212,\n",
       "    213,\n",
       "    214,\n",
       "    215,\n",
       "    216,\n",
       "    218,\n",
       "    219,\n",
       "    220,\n",
       "    221,\n",
       "    223,\n",
       "    224,\n",
       "    225,\n",
       "    226,\n",
       "    227,\n",
       "    229,\n",
       "    230,\n",
       "    231,\n",
       "    232,\n",
       "    234,\n",
       "    235,\n",
       "    236,\n",
       "    237,\n",
       "    238,\n",
       "    240,\n",
       "    241,\n",
       "    242,\n",
       "    243,\n",
       "    244,\n",
       "    245,\n",
       "    246,\n",
       "    247,\n",
       "    248,\n",
       "    249,\n",
       "    251,\n",
       "    252,\n",
       "    253,\n",
       "    254,\n",
       "    255,\n",
       "    256,\n",
       "    257,\n",
       "    258,\n",
       "    259,\n",
       "    260,\n",
       "    262],\n",
       "   '+all values greater than',\n",
       "   262]],\n",
       " ['o9_35772',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84],\n",
       "   '+all values greater than',\n",
       "   84]],\n",
       " ['o9_35928',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    11,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44],\n",
       "   '+all values greater than',\n",
       "   44]],\n",
       " ['o9_36114',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    13,\n",
       "    17,\n",
       "    20,\n",
       "    24,\n",
       "    26,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86],\n",
       "   '+all values greater than',\n",
       "   86]],\n",
       " ['o9_36250',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    9,\n",
       "    13,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64],\n",
       "   '+all values greater than',\n",
       "   64]],\n",
       " ['o9_36380',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    14,\n",
       "    20,\n",
       "    24,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118],\n",
       "   '+all values greater than',\n",
       "   118]],\n",
       " ['o9_36544',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    15,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62],\n",
       "   '+all values greater than',\n",
       "   62]],\n",
       " ['o9_36809',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44],\n",
       "   '+all values greater than',\n",
       "   44]],\n",
       " ['o9_36958',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    14,\n",
       "    16,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44],\n",
       "   '+all values greater than',\n",
       "   44]],\n",
       " ['o9_37050',\n",
       "  False,\n",
       "  [[0,\n",
       "    10,\n",
       "    16,\n",
       "    20,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    36,\n",
       "    39,\n",
       "    42,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    55,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    64,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    105,\n",
       "    106,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114,\n",
       "    115,\n",
       "    116,\n",
       "    118,\n",
       "    119,\n",
       "    120,\n",
       "    121,\n",
       "    122,\n",
       "    124,\n",
       "    125,\n",
       "    126,\n",
       "    127,\n",
       "    128,\n",
       "    129,\n",
       "    130,\n",
       "    131,\n",
       "    132,\n",
       "    134],\n",
       "   '+all values greater than',\n",
       "   134]],\n",
       " ['o9_37291',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82],\n",
       "   '+all values greater than',\n",
       "   82]],\n",
       " ['o9_37482',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    11,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72],\n",
       "   '+all values greater than',\n",
       "   72]],\n",
       " ['o9_37551',\n",
       "  False,\n",
       "  [[0, 5, 8, 11, 14, 16, 18, 20, 22, 23, 25, 26, 28, 29, 31, 32, 33, 34, 36],\n",
       "   '+all values greater than',\n",
       "   36]],\n",
       " ['o9_37685',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    8,\n",
       "    11,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    22,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44],\n",
       "   '+all values greater than',\n",
       "   44]],\n",
       " ['o9_37751',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    14,\n",
       "    17,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62],\n",
       "   '+all values greater than',\n",
       "   62]],\n",
       " ['o9_37754',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80],\n",
       "   '+all values greater than',\n",
       "   80]],\n",
       " ['o9_37851',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    13,\n",
       "    16,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82],\n",
       "   '+all values greater than',\n",
       "   82]],\n",
       " ['o9_37941',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    17,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    35,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94],\n",
       "   '+all values greater than',\n",
       "   94]],\n",
       " ['o9_38287',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    15,\n",
       "    17,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58],\n",
       "   '+all values greater than',\n",
       "   58]],\n",
       " ['o9_38679',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    18,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    37,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106],\n",
       "   '+all values greater than',\n",
       "   106]],\n",
       " ['o9_38811',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    14,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60],\n",
       "   '+all values greater than',\n",
       "   60]],\n",
       " ['o9_38928',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    9,\n",
       "    12,\n",
       "    15,\n",
       "    17,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38],\n",
       "   '+all values greater than',\n",
       "   38]],\n",
       " ['o9_38989',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    14,\n",
       "    18,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66],\n",
       "   '+all values greater than',\n",
       "   66]],\n",
       " ['o9_39162',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    9,\n",
       "    13,\n",
       "    15,\n",
       "    18,\n",
       "    21,\n",
       "    22,\n",
       "    24,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    45,\n",
       "    46,\n",
       "    48],\n",
       "   '+all values greater than',\n",
       "   48]],\n",
       " ['o9_39394',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    15,\n",
       "    19,\n",
       "    23,\n",
       "    27,\n",
       "    30,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    74,\n",
       "    76,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    106,\n",
       "    107,\n",
       "    108,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    114],\n",
       "   '+all values greater than',\n",
       "   114]],\n",
       " ['o9_39451',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    13,\n",
       "    16,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    33,\n",
       "    36,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82],\n",
       "   '+all values greater than',\n",
       "   82]],\n",
       " ['o9_39521',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    17,\n",
       "    22,\n",
       "    24,\n",
       "    28,\n",
       "    30,\n",
       "    34,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    76,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104],\n",
       "   '+all values greater than',\n",
       "   104]],\n",
       " ['o9_39606',\n",
       "  False,\n",
       "  [[0,\n",
       "    4,\n",
       "    8,\n",
       "    11,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46],\n",
       "   '+all values greater than',\n",
       "   46]],\n",
       " ['o9_39608',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    8,\n",
       "    11,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46],\n",
       "   '+all values greater than',\n",
       "   46]],\n",
       " ['o9_39859',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    52],\n",
       "   '+all values greater than',\n",
       "   52]],\n",
       " ['o9_39879',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    8,\n",
       "    11,\n",
       "    14,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42],\n",
       "   '+all values greater than',\n",
       "   42]],\n",
       " ['o9_39981',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    8,\n",
       "    11,\n",
       "    13,\n",
       "    16,\n",
       "    18,\n",
       "    20,\n",
       "    22,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38],\n",
       "   '+all values greater than',\n",
       "   38]],\n",
       " ['o9_40026',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    8,\n",
       "    12,\n",
       "    14,\n",
       "    16,\n",
       "    19,\n",
       "    20,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    35,\n",
       "    36,\n",
       "    38],\n",
       "   '+all values greater than',\n",
       "   38]],\n",
       " ['o9_40052',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    12,\n",
       "    16,\n",
       "    19,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    29,\n",
       "    32,\n",
       "    34,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72],\n",
       "   '+all values greater than',\n",
       "   72]],\n",
       " ['o9_40075',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    14,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    70,\n",
       "    72],\n",
       "   '+all values greater than',\n",
       "   72]],\n",
       " ['o9_40179',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    15,\n",
       "    18,\n",
       "    23,\n",
       "    26,\n",
       "    30,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    45,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    53,\n",
       "    56,\n",
       "    58,\n",
       "    60,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    70,\n",
       "    71,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    82,\n",
       "    83,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    93,\n",
       "    94,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    108],\n",
       "   '+all values greater than',\n",
       "   108]],\n",
       " ['o9_40363',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    12,\n",
       "    15,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    27,\n",
       "    28,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    36,\n",
       "    39,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    66],\n",
       "   '+all values greater than',\n",
       "   66]],\n",
       " ['o9_40487',\n",
       "  False,\n",
       "  [[0, 5, 8, 11, 13, 15, 17, 18, 20, 21, 23, 24, 25, 26, 28],\n",
       "   '+all values greater than',\n",
       "   28]],\n",
       " ['o9_40504',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    9,\n",
       "    12,\n",
       "    15,\n",
       "    17,\n",
       "    19,\n",
       "    21,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    28,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42],\n",
       "   '+all values greater than',\n",
       "   42]],\n",
       " ['o9_40582',\n",
       "  False,\n",
       "  [[0, 5, 9, 11, 14, 15, 18, 19, 21, 23, 24, 25, 27, 28, 29, 30, 32],\n",
       "   '+all values greater than',\n",
       "   32]],\n",
       " ['o9_41372',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    11,\n",
       "    14,\n",
       "    17,\n",
       "    20,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    45,\n",
       "    46,\n",
       "    48,\n",
       "    49,\n",
       "    51,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    64,\n",
       "    65,\n",
       "    66,\n",
       "    68],\n",
       "   '+all values greater than',\n",
       "   68]],\n",
       " ['o9_42224',\n",
       "  False,\n",
       "  [[0,\n",
       "    5,\n",
       "    10,\n",
       "    13,\n",
       "    16,\n",
       "    19,\n",
       "    21,\n",
       "    24,\n",
       "    26,\n",
       "    29,\n",
       "    31,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    39,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60],\n",
       "   '+all values greater than',\n",
       "   60]],\n",
       " ['o9_42493',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    15,\n",
       "    18,\n",
       "    21,\n",
       "    23,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    34,\n",
       "    36,\n",
       "    38,\n",
       "    39,\n",
       "    41,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    59,\n",
       "    60,\n",
       "    61,\n",
       "    62,\n",
       "    64],\n",
       "   '+all values greater than',\n",
       "   64]],\n",
       " ['o9_42675',\n",
       "  False,\n",
       "  [[0, 5, 8, 11, 13, 15, 17, 19, 21, 22, 24, 25, 27, 28, 29, 30, 32],\n",
       "   '+all values greater than',\n",
       "   32]],\n",
       " ['o9_42961',\n",
       "  False,\n",
       "  [[0,\n",
       "    6,\n",
       "    9,\n",
       "    13,\n",
       "    15,\n",
       "    17,\n",
       "    20,\n",
       "    22,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    29,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    34,\n",
       "    36,\n",
       "    37,\n",
       "    38,\n",
       "    39,\n",
       "    40,\n",
       "    42],\n",
       "   '+all values greater than',\n",
       "   42]],\n",
       " ['o9_43001',\n",
       "  False,\n",
       "  [[0,\n",
       "    8,\n",
       "    13,\n",
       "    17,\n",
       "    21,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    33,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    50,\n",
       "    52,\n",
       "    54,\n",
       "    55,\n",
       "    57,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    67,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    77,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    82,\n",
       "    84,\n",
       "    85,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    92],\n",
       "   '+all values greater than',\n",
       "   92]],\n",
       " ['o9_43679',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    14,\n",
       "    19,\n",
       "    22,\n",
       "    26,\n",
       "    29,\n",
       "    33,\n",
       "    36,\n",
       "    39,\n",
       "    41,\n",
       "    44,\n",
       "    46,\n",
       "    48,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    58,\n",
       "    59,\n",
       "    61,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    77,\n",
       "    78,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    94,\n",
       "    95,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    102,\n",
       "    103,\n",
       "    104,\n",
       "    105,\n",
       "    106,\n",
       "    107,\n",
       "    109,\n",
       "    110,\n",
       "    111,\n",
       "    112,\n",
       "    113,\n",
       "    114,\n",
       "    116],\n",
       "   '+all values greater than',\n",
       "   116]],\n",
       " ['o9_43750',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    11,\n",
       "    14,\n",
       "    18,\n",
       "    20,\n",
       "    23,\n",
       "    25,\n",
       "    27,\n",
       "    30,\n",
       "    31,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    42,\n",
       "    43,\n",
       "    44,\n",
       "    46,\n",
       "    47,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    54,\n",
       "    55,\n",
       "    56,\n",
       "    57,\n",
       "    58,\n",
       "    60],\n",
       "   '+all values greater than',\n",
       "   60]],\n",
       " ['o9_43857',\n",
       "  False,\n",
       "  [[0,\n",
       "    7,\n",
       "    10,\n",
       "    14,\n",
       "    17,\n",
       "    19,\n",
       "    22,\n",
       "    24,\n",
       "    26,\n",
       "    28,\n",
       "    30,\n",
       "    32,\n",
       "    33,\n",
       "    35,\n",
       "    37,\n",
       "    38,\n",
       "    40,\n",
       "    41,\n",
       "    42,\n",
       "    44,\n",
       "    45,\n",
       "    47,\n",
       "    48,\n",
       "    49,\n",
       "    50,\n",
       "    51,\n",
       "    52,\n",
       "    54],\n",
       "   '+all values greater than',\n",
       "   54]],\n",
       " ['o9_43953',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    13,\n",
       "    18,\n",
       "    22,\n",
       "    25,\n",
       "    28,\n",
       "    31,\n",
       "    34,\n",
       "    37,\n",
       "    38,\n",
       "    41,\n",
       "    43,\n",
       "    46,\n",
       "    47,\n",
       "    50,\n",
       "    51,\n",
       "    53,\n",
       "    55,\n",
       "    56,\n",
       "    59,\n",
       "    60,\n",
       "    62,\n",
       "    63,\n",
       "    65,\n",
       "    66,\n",
       "    68,\n",
       "    69,\n",
       "    71,\n",
       "    72,\n",
       "    74,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    80,\n",
       "    81,\n",
       "    83,\n",
       "    84,\n",
       "    85,\n",
       "    87,\n",
       "    88,\n",
       "    89,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    94,\n",
       "    96],\n",
       "   '+all values greater than',\n",
       "   96]],\n",
       " ['o9_44054',\n",
       "  False,\n",
       "  [[0,\n",
       "    9,\n",
       "    14,\n",
       "    18,\n",
       "    23,\n",
       "    26,\n",
       "    29,\n",
       "    32,\n",
       "    35,\n",
       "    38,\n",
       "    40,\n",
       "    43,\n",
       "    44,\n",
       "    47,\n",
       "    49,\n",
       "    52,\n",
       "    53,\n",
       "    55,\n",
       "    57,\n",
       "    58,\n",
       "    61,\n",
       "    62,\n",
       "    64,\n",
       "    66,\n",
       "    67,\n",
       "    69,\n",
       "    70,\n",
       "    72,\n",
       "    73,\n",
       "    75,\n",
       "    76,\n",
       "    78,\n",
       "    79,\n",
       "    81,\n",
       "    82,\n",
       "    83,\n",
       "    84,\n",
       "    86,\n",
       "    87,\n",
       "    88,\n",
       "    90,\n",
       "    91,\n",
       "    92,\n",
       "    93,\n",
       "    95,\n",
       "    96,\n",
       "    97,\n",
       "    98,\n",
       "    99,\n",
       "    100,\n",
       "    101,\n",
       "    102,\n",
       "    104],\n",
       "   '+all values greater than',\n",
       "   104]]]"
      ]
     },
     "execution_count": 7,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "formal_semigroups"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['t09847', True, [[0, 4, 7, 8, 10, 11, 12, 14], '+all values greater than', 14]]\n",
      "['o9_30634', True, [[0, 4, 6, 8, 9, 10, 12], '+all values greater than', 12]]\n"
     ]
    }
   ],
   "source": [
    "for x in formal_semigroups:\n",
    "    if x[1]==True:\n",
    "        print(x)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "We have shown that o9_30634 and t09847 are the only census L-space knots whose formal semigroup is a semigroup. In particular, both are negative answers to Question 2.8 in Wang's paper. It is known that any algebraic knot is an L-space knot whose formal semigroup is a semigroup. On the other hand, algebraic knots are known to be iterated cables of torus knots and are therefore not hyperbolic. Question 2.8 in Wang's paper asks if there exists an L-space knot which is not an iterated torus knot whose formal semigroup is a semigroup. Since our examples are hyperbolic they cannot be iterated torus knots and thus negatively answers Wang's question. Actually, both knots fit into an infinite family of hyperbolic L-space knots whose formal semigroups are semigroups."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "We work with the infinite family that corresponds to o9_30634. The other family can be studied in exactly the same way."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3 True [[0, 4, 6, 8, 9, 10, 12], '+all values greater than', 12]\n",
      "5 True [[0, 4, 8, 10, 12, 13, 14, 16, 17, 18, 20], '+all values greater than', 20]\n",
      "7 True [[0, 4, 8, 12, 14, 16, 17, 18, 20, 21, 22, 24, 25, 26, 28], '+all values greater than', 28]\n",
      "9 True [[0, 4, 8, 12, 16, 18, 20, 21, 22, 24, 25, 26, 28, 29, 30, 32, 33, 34, 36], '+all values greater than', 36]\n",
      "11 True [[0, 4, 8, 12, 16, 20, 22, 24, 25, 26, 28, 29, 30, 32, 33, 34, 36, 37, 38, 40, 41, 42, 44], '+all values greater than', 44]\n",
      "13 True [[0, 4, 8, 12, 16, 20, 24, 26, 28, 29, 30, 32, 33, 34, 36, 37, 38, 40, 41, 42, 44, 45, 46, 48, 49, 50, 52], '+all values greater than', 52]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "15 True [[0, 4, 8, 12, 16, 20, 24, 28, 30, 32, 33, 34, 36, 37, 38, 40, 41, 42, 44, 45, 46, 48, 49, 50, 52, 53, 54, 56, 57, 58, 60], '+all values greater than', 60]\n",
      "17 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 34, 36, 37, 38, 40, 41, 42, 44, 45, 46, 48, 49, 50, 52, 53, 54, 56, 57, 58, 60, 61, 62, 64, 65, 66, 68], '+all values greater than', 68]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "19 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 38, 40, 41, 42, 44, 45, 46, 48, 49, 50, 52, 53, 54, 56, 57, 58, 60, 61, 62, 64, 65, 66, 68, 69, 70, 72, 73, 74, 76], '+all values greater than', 76]\n",
      "21 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 42, 44, 45, 46, 48, 49, 50, 52, 53, 54, 56, 57, 58, 60, 61, 62, 64, 65, 66, 68, 69, 70, 72, 73, 74, 76, 77, 78, 80, 81, 82, 84], '+all values greater than', 84]\n",
      "23 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 46, 48, 49, 50, 52, 53, 54, 56, 57, 58, 60, 61, 62, 64, 65, 66, 68, 69, 70, 72, 73, 74, 76, 77, 78, 80, 81, 82, 84, 85, 86, 88, 89, 90, 92], '+all values greater than', 92]\n",
      "25 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 50, 52, 53, 54, 56, 57, 58, 60, 61, 62, 64, 65, 66, 68, 69, 70, 72, 73, 74, 76, 77, 78, 80, 81, 82, 84, 85, 86, 88, 89, 90, 92, 93, 94, 96, 97, 98, 100], '+all values greater than', 100]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "27 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 54, 56, 57, 58, 60, 61, 62, 64, 65, 66, 68, 69, 70, 72, 73, 74, 76, 77, 78, 80, 81, 82, 84, 85, 86, 88, 89, 90, 92, 93, 94, 96, 97, 98, 100, 101, 102, 104, 105, 106, 108], '+all values greater than', 108]\n",
      "29 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 58, 60, 61, 62, 64, 65, 66, 68, 69, 70, 72, 73, 74, 76, 77, 78, 80, 81, 82, 84, 85, 86, 88, 89, 90, 92, 93, 94, 96, 97, 98, 100, 101, 102, 104, 105, 106, 108, 109, 110, 112, 113, 114, 116], '+all values greater than', 116]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "31 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 62, 64, 65, 66, 68, 69, 70, 72, 73, 74, 76, 77, 78, 80, 81, 82, 84, 85, 86, 88, 89, 90, 92, 93, 94, 96, 97, 98, 100, 101, 102, 104, 105, 106, 108, 109, 110, 112, 113, 114, 116, 117, 118, 120, 121, 122, 124], '+all values greater than', 124]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "33 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 66, 68, 69, 70, 72, 73, 74, 76, 77, 78, 80, 81, 82, 84, 85, 86, 88, 89, 90, 92, 93, 94, 96, 97, 98, 100, 101, 102, 104, 105, 106, 108, 109, 110, 112, 113, 114, 116, 117, 118, 120, 121, 122, 124, 125, 126, 128, 129, 130, 132], '+all values greater than', 132]\n",
      "35 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 70, 72, 73, 74, 76, 77, 78, 80, 81, 82, 84, 85, 86, 88, 89, 90, 92, 93, 94, 96, 97, 98, 100, 101, 102, 104, 105, 106, 108, 109, 110, 112, 113, 114, 116, 117, 118, 120, 121, 122, 124, 125, 126, 128, 129, 130, 132, 133, 134, 136, 137, 138, 140], '+all values greater than', 140]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "37 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 74, 76, 77, 78, 80, 81, 82, 84, 85, 86, 88, 89, 90, 92, 93, 94, 96, 97, 98, 100, 101, 102, 104, 105, 106, 108, 109, 110, 112, 113, 114, 116, 117, 118, 120, 121, 122, 124, 125, 126, 128, 129, 130, 132, 133, 134, 136, 137, 138, 140, 141, 142, 144, 145, 146, 148], '+all values greater than', 148]\n",
      "39 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 78, 80, 81, 82, 84, 85, 86, 88, 89, 90, 92, 93, 94, 96, 97, 98, 100, 101, 102, 104, 105, 106, 108, 109, 110, 112, 113, 114, 116, 117, 118, 120, 121, 122, 124, 125, 126, 128, 129, 130, 132, 133, 134, 136, 137, 138, 140, 141, 142, 144, 145, 146, 148, 149, 150, 152, 153, 154, 156], '+all values greater than', 156]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "41 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 82, 84, 85, 86, 88, 89, 90, 92, 93, 94, 96, 97, 98, 100, 101, 102, 104, 105, 106, 108, 109, 110, 112, 113, 114, 116, 117, 118, 120, 121, 122, 124, 125, 126, 128, 129, 130, 132, 133, 134, 136, 137, 138, 140, 141, 142, 144, 145, 146, 148, 149, 150, 152, 153, 154, 156, 157, 158, 160, 161, 162, 164], '+all values greater than', 164]\n",
      "43 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 86, 88, 89, 90, 92, 93, 94, 96, 97, 98, 100, 101, 102, 104, 105, 106, 108, 109, 110, 112, 113, 114, 116, 117, 118, 120, 121, 122, 124, 125, 126, 128, 129, 130, 132, 133, 134, 136, 137, 138, 140, 141, 142, 144, 145, 146, 148, 149, 150, 152, 153, 154, 156, 157, 158, 160, 161, 162, 164, 165, 166, 168, 169, 170, 172], '+all values greater than', 172]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "45 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 90, 92, 93, 94, 96, 97, 98, 100, 101, 102, 104, 105, 106, 108, 109, 110, 112, 113, 114, 116, 117, 118, 120, 121, 122, 124, 125, 126, 128, 129, 130, 132, 133, 134, 136, 137, 138, 140, 141, 142, 144, 145, 146, 148, 149, 150, 152, 153, 154, 156, 157, 158, 160, 161, 162, 164, 165, 166, 168, 169, 170, 172, 173, 174, 176, 177, 178, 180], '+all values greater than', 180]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "47 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 94, 96, 97, 98, 100, 101, 102, 104, 105, 106, 108, 109, 110, 112, 113, 114, 116, 117, 118, 120, 121, 122, 124, 125, 126, 128, 129, 130, 132, 133, 134, 136, 137, 138, 140, 141, 142, 144, 145, 146, 148, 149, 150, 152, 153, 154, 156, 157, 158, 160, 161, 162, 164, 165, 166, 168, 169, 170, 172, 173, 174, 176, 177, 178, 180, 181, 182, 184, 185, 186, 188], '+all values greater than', 188]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "49 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 96, 98, 100, 101, 102, 104, 105, 106, 108, 109, 110, 112, 113, 114, 116, 117, 118, 120, 121, 122, 124, 125, 126, 128, 129, 130, 132, 133, 134, 136, 137, 138, 140, 141, 142, 144, 145, 146, 148, 149, 150, 152, 153, 154, 156, 157, 158, 160, 161, 162, 164, 165, 166, 168, 169, 170, 172, 173, 174, 176, 177, 178, 180, 181, 182, 184, 185, 186, 188, 189, 190, 192, 193, 194, 196], '+all values greater than', 196]\n",
      "51 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 96, 100, 102, 104, 105, 106, 108, 109, 110, 112, 113, 114, 116, 117, 118, 120, 121, 122, 124, 125, 126, 128, 129, 130, 132, 133, 134, 136, 137, 138, 140, 141, 142, 144, 145, 146, 148, 149, 150, 152, 153, 154, 156, 157, 158, 160, 161, 162, 164, 165, 166, 168, 169, 170, 172, 173, 174, 176, 177, 178, 180, 181, 182, 184, 185, 186, 188, 189, 190, 192, 193, 194, 196, 197, 198, 200, 201, 202, 204], '+all values greater than', 204]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "53 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 96, 100, 104, 106, 108, 109, 110, 112, 113, 114, 116, 117, 118, 120, 121, 122, 124, 125, 126, 128, 129, 130, 132, 133, 134, 136, 137, 138, 140, 141, 142, 144, 145, 146, 148, 149, 150, 152, 153, 154, 156, 157, 158, 160, 161, 162, 164, 165, 166, 168, 169, 170, 172, 173, 174, 176, 177, 178, 180, 181, 182, 184, 185, 186, 188, 189, 190, 192, 193, 194, 196, 197, 198, 200, 201, 202, 204, 205, 206, 208, 209, 210, 212], '+all values greater than', 212]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "55 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 96, 100, 104, 108, 110, 112, 113, 114, 116, 117, 118, 120, 121, 122, 124, 125, 126, 128, 129, 130, 132, 133, 134, 136, 137, 138, 140, 141, 142, 144, 145, 146, 148, 149, 150, 152, 153, 154, 156, 157, 158, 160, 161, 162, 164, 165, 166, 168, 169, 170, 172, 173, 174, 176, 177, 178, 180, 181, 182, 184, 185, 186, 188, 189, 190, 192, 193, 194, 196, 197, 198, 200, 201, 202, 204, 205, 206, 208, 209, 210, 212, 213, 214, 216, 217, 218, 220], '+all values greater than', 220]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "57 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 96, 100, 104, 108, 112, 114, 116, 117, 118, 120, 121, 122, 124, 125, 126, 128, 129, 130, 132, 133, 134, 136, 137, 138, 140, 141, 142, 144, 145, 146, 148, 149, 150, 152, 153, 154, 156, 157, 158, 160, 161, 162, 164, 165, 166, 168, 169, 170, 172, 173, 174, 176, 177, 178, 180, 181, 182, 184, 185, 186, 188, 189, 190, 192, 193, 194, 196, 197, 198, 200, 201, 202, 204, 205, 206, 208, 209, 210, 212, 213, 214, 216, 217, 218, 220, 221, 222, 224, 225, 226, 228], '+all values greater than', 228]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "59 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 96, 100, 104, 108, 112, 116, 118, 120, 121, 122, 124, 125, 126, 128, 129, 130, 132, 133, 134, 136, 137, 138, 140, 141, 142, 144, 145, 146, 148, 149, 150, 152, 153, 154, 156, 157, 158, 160, 161, 162, 164, 165, 166, 168, 169, 170, 172, 173, 174, 176, 177, 178, 180, 181, 182, 184, 185, 186, 188, 189, 190, 192, 193, 194, 196, 197, 198, 200, 201, 202, 204, 205, 206, 208, 209, 210, 212, 213, 214, 216, 217, 218, 220, 221, 222, 224, 225, 226, 228, 229, 230, 232, 233, 234, 236], '+all values greater than', 236]\n"
     ]
    }
   ],
   "source": [
    "for n in range(1,30):\n",
    "    word=(2*n+1)*[2,1,3,2]+[-1,2,1,1,2] # n=1 yields the knot 09_30634.\n",
    "    D=snappy.Link(braid_closure=word)\n",
    "    K=D.exterior()\n",
    "    alex=K.alexander_polynomial()\n",
    "    fsg=formal_semigroup(alex)\n",
    "    print(2*n+1,is_semigroup(fsg),fsg)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3 True [[0, 4, 7, 8, 10, 11, 12, 14], '+all values greater than', 14]\n",
      "5 True [[0, 4, 8, 11, 12, 14, 15, 16, 18, 19, 20, 22], '+all values greater than', 22]\n",
      "7 True [[0, 4, 8, 12, 15, 16, 18, 19, 20, 22, 23, 24, 26, 27, 28, 30], '+all values greater than', 30]\n",
      "9 True [[0, 4, 8, 12, 16, 19, 20, 22, 23, 24, 26, 27, 28, 30, 31, 32, 34, 35, 36, 38], '+all values greater than', 38]\n",
      "11 True [[0, 4, 8, 12, 16, 20, 23, 24, 26, 27, 28, 30, 31, 32, 34, 35, 36, 38, 39, 40, 42, 43, 44, 46], '+all values greater than', 46]\n",
      "13 True [[0, 4, 8, 12, 16, 20, 24, 27, 28, 30, 31, 32, 34, 35, 36, 38, 39, 40, 42, 43, 44, 46, 47, 48, 50, 51, 52, 54], '+all values greater than', 54]\n",
      "15 True [[0, 4, 8, 12, 16, 20, 24, 28, 31, 32, 34, 35, 36, 38, 39, 40, 42, 43, 44, 46, 47, 48, 50, 51, 52, 54, 55, 56, 58, 59, 60, 62], '+all values greater than', 62]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 35, 36, 38, 39, 40, 42, 43, 44, 46, 47, 48, 50, 51, 52, 54, 55, 56, 58, 59, 60, 62, 63, 64, 66, 67, 68, 70], '+all values greater than', 70]\n",
      "19 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 39, 40, 42, 43, 44, 46, 47, 48, 50, 51, 52, 54, 55, 56, 58, 59, 60, 62, 63, 64, 66, 67, 68, 70, 71, 72, 74, 75, 76, 78], '+all values greater than', 78]\n",
      "21 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 43, 44, 46, 47, 48, 50, 51, 52, 54, 55, 56, 58, 59, 60, 62, 63, 64, 66, 67, 68, 70, 71, 72, 74, 75, 76, 78, 79, 80, 82, 83, 84, 86], '+all values greater than', 86]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "23 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 47, 48, 50, 51, 52, 54, 55, 56, 58, 59, 60, 62, 63, 64, 66, 67, 68, 70, 71, 72, 74, 75, 76, 78, 79, 80, 82, 83, 84, 86, 87, 88, 90, 91, 92, 94], '+all values greater than', 94]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "25 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 51, 52, 54, 55, 56, 58, 59, 60, 62, 63, 64, 66, 67, 68, 70, 71, 72, 74, 75, 76, 78, 79, 80, 82, 83, 84, 86, 87, 88, 90, 91, 92, 94, 95, 96, 98, 99, 100, 102], '+all values greater than', 102]\n",
      "27 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 55, 56, 58, 59, 60, 62, 63, 64, 66, 67, 68, 70, 71, 72, 74, 75, 76, 78, 79, 80, 82, 83, 84, 86, 87, 88, 90, 91, 92, 94, 95, 96, 98, 99, 100, 102, 103, 104, 106, 107, 108, 110], '+all values greater than', 110]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "29 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 59, 60, 62, 63, 64, 66, 67, 68, 70, 71, 72, 74, 75, 76, 78, 79, 80, 82, 83, 84, 86, 87, 88, 90, 91, 92, 94, 95, 96, 98, 99, 100, 102, 103, 104, 106, 107, 108, 110, 111, 112, 114, 115, 116, 118], '+all values greater than', 118]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "31 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 63, 64, 66, 67, 68, 70, 71, 72, 74, 75, 76, 78, 79, 80, 82, 83, 84, 86, 87, 88, 90, 91, 92, 94, 95, 96, 98, 99, 100, 102, 103, 104, 106, 107, 108, 110, 111, 112, 114, 115, 116, 118, 119, 120, 122, 123, 124, 126], '+all values greater than', 126]\n",
      "33 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 67, 68, 70, 71, 72, 74, 75, 76, 78, 79, 80, 82, 83, 84, 86, 87, 88, 90, 91, 92, 94, 95, 96, 98, 99, 100, 102, 103, 104, 106, 107, 108, 110, 111, 112, 114, 115, 116, 118, 119, 120, 122, 123, 124, 126, 127, 128, 130, 131, 132, 134], '+all values greater than', 134]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "35 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 71, 72, 74, 75, 76, 78, 79, 80, 82, 83, 84, 86, 87, 88, 90, 91, 92, 94, 95, 96, 98, 99, 100, 102, 103, 104, 106, 107, 108, 110, 111, 112, 114, 115, 116, 118, 119, 120, 122, 123, 124, 126, 127, 128, 130, 131, 132, 134, 135, 136, 138, 139, 140, 142], '+all values greater than', 142]\n",
      "37 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 75, 76, 78, 79, 80, 82, 83, 84, 86, 87, 88, 90, 91, 92, 94, 95, 96, 98, 99, 100, 102, 103, 104, 106, 107, 108, 110, 111, 112, 114, 115, 116, 118, 119, 120, 122, 123, 124, 126, 127, 128, 130, 131, 132, 134, 135, 136, 138, 139, 140, 142, 143, 144, 146, 147, 148, 150], '+all values greater than', 150]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "39 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 79, 80, 82, 83, 84, 86, 87, 88, 90, 91, 92, 94, 95, 96, 98, 99, 100, 102, 103, 104, 106, 107, 108, 110, 111, 112, 114, 115, 116, 118, 119, 120, 122, 123, 124, 126, 127, 128, 130, 131, 132, 134, 135, 136, 138, 139, 140, 142, 143, 144, 146, 147, 148, 150, 151, 152, 154, 155, 156, 158], '+all values greater than', 158]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "41 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 83, 84, 86, 87, 88, 90, 91, 92, 94, 95, 96, 98, 99, 100, 102, 103, 104, 106, 107, 108, 110, 111, 112, 114, 115, 116, 118, 119, 120, 122, 123, 124, 126, 127, 128, 130, 131, 132, 134, 135, 136, 138, 139, 140, 142, 143, 144, 146, 147, 148, 150, 151, 152, 154, 155, 156, 158, 159, 160, 162, 163, 164, 166], '+all values greater than', 166]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "43 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 87, 88, 90, 91, 92, 94, 95, 96, 98, 99, 100, 102, 103, 104, 106, 107, 108, 110, 111, 112, 114, 115, 116, 118, 119, 120, 122, 123, 124, 126, 127, 128, 130, 131, 132, 134, 135, 136, 138, 139, 140, 142, 143, 144, 146, 147, 148, 150, 151, 152, 154, 155, 156, 158, 159, 160, 162, 163, 164, 166, 167, 168, 170, 171, 172, 174], '+all values greater than', 174]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "45 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 91, 92, 94, 95, 96, 98, 99, 100, 102, 103, 104, 106, 107, 108, 110, 111, 112, 114, 115, 116, 118, 119, 120, 122, 123, 124, 126, 127, 128, 130, 131, 132, 134, 135, 136, 138, 139, 140, 142, 143, 144, 146, 147, 148, 150, 151, 152, 154, 155, 156, 158, 159, 160, 162, 163, 164, 166, 167, 168, 170, 171, 172, 174, 175, 176, 178, 179, 180, 182], '+all values greater than', 182]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "47 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 95, 96, 98, 99, 100, 102, 103, 104, 106, 107, 108, 110, 111, 112, 114, 115, 116, 118, 119, 120, 122, 123, 124, 126, 127, 128, 130, 131, 132, 134, 135, 136, 138, 139, 140, 142, 143, 144, 146, 147, 148, 150, 151, 152, 154, 155, 156, 158, 159, 160, 162, 163, 164, 166, 167, 168, 170, 171, 172, 174, 175, 176, 178, 179, 180, 182, 183, 184, 186, 187, 188, 190], '+all values greater than', 190]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "49 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 96, 99, 100, 102, 103, 104, 106, 107, 108, 110, 111, 112, 114, 115, 116, 118, 119, 120, 122, 123, 124, 126, 127, 128, 130, 131, 132, 134, 135, 136, 138, 139, 140, 142, 143, 144, 146, 147, 148, 150, 151, 152, 154, 155, 156, 158, 159, 160, 162, 163, 164, 166, 167, 168, 170, 171, 172, 174, 175, 176, 178, 179, 180, 182, 183, 184, 186, 187, 188, 190, 191, 192, 194, 195, 196, 198], '+all values greater than', 198]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "51 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 96, 100, 103, 104, 106, 107, 108, 110, 111, 112, 114, 115, 116, 118, 119, 120, 122, 123, 124, 126, 127, 128, 130, 131, 132, 134, 135, 136, 138, 139, 140, 142, 143, 144, 146, 147, 148, 150, 151, 152, 154, 155, 156, 158, 159, 160, 162, 163, 164, 166, 167, 168, 170, 171, 172, 174, 175, 176, 178, 179, 180, 182, 183, 184, 186, 187, 188, 190, 191, 192, 194, 195, 196, 198, 199, 200, 202, 203, 204, 206], '+all values greater than', 206]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "53 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 96, 100, 104, 107, 108, 110, 111, 112, 114, 115, 116, 118, 119, 120, 122, 123, 124, 126, 127, 128, 130, 131, 132, 134, 135, 136, 138, 139, 140, 142, 143, 144, 146, 147, 148, 150, 151, 152, 154, 155, 156, 158, 159, 160, 162, 163, 164, 166, 167, 168, 170, 171, 172, 174, 175, 176, 178, 179, 180, 182, 183, 184, 186, 187, 188, 190, 191, 192, 194, 195, 196, 198, 199, 200, 202, 203, 204, 206, 207, 208, 210, 211, 212, 214], '+all values greater than', 214]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "55 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 96, 100, 104, 108, 111, 112, 114, 115, 116, 118, 119, 120, 122, 123, 124, 126, 127, 128, 130, 131, 132, 134, 135, 136, 138, 139, 140, 142, 143, 144, 146, 147, 148, 150, 151, 152, 154, 155, 156, 158, 159, 160, 162, 163, 164, 166, 167, 168, 170, 171, 172, 174, 175, 176, 178, 179, 180, 182, 183, 184, 186, 187, 188, 190, 191, 192, 194, 195, 196, 198, 199, 200, 202, 203, 204, 206, 207, 208, 210, 211, 212, 214, 215, 216, 218, 219, 220, 222], '+all values greater than', 222]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "57 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 96, 100, 104, 108, 112, 115, 116, 118, 119, 120, 122, 123, 124, 126, 127, 128, 130, 131, 132, 134, 135, 136, 138, 139, 140, 142, 143, 144, 146, 147, 148, 150, 151, 152, 154, 155, 156, 158, 159, 160, 162, 163, 164, 166, 167, 168, 170, 171, 172, 174, 175, 176, 178, 179, 180, 182, 183, 184, 186, 187, 188, 190, 191, 192, 194, 195, 196, 198, 199, 200, 202, 203, 204, 206, 207, 208, 210, 211, 212, 214, 215, 216, 218, 219, 220, 222, 223, 224, 226, 227, 228, 230], '+all values greater than', 230]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "59 True [[0, 4, 8, 12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 96, 100, 104, 108, 112, 116, 119, 120, 122, 123, 124, 126, 127, 128, 130, 131, 132, 134, 135, 136, 138, 139, 140, 142, 143, 144, 146, 147, 148, 150, 151, 152, 154, 155, 156, 158, 159, 160, 162, 163, 164, 166, 167, 168, 170, 171, 172, 174, 175, 176, 178, 179, 180, 182, 183, 184, 186, 187, 188, 190, 191, 192, 194, 195, 196, 198, 199, 200, 202, 203, 204, 206, 207, 208, 210, 211, 212, 214, 215, 216, 218, 219, 220, 222, 223, 224, 226, 227, 228, 230, 231, 232, 234, 235, 236, 238], '+all values greater than', 238]\n"
     ]
    }
   ],
   "source": [
    "#The other infinity family where n=1 corresponds to t09847. The family can be handled exactly as the other example of the infinite family in our paper.\n",
    "\n",
    "for n in range(1,30):\n",
    "    word=(2*n+1)*[2,1,3,2]+[1,2,1,1,2]\n",
    "    D=snappy.Link(braid_closure=word)\n",
    "    K=D.exterior()\n",
    "    alex=K.alexander_polynomial()\n",
    "    fsg=formal_semigroup(alex)\n",
    "    print(2*n+1,is_semigroup(fsg),fsg)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.5",
   "language": "sagemath",
   "metadata": {
    "cocalc": {
     "description": "Open-source mathematical software system",
     "priority": 10,
     "url": "https://www.sagemath.org/"
    }
   },
   "name": "sage-9.5",
   "resource_dir": "/ext/jupyter/kernels/sage-9.5"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

==> o9_30634_is_not_braid_positive.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In this notebook we will prove that o9_30634 is not braid positive.\n",
    "\n",
    "First, we verify the claimed braid word."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[o9_30634(0,0), K9_449(0,0)]"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import snappy\n",
    "\n",
    "word=[2,1,3,2,2,1,3,2,2,1,3,2,-1,2,1,1,2]\n",
    "B=snappy.Link(braid_closure=word).exterior()\n",
    "B.identify()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We make sure that the isomorphism from B to K9_449 is really orientation preserving.\n",
    "\n",
    "Remark: Here we are working with the old version of SnapPy. The new version from April 2021 has a different convention for the braid generators and will yield the mirror of K9_449 (which can then be adjusted to take the inverse of any braid generator)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0 -> 0\n",
       " [1 0] \n",
       " [0 1] \n",
       " Extends to link,\n",
       " 0 -> 0 \n",
       " [-1  0]\n",
       " [ 0 -1]\n",
       " Extends to link]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K=snappy.Manifold('K9_449')\n",
    "B.is_isometric_to(K,return_isometries=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We show that B is not braid positive by computing Ito's normalized version of the HOMFLY polynomial and checking that it is not positive."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "var('a,b,v,z')\n",
    "\n",
    "R = PolynomialRing(ZZ, ['a','b'])\n",
    "\n",
    "def HOMFLY(word):\n",
    "    '''\n",
    "    Computes the HOMFLY polynomial.\n",
    "    '''\n",
    "    K=snappy.Link(braid_closure=word)\n",
    "    K.simplify(mode='global')\n",
    "    L=K.sage_link()\n",
    "    h(v,z) = L.homfly_polynomial('v', 'z', 'az')\n",
    "    return h(v,z)\n",
    "\n",
    "def normalized_HOMFLY(word):\n",
    "    '''\n",
    "    Given the braid word of an L-space knot. Returns Ito's normalized version of the HOMFLY.\n",
    "    '''\n",
    "    L=snappy.Link(braid_closure=word)\n",
    "    alex=L.exterior().alexander_polynomial()\n",
    "    g=alex.degree()/2\n",
    "    h(v,z)=HOMFLY(word)\n",
    "    homfly=(h((-a)^(-1/2),b^(1/2))*(-a)^(-g)).expand()\n",
    "    return homfly\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Ito's normalized version of the HOMFLY polynomial is:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "a*b^5 + b^6 + a^2*b^3 + 11*a*b^4 + 12*b^5 - a^3*b + 6*a^2*b^2 + 45*a*b^3 + 55*b^4 - a^3 + 10*a^2*b + 83*a*b^2 + 121*b^3 + 4*a^2 + 66*a*b + 133*b^2 + 17*a + 69*b + 13"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "normalized_HOMFLY(word)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 13  69 133 121  55  12   1]\n",
      "[ 17  66  83  45  11   1   0]\n",
      "[  4  10   6   1   0   0   0]\n",
      "[ -1  -1   0   0   0   0   0]\n"
     ]
    }
   ],
   "source": [
    "# A matrix of the coeffcients:\n",
    "print(matrix(R(normalized_HOMFLY(word)).dict()))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We see that it has two negative coefficients and thus the knot cannot be braid positive."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> two_parameter_family.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "In this notebook we verify that all links \\(except the 5 stated in Proposition 3.1\\) in the two parameter family K\\_nm are hyperbolic. We defined K\\_nm via the surgery description L12n1739\\(\\-1,2n\\+m\\+3\\)\\(0,0\\)\\(1,n\\+1\\). \\(The different signs stem from the fact that L12n1739 is the mirror of the surgery description from our paper.\\) Now the idea is to use Gromov\\-Thurston's 2pi\\-Theorem to see that all long fillings are directly hyperbolic and check the remaining short fillings directly.\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "import snappy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 2,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L=snappy.Manifold('L12n1739')\n",
    "L.verify_hyperbolicity()[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[o9_30634(0,0), K9_449(0,0)]"
      ]
     },
     "execution_count": 3,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L.dehn_fill([(-1,5),(0,0),(1,2)])\n",
    "L.identify()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0 -> 0\n",
       " [1 2] \n",
       " [0 1] \n",
       " Extends to link,\n",
       " 0 -> 0 \n",
       " [-1 -2]\n",
       " [ 0 -1]\n",
       " Extends to link]"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L.is_isometric_to(snappy.Manifold('o9_30634'),return_isometries=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[(1, 0), (-2, 1), (-1, 1), (0, 1), (1, 1), (-1, 2), (1, 2), (-1, 3)],\n",
       " [(1, 0),\n",
       "  (-5, 1),\n",
       "  (-4, 1),\n",
       "  (-3, 1),\n",
       "  (-2, 1),\n",
       "  (-1, 1),\n",
       "  (0, 1),\n",
       "  (1, 1),\n",
       "  (-5, 2),\n",
       "  (-3, 2)],\n",
       " [(1, 0), (-2, 1), (-1, 1), (0, 1), (1, 1), (2, 1), (-1, 2), (1, 2)]]"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L=snappy.Manifold('L12n1739')\n",
    "L.short_slopes(length=6.3,verified=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Thus it follows that if \\(n\\+1 is not \\-2,\\-1,0,1,2\\) and \\(2n\\+m\\+3 is not \\-3,\\-2,\\-1,0,1,2\\) then K\\_nm is hyperbolic. \n",
    "\n",
    "In the other cases, we first observe that L\\(0,0\\(0,0\\)\\(1,0\\) is the T\\(4,2\\) torus link. And thus L\\(1,k\\)\\(0,0\\)\\(1,0\\) is the T\\(\\-2k\\-1,2\\) torus knot.\n",
    "\n",
    "For the remaining short slopes we first fill one remaining component permanently and then use the 2pi\\-Theorem again to get a finite list of slopes that might not be hyperbolic.\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[(-1, 1), (0, 0), (-1, 1)],\n",
       " [(-1, 1), (0, 0), (1, 1)],\n",
       " [(-1, 1), (0, 0), (1, 2)],\n",
       " [(1, 1), (0, 0), (-1, 1)],\n",
       " [(1, 1), (0, 0), (1, 1)],\n",
       " [(1, 1), (0, 0), (-1, 2)],\n",
       " [(1, 1), (0, 0), (1, 2)],\n",
       " [(-1, 2), (0, 0), (-1, 1)],\n",
       " [(-1, 2), (0, 0), (1, 1)],\n",
       " [(-1, 2), (0, 0), (-1, 2)],\n",
       " [(-1, 2), (0, 0), (1, 2)],\n",
       " [(1, 2), (0, 0), (-1, 1)],\n",
       " [(1, 2), (0, 0), (1, 1)],\n",
       " [(1, 2), (0, 0), (-1, 2)],\n",
       " [(1, 2), (0, 0), (1, 2)],\n",
       " [(-1, 3), (0, 0), (-1, 1)],\n",
       " [(-1, 3), (0, 0), (1, 1)],\n",
       " [(-1, 3), (0, 0), (-1, 2)],\n",
       " [(-1, 3), (0, 0), (1, 2)],\n",
       " [(1, 0), (0, 0), (-1, 1)],\n",
       " [(1, 0), (0, 0), (1, 1)],\n",
       " [(1, 0), (0, 0), (-1, 2)],\n",
       " [(-1, 1), (0, 0), (-1, 1)],\n",
       " [(1, 1), (0, 0), (-1, 1)],\n",
       " [(-1, 2), (0, 0), (-1, 1)],\n",
       " [(1, 2), (0, 0), (-1, 1)],\n",
       " [(1, 3), (0, 0), (-1, 1)],\n",
       " [(1, 4), (0, 0), (-1, 1)],\n",
       " [(-1, 1), (0, 0), (1, 1)],\n",
       " [(1, 1), (0, 0), (1, 1)],\n",
       " [(-1, 2), (0, 0), (1, 1)],\n",
       " [(-1, 3), (0, 0), (1, 1)],\n",
       " [(-1, 4), (0, 0), (1, 1)],\n",
       " [(-1, 5), (0, 0), (1, 1)],\n",
       " [(-1, 1), (0, 0), (-1, 2)],\n",
       " [(1, 1), (0, 0), (-1, 2)],\n",
       " [(-1, 2), (0, 0), (-1, 2)],\n",
       " [(1, 2), (0, 0), (-1, 2)],\n",
       " [(-1, 3), (0, 0), (-1, 2)],\n",
       " [(1, 3), (0, 0), (-1, 2)],\n",
       " [(-1, 1), (0, 0), (1, 2)],\n",
       " [(1, 1), (0, 0), (1, 2)],\n",
       " [(-1, 2), (0, 0), (1, 2)],\n",
       " [(1, 2), (0, 0), (1, 2)],\n",
       " [(-1, 3), (0, 0), (1, 2)],\n",
       " [(-1, 4), (0, 0), (1, 2)]]"
      ]
     },
     "execution_count": 6,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#The short reciprocal integer slopes of cusps 0 and 2.\n",
    "slopes0=[(-1, 1), (1, 1), (-1, 2), (1, 2), (-1, 3),(1,0)]\n",
    "slopes2=[(-1, 1), (1, 1), (-1, 2), (1, 2)]\n",
    "\n",
    "unclear_slopes=[]\n",
    "\n",
    "for s0 in slopes0:\n",
    "    L.dehn_fill(s0,0)\n",
    "    F=L.filled_triangulation()\n",
    "    short=F.short_slopes(length=6.3,verified=True)[1]\n",
    "    for s2 in short:\n",
    "        if abs(s2[0])==1:\n",
    "            if abs(s2[1])!=0:\n",
    "                unclear_slopes.append([s0,(0,0),s2])\n",
    "L.dehn_fill((0,0),0)\n",
    "\n",
    "for s2 in slopes2:\n",
    "    L.dehn_fill(s2,2)\n",
    "    F=L.filled_triangulation()\n",
    "    short=F.short_slopes(length=6.3,verified=True)[0]\n",
    "    for s0 in short:\n",
    "        if abs(s0[0])==1:\n",
    "            if abs(s0[1])!=0:\n",
    "                unclear_slopes.append([s0,(0,0),s2])\n",
    "L.dehn_fill((0,0),2)\n",
    "\n",
    "unclear_slopes"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "46"
      ]
     },
     "execution_count": 7,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(unclear_slopes)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "We are left with checking these 46 slopes. We first try to verify that they are hyperbolic via SnapPy.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "def all_positive(manifold):\n",
    "    '''\n",
    "    Checks if the solution type of a triangulation is positive.\n",
    "    '''\n",
    "    return manifold.solution_type() == 'all tetrahedra positively oriented'\n",
    "\n",
    "def find_positive_triangulations(manifold,number=1,tries=100):\n",
    "    '''\n",
    "    Searches for one triangulation with a positive solution type.\n",
    "    (Or if number is set to a different value also for different such triangulations.)\n",
    "    '''\n",
    "    M = manifold.copy()\n",
    "    pos_triangulations=[]\n",
    "    for i in range(tries):\n",
    "        if all_positive(M):\n",
    "            pos_triangulations.append(M)\n",
    "            if len(pos_triangulations)==number:\n",
    "                return pos_triangulations\n",
    "            break\n",
    "        M.randomize()\n",
    "    for d in M.dual_curves(max_segments=500):\n",
    "        X = M.drill(d)\n",
    "        X = X.filled_triangulation()\n",
    "        X.dehn_fill((1,0),-1)\n",
    "        for i in range(tries):\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "                break\n",
    "            X.randomize()\n",
    "\n",
    "    # In the closed case, here is another trick.\n",
    "    if all(not c for c in M.cusp_info('is_complete')):\n",
    "        for i in range(tries):\n",
    "            # Drills out a random edge\n",
    "            X = M.__class__(M.filled_triangulation())\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "            break\n",
    "            M.randomize()\n",
    "    return pos_triangulations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,1)(0,0)(-1,1) False\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,1)(0,0)(1,1) False\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,1)(0,0)(1,2) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,1)(0,0)(-1,1) False\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,1)(0,0)(1,1) True\n",
      "L12n1739(1,1)(0,0)(-1,2) True\n",
      "L12n1739(1,1)(0,0)(1,2) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,2)(0,0)(-1,1) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,2)(0,0)(1,1) False\n",
      "L12n1739(-1,2)(0,0)(-1,2) True\n",
      "L12n1739(-1,2)(0,0)(1,2) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,2)(0,0)(-1,1) False\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,2)(0,0)(1,1) True\n",
      "L12n1739(1,2)(0,0)(-1,2) True\n",
      "L12n1739(1,2)(0,0)(1,2) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,3)(0,0)(-1,1) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,3)(0,0)(1,1) False\n",
      "L12n1739(-1,3)(0,0)(-1,2) True\n",
      "L12n1739(-1,3)(0,0)(1,2) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,0)(0,0)(-1,1) False\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,0)(0,0)(1,1) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,0)(0,0)(-1,2) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,1)(0,0)(-1,1) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,1)(0,0)(-1,1) False\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,2)(0,0)(-1,1) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,2)(0,0)(-1,1) False\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,3)(0,0)(-1,1) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,4)(0,0)(-1,1) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,1)(0,0)(1,1) False\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,1)(0,0)(1,1) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,2)(0,0)(1,1) False\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,3)(0,0)(1,1) False\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,4)(0,0)(1,1) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,5)(0,0)(1,1) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,1)(0,0)(-1,2) True\n",
      "L12n1739(1,1)(0,0)(-1,2) True\n",
      "L12n1739(-1,2)(0,0)(-1,2) True\n",
      "L12n1739(1,2)(0,0)(-1,2) True\n",
      "L12n1739(-1,3)(0,0)(-1,2) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,3)(0,0)(-1,2) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,1)(0,0)(1,2) True\n",
      "L12n1739(1,1)(0,0)(1,2) True\n",
      "L12n1739(-1,2)(0,0)(1,2) True\n",
      "L12n1739(1,2)(0,0)(1,2) True\n",
      "L12n1739(-1,3)(0,0)(1,2) True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,4)(0,0)(1,2) True\n"
     ]
    }
   ],
   "source": [
    "still_unclear=[]\n",
    "for s in unclear_slopes:\n",
    "    L.dehn_fill(s)\n",
    "    try:\n",
    "        P=find_positive_triangulations(L,number=1,tries=100)[0]\n",
    "    except (IndexError,snappy.SnapPeaFatalError):\n",
    "        P=L\n",
    "    hyp=P.verify_hyperbolicity()[0]\n",
    "    print(L,hyp)\n",
    "    if hyp==False:\n",
    "        still_unclear.append(s)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[(-1, 1), (0, 0), (-1, 1)],\n",
       " [(-1, 1), (0, 0), (1, 1)],\n",
       " [(1, 1), (0, 0), (-1, 1)],\n",
       " [(-1, 2), (0, 0), (1, 1)],\n",
       " [(1, 2), (0, 0), (-1, 1)],\n",
       " [(-1, 3), (0, 0), (1, 1)],\n",
       " [(1, 0), (0, 0), (-1, 1)],\n",
       " [(1, 1), (0, 0), (-1, 1)],\n",
       " [(1, 2), (0, 0), (-1, 1)],\n",
       " [(-1, 1), (0, 0), (1, 1)],\n",
       " [(-1, 2), (0, 0), (1, 1)],\n",
       " [(-1, 3), (0, 0), (1, 1)]]"
      ]
     },
     "execution_count": 10,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "still_unclear"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Thus we are left with 13 knots in the family which are probably not hyperbolic.\n",
    "\n",
    "Actually, SnapPy recognizes all of them as hyperbolic or torus knots.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(-1,1)(0,0)(-1,1) [m016(0,0), K3_1(0,0), K12n242(0,0)]\n",
      "L12n1739(-1,1)(0,0)(1,1) [10_124(0,0), K10n21(0,0)]\n",
      "L12n1739(1,1)(0,0)(-1,1) [8_19(0,0), K8n3(0,0)]\n",
      "L12n1739(-1,2)(0,0)(1,1) [8_19(0,0), K8n3(0,0)]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,2)(0,0)(-1,1) [5_1(0,0), K5a2(0,0)]\n",
      "L12n1739(-1,3)(0,0)(1,1) [5_1(0,0), K5a2(0,0)]\n",
      "L12n1739(1,0)(0,0)(-1,1) [10_124(0,0), K10n21(0,0)]\n",
      "L12n1739(1,1)(0,0)(-1,1) [8_19(0,0), K8n3(0,0)]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L12n1739(1,2)(0,0)(-1,1) [5_1(0,0), K5a2(0,0)]\n",
      "L12n1739(-1,1)(0,0)(1,1) [10_124(0,0), K10n21(0,0)]\n",
      "L12n1739(-1,2)(0,0)(1,1) [8_19(0,0), K8n3(0,0)]\n",
      "L12n1739(-1,3)(0,0)(1,1) [5_1(0,0), K5a2(0,0)]\n"
     ]
    }
   ],
   "source": [
    "for s in still_unclear:\n",
    "    L.dehn_fill(s)\n",
    "    F=L.filled_triangulation()\n",
    "    print(L,F.identify())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "All the above knots are torus knots \\(or hyperbolic in the case of K12n242\\):\n",
    "\n",
    "K5a2 = T(5,2)\n",
    "\n",
    "K8n3 = T(4,3)\n",
    "\n",
    "K10n21 = T(5,3)\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "In total we have shown the statement from Proposition 3.1.\\(1\\): K\\_nm is hyperbolic for any \\(n,m\\) except for \\(n,m\\)=\\(\\-1,k\\) for k an integer, or \\(n,m\\)=\\(0,0\\),\\(0,\\-1\\),\\(0,\\-2\\),\\(\\-2,1\\),\\(\\-2,0\\),\\(\\-2,\\-1\\)\n",
    "\n",
    "And in all the above non\\-hyperbolic cases K\\_nm is a torus knot.\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.5",
   "language": "sagemath",
   "metadata": {
    "cocalc": {
     "description": "Open-source mathematical software system",
     "priority": 10,
     "url": "https://www.sagemath.org/"
    }
   },
   "name": "sage-9.5",
   "resource_dir": "/ext/jupyter/kernels/sage-9.5"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}
